Two-loop $gg \to Hg$ amplitude mediated by a nearly massless quark

We analytically compute the two-loop scattering amplitude $gg \to Hg$ assuming that the mass of the quark, that mediates the ggH interaction, is vanishingly small. Our computation provides an important ingredient required to improve the theoretical description of the top-bottom interference effect in Higgs boson production in gluon fusion, and to elucidate its impact on the Higgs boson transverse momentum distribution.

==> anc/Omegas_region1a.out <==
*   Two-loop gg->Hg amplitude mediated by a nearly massless quark
*   K. Melnikov, L. Tancredi, C. Wever
*   FORM readable files for the finite remainder of the 
*   Helicity Amplitudes defined in formulas (6.4) and (6.5), 
*   in the decay kinematics H->ggg (region 1a+).
*   As explained in the text, we renormalise alpha_s in the MSbar scheme
*   with Nf+1 active flavours, and mb in the pole mass scheme.
*   mb2 = m_b^2
*   mh2 = m_h^2 = (s+t+u)
*   y = t/mh2,  z = u/mh2
*   Nc = 3 is the number of colors
*   Nf = 4 is the number of massless quarks (up,down,charm,strange)
*   We use the notation 
*   id Den(x?) = 1/x ;
*   id Num(x?) = x ;

g [Omegappp_1l_Nf+1] = ( + Log(mb2*mh2^-1)^2 * ( 3/2 )

       + Log(mb2*mh2^-1) * ( 3*i_*Pi - G(1 - z,y) - G(0,y) - G(0,z) - G(1,z) )

       - 4 - 4/3*Pi^2 + G(1 - z,1 - z,y) - G(1 - z,y)*i_*Pi + G(1 - z,0,y) - 2
         *G( - z,1 - z,y) + G(0,1 - z,y) - G(0,y)*i_*Pi + G(0,y)*G(0,z) + G(0,
         y)*G(1,z) - G(0,z)*i_*Pi + G(0,z)*G(1 - z,y) + G(0,0,y) + G(0,0,z) - 
         G(0,1,z) - G(1,z)*i_*Pi + G(1,z)*G(1 - z,y) - 2*G(1,z)*G( - z,y) - 2*
         G(1,0,y) - G(1,0,z) + G(1,1,z)) ;

g [Omegappm_1l_Nf+1] = ( + Log(mb2*mh2^-1)^2*Den( - 1 + z + y) * (  - 1/2 )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)
       * (  - G(0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y) * (  - i_*Pi + G(1 - z,y) + G(1,z)
          )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)
       * (  - G(0,y) )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 2 + 2*z + y) * (  - 4*G(0,
         z)*y*z )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y) * (  - G(0,z)*i_*
         Pi + G(0,0,z) )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y - 2*y*z + y^2) * ( G(0,y)
         *G(0,z) - G(1,0,z) )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y + y*z + y^2) * ( 2/3*Pi^2
          )

       + Den( - 1 + z + y)^3 * ( 4*G(1,0,y)*y*z )

       + Den( - 1 + z + y) * (  - G(1 - z,1 - z,y) + G(1 - z,y)*i_*Pi - G(1 - 
         z,0,y) + 2*G( - z,1 - z,y) - G(0,1 - z,y) - G(0,y)*G(1,z) - G(0,z)*G(
         1 - z,y) + G(0,1,z) + G(1,z)*i_*Pi - G(1,z)*G(1 - z,y) + 2*G(1,z)*G(
          - z,y) - G(1,1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 2*z + z^2 - 2*y
       + y*z + y^2) * ( 4 )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y) * (  - G(0,y)*i_*
         Pi + G(0,0,y) )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 2 + z + 2*y) * (  - 4*G(0,
         y)*y*z )) ;

g [Omegappp_2l_Nf+1] = ( + Nc^-1 * ( 10 - 109/360*Pi^4 + 6*i_*Pi + i_*Pi^3 + 
         13*Zeta(3)*i_*Pi - 3*Zeta(3)*G(1 - z,y) - 3*Zeta(3)*G(0,y) - 3*Zeta(3
         )*G(0,z) - 2*Zeta(3)*G(1,y) - 5*Zeta(3)*G(1,z) + 1/2*G(1 - z,1 - z,1
          - z,1 - z,y) + 3/2*G(1 - z,1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,1 - z,
         y)*i_*Pi + 2*G(1 - z,1 - z,1 - z,0,y) - 4*G(1 - z,1 - z, - z,1 - z,y)
          - 1/4*G(1 - z,1 - z,y)*Pi^2 - 3/2*G(1 - z,1 - z,y)*i_*Pi + 2*G(1 - z
         ,1 - z,0,1 - z,y) + 3/2*G(1 - z,1 - z,0,y) - 3/2*G(1 - z,1 - z,0,y)*
         i_*Pi + 5/2*G(1 - z,1 - z,0,0,y) - G(1 - z,1 - z,1,0,y) - 2*G(1 - z,
          - z,1 - z,1 - z,y) - 6*G(1 - z, - z,1 - z,y) + G(1 - z, - z,1 - z,y)
         *i_*Pi - G(1 - z, - z,1 - z,0,y) + 3*G(1 - z, - z, - z,1 - z,y) - G(1
          - z, - z,0,1 - z,y) - 23/12*G(1 - z,y)*Pi^2 - 5/12*G(1 - z,y)*i_*
         Pi^3 + 2*G(1 - z,0,1 - z,1 - z,y) + 3/2*G(1 - z,0,1 - z,y) - 3/2*G(1
          - z,0,1 - z,y)*i_*Pi + 5/2*G(1 - z,0,1 - z,0,y) - G(1 - z,0, - z,1
          - z,y) - 1/4*G(1 - z,0,y)*Pi^2 - 3/2*G(1 - z,0,y)*i_*Pi + 5/2*G(1 - 
         z,0,0,1 - z,y) + 3/2*G(1 - z,0,0,y) - 3/2*G(1 - z,0,0,y)*i_*Pi + 2*G(
         1 - z,0,0,0,y) - 2*G(1 - z,0,1,0,y) + 3/2*G(1 - z,1,0,y) + G(1 - z,1,
         0,y)*i_*Pi - 2*G(1 - z,1,0,0,y) - 4*G( - z,1 - z,1 - z,1 - z,y) - 3*
         G( - z,1 - z,1 - z,y) + 3*G( - z,1 - z,1 - z,y)*i_*Pi - 2*G( - z,1 - 
         z,1 - z,0,y) + 5*G( - z,1 - z, - z,1 - z,y) + G( - z,1 - z,y)*Pi^2 + 
         3*G( - z,1 - z,y)*i_*Pi - 2*G( - z,1 - z,0,1 - z,y) + 3/2*G( - z,1 - 
         z,0,y) + G( - z,1 - z,0,y)*i_*Pi - G( - z,1 - z,0,0,y) + G( - z,1 - z
         ,1,0,y) + 3*G( - z, - z,1 - z,1 - z,y) - 3*G( - z, - z,1 - z,y) - G(
          - z, - z,1 - z,y)*i_*Pi - 2*G( - z, - z, - z,1 - z,y) - 2*G( - z,0,1
          - z,1 - z,y) + 3/2*G( - z,0,1 - z,y) + G( - z,0,1 - z,y)*i_*Pi - G(
          - z,0,1 - z,0,y) - G( - z,0,0,1 - z,y) + G( - z,0,1,0,y) + 2*G(0,1
          - z,1 - z,1 - z,y) + 3/2*G(0,1 - z,1 - z,y) - 3/2*G(0,1 - z,1 - z,y)
         *i_*Pi + 2*G(0,1 - z,1 - z,y)*G(1,z) + 5/2*G(0,1 - z,1 - z,0,y) - 2*
         G(0,1 - z, - z,1 - z,y) - 2*G(0,1 - z, - z,y)*G(1,z) - 5/12*G(0,1 - z
         ,y)*Pi^2 - 3/2*G(0,1 - z,y)*i_*Pi + 3/2*G(0,1 - z,y)*G(1,z) - 3/2*G(0
         ,1 - z,y)*G(1,z)*i_*Pi + G(0,1 - z,y)*G(1,0,z) + 2*G(0,1 - z,y)*G(1,1
         ,z) + 5/2*G(0,1 - z,0,1 - z,y) + 3/2*G(0,1 - z,0,y) - 3/2*G(0,1 - z,0
         ,y)*i_*Pi + 5/2*G(0,1 - z,0,y)*G(1,z) + 2*G(0,1 - z,0,0,y) - G(0,1 - 
         z,1,0,y) - 2*G(0, - z,1 - z,1 - z,y) + 3/2*G(0, - z,1 - z,y) + G(0,
          - z,1 - z,y)*i_*Pi - 2*G(0, - z,1 - z,y)*G(1,z) + 3/2*G(0, - z,y)*G(
         1,z) + G(0, - z,y)*G(1,z)*i_*Pi - 2*G(0, - z,y)*G(1,1,z) + 2*G(0,y)*y
          - 2/3*G(0,y)*Pi^2 - 5/12*G(0,y)*i_*Pi^3 + 1/12*G(0,y)*G(0,z)*Pi^2 - 
         3/2*G(0,y)*G(0,z)*i_*Pi - 5/12*G(0,y)*G(1,z)*Pi^2 - 3/2*G(0,y)*G(1,z)
         *i_*Pi - 3/2*G(0,y)*G(1,0,z) + G(0,y)*G(1,0,z)*i_*Pi - 2*G(0,y)*G(1,0
         ,0,z) - 2*G(0,y)*G(1,0,1,z) + 3/2*G(0,y)*G(1,1,z) - 3/2*G(0,y)*G(1,1,
         z)*i_*Pi + G(0,y)*G(1,1,0,z) + 2*G(0,y)*G(1,1,1,z) + 2*G(0,z)*z - 2/3
         *G(0,z)*Pi^2 - 5/12*G(0,z)*i_*Pi^3 + 2*G(0,z)*G(1 - z,1 - z,1 - z,y)
          + 3/2*G(0,z)*G(1 - z,1 - z,y) - 3/2*G(0,z)*G(1 - z,1 - z,y)*i_*Pi - 
         G(0,z)*G(1 - z, - z,1 - z,y) - 1/4*G(0,z)*G(1 - z,y)*Pi^2 - 3/2*G(0,z
         )*G(1 - z,y)*i_*Pi - G(0,z)*G(1 - z,0,1 - z,y) - 3*G(0,z)*G(1 - z,0,y
         ) - 2*G(0,z)*G( - z,1 - z,1 - z,y) + 3/2*G(0,z)*G( - z,1 - z,y) + G(0
         ,z)*G( - z,1 - z,y)*i_*Pi + G(0,z)*G( - z,0,1 - z,y) - 3*G(0,z)*G(0,1
          - z,y) - G(0,z)*G(0,1 - z,0,y) + G(0,z)*G(1,1 - z,0,y) - 1/6*G(0,z)*
         G(1,y)*Pi^2 + 3/2*G(0,z)*G(1,0,y) + G(0,z)*G(1,0,y)*i_*Pi - 2*G(0,z)*
         G(1,0,0,y) + 5/2*G(0,0,1 - z,1 - z,y) + 3/2*G(0,0,1 - z,y) - 3/2*G(0,
         0,1 - z,y)*i_*Pi + 5/2*G(0,0,1 - z,y)*G(1,z) + 2*G(0,0,1 - z,0,y) - 
         G(0,0, - z,1 - z,y) - G(0,0, - z,y)*G(1,z) + 1/4*G(0,0,y)*Pi^2 - 3/2*
         G(0,0,y)*i_*Pi + 3/2*G(0,0,y)*G(0,z) - 3/2*G(0,0,y)*G(0,z)*i_*Pi + 5/
         2*G(0,0,y)*G(0,0,z) - G(0,0,y)*G(0,1,z) + 3/2*G(0,0,y)*G(1,z) - 3/2*
         G(0,0,y)*G(1,z)*i_*Pi - G(0,0,y)*G(1,0,z) + 5/2*G(0,0,y)*G(1,1,z) + 1/
         4*G(0,0,z)*Pi^2 - 3/2*G(0,0,z)*i_*Pi + 5/2*G(0,0,z)*G(1 - z,1 - z,y)
          + 3/2*G(0,0,z)*G(1 - z,y) - 3/2*G(0,0,z)*G(1 - z,y)*i_*Pi - G(0,0,z)
         *G( - z,1 - z,y) + 3/2*G(0,0,z)*G(0,y) - 3/2*G(0,0,z)*G(0,y)*i_*Pi - 
         G(0,0,z)*G(1,0,y) + 2*G(0,0,0,1 - z,y) + 3/2*G(0,0,0,y) - 1/2*G(0,0,0
         ,y)*i_*Pi + 2*G(0,0,0,y)*G(0,z) + 2*G(0,0,0,y)*G(1,z) + 3/2*G(0,0,0,z
         ) - 1/2*G(0,0,0,z)*i_*Pi + 2*G(0,0,0,z)*G(1 - z,y) + 2*G(0,0,0,z)*G(0
         ,y) + 1/2*G(0,0,0,0,y) + 1/2*G(0,0,0,0,z) - 2*G(0,0,0,1,z) + 3/2*G(0,
         0,1,z) - 1/2*G(0,0,1,z)*i_*Pi + 7/2*G(0,0,1,z)*G(1 - z,y) - 3*G(0,0,1
         ,z)*G( - z,y) + G(0,0,1,z)*G(0,y) - G(0,0,1,z)*G(1,y) - 4*G(0,0,1,0,y
         ) - 2*G(0,0,1,0,z) + 3/2*G(0,0,1,1,z) - G(0,1,1 - z,0,y) - 1/2*G(0,1,
         y)*Pi^2 + 1/12*G(0,1,z)*Pi^2 + 3/2*G(0,1,z)*i_*Pi - 2*G(0,1,z)*G(1 - 
         z,1 - z,y) + 2*G(0,1,z)*G(1 - z, - z,y) - 9/2*G(0,1,z)*G(1 - z,y) - 1/
         2*G(0,1,z)*G(1 - z,y)*i_*Pi - 2*G(0,1,z)*G(1 - z,0,y) + 3*G(0,1,z)*G(
          - z,1 - z,y) - 2*G(0,1,z)*G( - z, - z,y) - 3/2*G(0,1,z)*G( - z,y) + 
         G(0,1,z)*G( - z,0,y) - 2*G(0,1,z)*G(0,1 - z,y) - 3/2*G(0,1,z)*G(0,y)
          + G(0,1,z)*G(0,y)*i_*Pi + G(0,1,z)*G(1,1 - z,y) + G(0,1,z)*G(1,0,y)
          - G(0,1,0,1 - z,y) - 6*G(0,1,0,y) + G(0,1,0,y)*i_*Pi - G(0,1,0,y)*G(
         0,z) - G(0,1,0,y)*G(1,z) - 3*G(0,1,0,z) + 1/2*G(0,1,0,z)*i_*Pi - 1/2*
         G(0,1,0,z)*G(1 - z,y) - 2*G(0,1,0,z)*G(0,y) + G(0,1,0,z)*G(1,y) - 2*
         G(0,1,0,0,y) - G(0,1,0,0,z) + 5/2*G(0,1,0,1,z) - 3/2*G(0,1,1,z) + 3/2
         *G(0,1,1,z)*i_*Pi + G(0,1,1,z)*G( - z,y) - 2*G(0,1,1,z)*G(0,y) + 3*G(
         0,1,1,0,y) + 5/2*G(0,1,1,0,z) - 2*G(0,1,1,1,z) - G(1,1 - z,1 - z,0,y)
          + G(1,1 - z, - z,1 - z,y) + 1/6*G(1,1 - z,y)*Pi^2 - G(1,1 - z,0,1 - 
         z,y) + 3/2*G(1,1 - z,0,y) + G(1,1 - z,0,y)*i_*Pi - 2*G(1,1 - z,0,0,y)
          + 1/2*G(1,y)*Pi^2 + 1/6*G(1,y)*i_*Pi^3 + 1/6*G(1,y)*G(1,z)*Pi^2 - 17/
         12*G(1,z)*Pi^2 - 1/4*G(1,z)*i_*Pi^3 + 1/2*G(1,z)*G(1 - z,1 - z,1 - z,
         y) - 4*G(1,z)*G(1 - z,1 - z, - z,y) + 3/2*G(1,z)*G(1 - z,1 - z,y) - 1/
         2*G(1,z)*G(1 - z,1 - z,y)*i_*Pi + 2*G(1,z)*G(1 - z,1 - z,0,y) - 2*G(1
         ,z)*G(1 - z, - z,1 - z,y) + 3*G(1,z)*G(1 - z, - z, - z,y) - 6*G(1,z)*
         G(1 - z, - z,y) + G(1,z)*G(1 - z, - z,y)*i_*Pi - G(1,z)*G(1 - z, - z,
         0,y) - 1/4*G(1,z)*G(1 - z,y)*Pi^2 - 3/2*G(1,z)*G(1 - z,y)*i_*Pi + 2*
         G(1,z)*G(1 - z,0,1 - z,y) - G(1,z)*G(1 - z,0, - z,y) + 3/2*G(1,z)*G(1
          - z,0,y) - 3/2*G(1,z)*G(1 - z,0,y)*i_*Pi + 5/2*G(1,z)*G(1 - z,0,0,y)
          - 4*G(1,z)*G( - z,1 - z,1 - z,y) + 5*G(1,z)*G( - z,1 - z, - z,y) - 3
         *G(1,z)*G( - z,1 - z,y) + 3*G(1,z)*G( - z,1 - z,y)*i_*Pi - 2*G(1,z)*
         G( - z,1 - z,0,y) + 3*G(1,z)*G( - z, - z,1 - z,y) - 2*G(1,z)*G( - z,
          - z, - z,y) - 3*G(1,z)*G( - z, - z,y) - G(1,z)*G( - z, - z,y)*i_*Pi
          + G(1,z)*G( - z,y)*Pi^2 + 3*G(1,z)*G( - z,y)*i_*Pi - 2*G(1,z)*G( - z
         ,0,1 - z,y) + 3/2*G(1,z)*G( - z,0,y) + G(1,z)*G( - z,0,y)*i_*Pi - G(1
         ,z)*G( - z,0,0,y) + G(1,z)*G(1,1 - z, - z,y) - G(1,z)*G(1,1 - z,0,y)
          - G(1,0,1 - z,1 - z,y) + 3/2*G(1,0,1 - z,y) + G(1,0,1 - z,y)*i_*Pi
          - G(1,0,1 - z,y)*G(1,z) - 2*G(1,0,1 - z,0,y) + G(1,0, - z,1 - z,y)
          + G(1,0, - z,y)*G(1,z) + 1/3*G(1,0,y)*Pi^2 + 3*G(1,0,y)*i_*Pi + 3/2*
         G(1,0,y)*G(1,z) + G(1,0,y)*G(1,z)*i_*Pi + G(1,0,y)*G(1,0,z) - G(1,0,y
         )*G(1,1,z) + 1/12*G(1,0,z)*Pi^2 + 3/2*G(1,0,z)*i_*Pi + G(1,0,z)*G(1
          - z,1 - z,y) - G(1,0,z)*G(1 - z, - z,y) + 3*G(1,0,z)*G(1 - z,y) - 1/
         2*G(1,0,z)*G(1 - z,y)*i_*Pi - G(1,0,z)*G( - z,1 - z,y) + 3/2*G(1,0,z)
         *G( - z,y) + G(1,0,z)*G( - z,y)*i_*Pi - G(1,0,z)*G(1,1 - z,y) - 2*G(1
         ,0,0,1 - z,y) - 3*G(1,0,0,y) + 3*G(1,0,0,y)*i_*Pi - 2*G(1,0,0,y)*G(1,
         z) - 3/2*G(1,0,0,z) + 3/2*G(1,0,0,z)*i_*Pi + 1/2*G(1,0,0,z)*G(1 - z,y
         ) - G(1,0,0,z)*G( - z,y) - 4*G(1,0,0,0,y) - 2*G(1,0,0,0,z) + 5/2*G(1,
         0,0,1,z) - 3*G(1,0,1,z) + 1/2*G(1,0,1,z)*i_*Pi - 2*G(1,0,1,z)*G(1 - z
         ,y) + 3*G(1,0,1,z)*G( - z,y) + G(1,0,1,z)*G(1,y) + 5*G(1,0,1,0,y) + 5/
         2*G(1,0,1,0,z) - G(1,0,1,1,z) + 1/3*G(1,1,y)*Pi^2 + 1/4*G(1,1,z)*Pi^2
          - 3/2*G(1,1,z)*i_*Pi + 1/2*G(1,1,z)*G(1 - z,1 - z,y) - 2*G(1,1,z)*G(
         1 - z, - z,y) + 3/2*G(1,1,z)*G(1 - z,y) - 1/2*G(1,1,z)*G(1 - z,y)*i_*
         Pi + 2*G(1,1,z)*G(1 - z,0,y) - 4*G(1,1,z)*G( - z,1 - z,y) + 3*G(1,1,z
         )*G( - z, - z,y) - 3*G(1,1,z)*G( - z,y) + 3*G(1,1,z)*G( - z,y)*i_*Pi
          - 2*G(1,1,z)*G( - z,0,y) - 3*G(1,1,0,y) - G(1,1,0,y)*i_*Pi + 3/2*G(1
         ,1,0,z) - 1/2*G(1,1,0,z)*i_*Pi + G(1,1,0,z)*G(1 - z,y) - G(1,1,0,z)*
         G( - z,y) - G(1,1,0,z)*G(1,y) + 3*G(1,1,0,0,y) + 3/2*G(1,1,0,0,z) - 2
         *G(1,1,0,1,z) + 3/2*G(1,1,1,z) - 1/2*G(1,1,1,z)*i_*Pi + 1/2*G(1,1,1,z
         )*G(1 - z,y) - 4*G(1,1,1,z)*G( - z,y) - 2*G(1,1,1,0,y) - 2*G(1,1,1,0,
         z) + 1/2*G(1,1,1,1,z) )

       + Nc * ( 29/120*Pi^4 - 17*i_*Pi - 14/3*i_*Pi^3 + 9*Zeta(3) + 7*Zeta(3)*
         i_*Pi - Zeta(3)*G(1 - z,y) - Zeta(3)*G(0,y) - Zeta(3)*G(0,z) - 2*
         Zeta(3)*G(1,y) - 3*Zeta(3)*G(1,z) + 1/2*G(1 - z,1 - z,1 - z,1 - z,y)
          - 17/4*G(1 - z,1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,1 - z,y)*i_*Pi + 1/
         2*G(1 - z,1 - z,1 - z,0,y) + G(1 - z,1 - z, - z,1 - z,y) + 2/3*G(1 - 
         z,1 - z,y)*Pi^2 + 73/12*G(1 - z,1 - z,y)*i_*Pi + 1/2*G(1 - z,1 - z,0,
         1 - z,y) - 17/4*G(1 - z,1 - z,0,y) - 1/2*G(1 - z,1 - z,0,y)*i_*Pi + 1/
         2*G(1 - z,1 - z,0,0,y) - 4*G(1 - z,1 - z,1,0,y) + 47/6*G(1 - z, - z,1
          - z,y) + G(1 - z, - z,1 - z,0,y) - 5*G(1 - z, - z, - z,1 - z,y) + G(
         1 - z, - z,0,1 - z,y) + 53/9*G(1 - z,y)*Pi^2 + 1/2*G(1 - z,0,1 - z,1
          - z,y) - 17/4*G(1 - z,0,1 - z,y) - 1/2*G(1 - z,0,1 - z,y)*i_*Pi + 1/
         2*G(1 - z,0,1 - z,0,y) + G(1 - z,0, - z,1 - z,y) + 73/12*G(1 - z,0,y)
         *i_*Pi + 1/2*G(1 - z,0,0,1 - z,y) - 17/4*G(1 - z,0,0,y) - 1/2*G(1 - z
         ,0,0,y)*i_*Pi + 1/2*G(1 - z,0,0,0,y) - 3*G(1 - z,1,1 - z,0,y) - 3*G(1
          - z,1,0,1 - z,y) + 1/3*G(1 - z,1,0,y) + 2*G(1 - z,1,0,0,y) - G( - z,
         1 - z,1 - z,1 - z,y) + 20/3*G( - z,1 - z,1 - z,y) + G( - z,1 - z,1 - 
         z,y)*i_*Pi + 2*G( - z,1 - z,1 - z,0,y) - 3*G( - z,1 - z, - z,1 - z,y)
          - 5/6*G( - z,1 - z,y)*Pi^2 - 17/2*G( - z,1 - z,y)*i_*Pi + 2*G( - z,1
          - z,0,1 - z,y) + 1/3*G( - z,1 - z,0,y) + G( - z,1 - z,1,0,y) - 5*G(
          - z, - z,1 - z,1 - z,y) + 3*G( - z, - z,1 - z,y) - G( - z, - z,1 - z
         ,y)*i_*Pi + 6*G( - z, - z, - z,1 - z,y) + 2*G( - z,0,1 - z,1 - z,y)
          + 1/3*G( - z,0,1 - z,y) + G( - z,0,1,0,y) + 1/2*G(0,1 - z,1 - z,1 - 
         z,y) - 17/4*G(0,1 - z,1 - z,y) - 1/2*G(0,1 - z,1 - z,y)*i_*Pi + 1/2*
         G(0,1 - z,1 - z,y)*G(1,z) + 1/2*G(0,1 - z,1 - z,0,y) - 1/6*G(0,1 - z,
         y)*Pi^2 + 73/12*G(0,1 - z,y)*i_*Pi - 17/4*G(0,1 - z,y)*G(1,z) - 1/2*
         G(0,1 - z,y)*G(1,z)*i_*Pi + 1/2*G(0,1 - z,y)*G(1,0,z) + 1/2*G(0,1 - z
         ,y)*G(1,1,z) + 1/2*G(0,1 - z,0,1 - z,y) - 17/4*G(0,1 - z,0,y) - 1/2*
         G(0,1 - z,0,y)*i_*Pi + 1/2*G(0,1 - z,0,y)*G(1,z) + 1/2*G(0,1 - z,0,0,
         y) + G(0,1 - z,1,0,y) + 2*G(0, - z,1 - z,1 - z,y) + 1/3*G(0, - z,1 - 
         z,y) + 2*G(0, - z,1 - z,y)*G(1,z) - 3*G(0, - z,1 - z,0,y) + 1/3*G(0,
          - z,y)*G(1,z) + 2*G(0, - z,y)*G(1,0,z) + 2*G(0, - z,y)*G(1,1,z) - 3*
         G(0, - z,0,1 - z,y) - 3*G(0, - z,0,y)*G(1,z) + 167/36*G(0,y)*Pi^2 + 1/
         3*G(0,y)*G(0,z)*Pi^2 + 73/12*G(0,y)*G(0,z)*i_*Pi - 1/6*G(0,y)*G(1,z)*
         Pi^2 + 73/12*G(0,y)*G(1,z)*i_*Pi + 7/12*G(0,y)*G(1,0,z) + 3/2*G(0,y)*
         G(1,0,z)*i_*Pi - 1/2*G(0,y)*G(1,0,0,z) - 1/2*G(0,y)*G(1,0,1,z) - 17/4
         *G(0,y)*G(1,1,z) - 1/2*G(0,y)*G(1,1,z)*i_*Pi + 5/2*G(0,y)*G(1,1,0,z)
          + 1/2*G(0,y)*G(1,1,1,z) + 167/36*G(0,z)*Pi^2 + 1/2*G(0,z)*G(1 - z,1
          - z,1 - z,y) - 17/4*G(0,z)*G(1 - z,1 - z,y) - 1/2*G(0,z)*G(1 - z,1
          - z,y)*i_*Pi + 3/2*G(0,z)*G(1 - z,1 - z,0,y) + G(0,z)*G(1 - z, - z,1
          - z,y) + 73/12*G(0,z)*G(1 - z,y)*i_*Pi + 1/2*G(0,z)*G(1 - z,0,1 - z,
         y) + 1/4*G(0,z)*G(1 - z,0,y) + 3/2*G(0,z)*G(1 - z,0,y)*i_*Pi - 5/2*G(
         0,z)*G(1 - z,0,0,y) + 2*G(0,z)*G(1 - z,1,0,y) + 2*G(0,z)*G( - z,1 - z
         ,1 - z,y) + 1/3*G(0,z)*G( - z,1 - z,y) - 2*G(0,z)*G( - z,1 - z,0,y)
          - G(0,z)*G( - z,0,1 - z,y) - 5/2*G(0,z)*G(0,1 - z,1 - z,y) + 1/4*G(0
         ,z)*G(0,1 - z,y) + 3/2*G(0,z)*G(0,1 - z,y)*i_*Pi + 1/2*G(0,z)*G(0,1
          - z,0,y) + 2*G(0,z)*G(0, - z,1 - z,y) - G(0,z)*G(1,1 - z,0,y) - 1/6*
         G(0,z)*G(1,y)*Pi^2 - 2*G(0,z)*G(1,0,1 - z,y) + 1/3*G(0,z)*G(1,0,y) + 
         2*G(0,z)*G(1,0,0,y) + 1/2*G(0,0,1 - z,1 - z,y) - 17/4*G(0,0,1 - z,y)
          - 1/2*G(0,0,1 - z,y)*i_*Pi + 3/2*G(0,0,1 - z,y)*G(0,z) + 1/2*G(0,0,1
          - z,y)*G(1,z) + 1/2*G(0,0,1 - z,0,y) - 4*G(0,0, - z,1 - z,y) - 4*G(0
         ,0, - z,y)*G(1,z) - 1/6*G(0,0,y)*Pi^2 + 73/12*G(0,0,y)*i_*Pi - 17/4*
         G(0,0,y)*G(0,z) - 1/2*G(0,0,y)*G(0,z)*i_*Pi + 1/2*G(0,0,y)*G(0,0,z)
          - 5/2*G(0,0,y)*G(0,1,z) - 17/4*G(0,0,y)*G(1,z) - 1/2*G(0,0,y)*G(1,z)
         *i_*Pi - 5/2*G(0,0,y)*G(1,0,z) + 1/2*G(0,0,y)*G(1,1,z) - 1/6*G(0,0,z)
         *Pi^2 + 73/12*G(0,0,z)*i_*Pi + 1/2*G(0,0,z)*G(1 - z,1 - z,y) - 17/4*
         G(0,0,z)*G(1 - z,y) - 1/2*G(0,0,z)*G(1 - z,y)*i_*Pi - 5/2*G(0,0,z)*G(
         1 - z,0,y) - 5/2*G(0,0,z)*G(0,1 - z,y) - 17/4*G(0,0,z)*G(0,y) - 1/2*
         G(0,0,z)*G(0,y)*i_*Pi + 1/2*G(0,0,0,1 - z,y) - 17/4*G(0,0,0,y) - 1/2*
         G(0,0,0,y)*i_*Pi + 1/2*G(0,0,0,y)*G(0,z) + 1/2*G(0,0,0,y)*G(1,z) - 17/
         4*G(0,0,0,z) - 1/2*G(0,0,0,z)*i_*Pi + 1/2*G(0,0,0,z)*G(1 - z,y) + 1/2
         *G(0,0,0,z)*G(0,y) + 1/2*G(0,0,0,0,y) + 1/2*G(0,0,0,0,z) - 1/2*G(0,0,
         0,1,z) - 7/12*G(0,0,1,z) - 3/2*G(0,0,1,z)*i_*Pi - 5/2*G(0,0,1,z)*G(1
          - z,y) + 6*G(0,0,1,z)*G( - z,y) + 5/2*G(0,0,1,z)*G(0,y) - G(0,0,1,z)
         *G(1,y) + G(0,0,1,0,y) - 1/2*G(0,0,1,0,z) - 1/2*G(0,0,1,1,z) + G(0,1,
         1 - z,0,y) + 5/6*G(0,1,y)*Pi^2 - 1/6*G(0,1,z)*Pi^2 - 29/12*G(0,1,z)*
         i_*Pi + 3/2*G(0,1,z)*G(1 - z,1 - z,y) - 4*G(0,1,z)*G(1 - z, - z,y) + 
         43/12*G(0,1,z)*G(1 - z,y) - 1/2*G(0,1,z)*G(1 - z,y)*i_*Pi + 3/2*G(0,1
         ,z)*G(1 - z,0,y) - G(0,1,z)*G( - z,1 - z,y) + 6*G(0,1,z)*G( - z, - z,
         y) + 10/3*G(0,1,z)*G( - z,y) - G(0,1,z)*G( - z,y)*i_*Pi - G(0,1,z)*G(
          - z,0,y) - 5/2*G(0,1,z)*G(0,1 - z,y) + 2*G(0,1,z)*G(0, - z,y) + 7/12
         *G(0,1,z)*G(0,y) + 3/2*G(0,1,z)*G(0,y)*i_*Pi + G(0,1,z)*G(1,1 - z,y)
          - G(0,1,z)*G(1,0,y) + G(0,1,0,1 - z,y) + 47/6*G(0,1,0,y) + G(0,1,0,y
         )*G(0,z) + G(0,1,0,y)*G(1,z) + 47/12*G(0,1,0,z) - 1/2*G(0,1,0,z)*i_*
         Pi + 3/2*G(0,1,0,z)*G(1 - z,y) + G(0,1,0,z)*G( - z,y) - 1/2*G(0,1,0,z
         )*G(0,y) + G(0,1,0,z)*G(1,y) + 1/2*G(0,1,0,0,z) + 1/2*G(0,1,0,1,z) + 
         29/12*G(0,1,1,z) + 1/2*G(0,1,1,z)*i_*Pi + 1/2*G(0,1,1,z)*G(1 - z,y)
          - 3*G(0,1,1,z)*G( - z,y) - 1/2*G(0,1,1,z)*G(0,y) - 5*G(0,1,1,0,y) + 
         1/2*G(0,1,1,0,z) - 1/2*G(0,1,1,1,z) + G(1,1 - z, - z,1 - z,y) + 1/6*
         G(1,1 - z,y)*Pi^2 + 1/3*G(1,1 - z,0,y) + 2*G(1,1 - z,0,0,y) - 1/2*G(1
         ,y)*Pi^2 + 1/6*G(1,y)*i_*Pi^3 + 1/6*G(1,y)*G(1,z)*Pi^2 + 97/18*G(1,z)
         *Pi^2 + 1/6*G(1,z)*i_*Pi^3 + 1/2*G(1,z)*G(1 - z,1 - z,1 - z,y) + G(1,
         z)*G(1 - z,1 - z, - z,y) - 17/4*G(1,z)*G(1 - z,1 - z,y) - 1/2*G(1,z)*
         G(1 - z,1 - z,y)*i_*Pi + 1/2*G(1,z)*G(1 - z,1 - z,0,y) - 5*G(1,z)*G(1
          - z, - z, - z,y) + 47/6*G(1,z)*G(1 - z, - z,y) + G(1,z)*G(1 - z, - z
         ,0,y) + 2/3*G(1,z)*G(1 - z,y)*Pi^2 + 73/12*G(1,z)*G(1 - z,y)*i_*Pi + 
         1/2*G(1,z)*G(1 - z,0,1 - z,y) + G(1,z)*G(1 - z,0, - z,y) - 17/4*G(1,z
         )*G(1 - z,0,y) - 1/2*G(1,z)*G(1 - z,0,y)*i_*Pi + 1/2*G(1,z)*G(1 - z,0
         ,0,y) - 3*G(1,z)*G(1 - z,1,0,y) - G(1,z)*G( - z,1 - z,1 - z,y) - 3*G(
         1,z)*G( - z,1 - z, - z,y) + 20/3*G(1,z)*G( - z,1 - z,y) + G(1,z)*G(
          - z,1 - z,y)*i_*Pi + 2*G(1,z)*G( - z,1 - z,0,y) - 5*G(1,z)*G( - z,
          - z,1 - z,y) + 6*G(1,z)*G( - z, - z, - z,y) + 3*G(1,z)*G( - z, - z,y
         ) - G(1,z)*G( - z, - z,y)*i_*Pi - 5/6*G(1,z)*G( - z,y)*Pi^2 - 17/2*G(
         1,z)*G( - z,y)*i_*Pi + 2*G(1,z)*G( - z,0,1 - z,y) + 1/3*G(1,z)*G( - z
         ,0,y) + G(1,z)*G(1,1 - z, - z,y) + 1/3*G(1,0,1 - z,y) + 2*G(1,0,1 - z
         ,0,y) + G(1,0, - z,1 - z,y) + G(1,0, - z,y)*G(1,z) - 1/6*G(1,0,y)*
         Pi^2 - 17/2*G(1,0,y)*i_*Pi + 1/3*G(1,0,y)*G(1,z) - G(1,0,y)*G(1,0,z)
          - 1/6*G(1,0,z)*Pi^2 - 29/12*G(1,0,z)*i_*Pi - 7/2*G(1,0,z)*G(1 - z,1
          - z,y) + G(1,0,z)*G(1 - z, - z,y) - 47/12*G(1,0,z)*G(1 - z,y) - 1/2*
         G(1,0,z)*G(1 - z,y)*i_*Pi + 7/2*G(1,0,z)*G(1 - z,0,y) + 3*G(1,0,z)*G(
          - z,1 - z,y) + 1/3*G(1,0,z)*G( - z,y) - 2*G(1,0,z)*G( - z,0,y) - G(1
         ,0,z)*G(1,1 - z,y) + 2*G(1,0,0,1 - z,y) + 20/3*G(1,0,0,y) + G(1,0,0,y
         )*i_*Pi + 2*G(1,0,0,y)*G(1,z) + 29/12*G(1,0,0,z) + 1/2*G(1,0,0,z)*i_*
         Pi + 5/2*G(1,0,0,z)*G(1 - z,y) - G(1,0,0,0,y) - 1/2*G(1,0,0,0,z) + 1/
         2*G(1,0,0,1,z) + 47/12*G(1,0,1,z) - 1/2*G(1,0,1,z)*i_*Pi - 3/2*G(1,0,
         1,z)*G(1 - z,y) - G(1,0,1,z)*G( - z,y) + G(1,0,1,z)*G(1,y) - 3*G(1,0,
         1,0,y) + 1/2*G(1,0,1,0,z) + 1/2*G(1,0,1,1,z) - G(1,1,y)*Pi^2 - 1/6*G(
         1,1,z)*Pi^2 + 73/12*G(1,1,z)*i_*Pi + 1/2*G(1,1,z)*G(1 - z,1 - z,y) - 
         17/4*G(1,1,z)*G(1 - z,y) - 1/2*G(1,1,z)*G(1 - z,y)*i_*Pi + 1/2*G(1,1,
         z)*G(1 - z,0,y) - G(1,1,z)*G( - z,1 - z,y) - 5*G(1,1,z)*G( - z, - z,y
         ) + 20/3*G(1,1,z)*G( - z,y) + G(1,1,z)*G( - z,y)*i_*Pi + 2*G(1,1,z)*
         G( - z,0,y) + 3*G(1,1,0,y) - G(1,1,0,y)*i_*Pi - 7/12*G(1,1,0,z) - 3/2
         *G(1,1,0,z)*i_*Pi - 13/2*G(1,1,0,z)*G(1 - z,y) + 3*G(1,1,0,z)*G( - z,
         y) - G(1,1,0,z)*G(1,y) - 5*G(1,1,0,0,y) - 1/2*G(1,1,0,0,z) - 1/2*G(1,
         1,0,1,z) - 17/4*G(1,1,1,z) - 1/2*G(1,1,1,z)*i_*Pi + 1/2*G(1,1,1,z)*G(
         1 - z,y) - G(1,1,1,z)*G( - z,y) + 6*G(1,1,1,0,y) - 1/2*G(1,1,1,0,z)
          + 1/2*G(1,1,1,1,z) )

       + Log(mb2*mh2^-1)*Nc^-1 * ( 6 + 5/2*Pi^2 + 1/2*i_*Pi + 11/12*i_*Pi^3 + 
         13*Zeta(3) - 1/2*G(1 - z,1 - z,1 - z,y) - 3/2*G(1 - z,1 - z,y) + 1/2*
         G(1 - z,1 - z,y)*i_*Pi - 3/2*G(1 - z,1 - z,0,y) + G(1 - z, - z,1 - z,
         y) - 1/4*G(1 - z,y)*Pi^2 + 3/2*G(1 - z,y)*i_*Pi - 3/2*G(1 - z,0,1 - z
         ,y) - 3/2*G(1 - z,0,y) + G(1 - z,0,y)*i_*Pi - 3/2*G(1 - z,0,0,y) + G(
         1 - z,1,0,y) + 3*G( - z,1 - z,1 - z,y) + 3*G( - z,1 - z,y) - 2*G( - z
         ,1 - z,y)*i_*Pi + G( - z,1 - z,0,y) - G( - z, - z,1 - z,y) + G( - z,0
         ,1 - z,y) - 3/2*G(0,1 - z,1 - z,y) - 3/2*G(0,1 - z,y) + G(0,1 - z,y)*
         i_*Pi - 3/2*G(0,1 - z,y)*G(1,z) - 3/2*G(0,1 - z,0,y) + G(0, - z,1 - z
         ,y) + G(0, - z,y)*G(1,z) - 1/4*G(0,y)*Pi^2 + 3/2*G(0,y)*i_*Pi - 3/2*
         G(0,y)*G(0,z) + G(0,y)*G(0,z)*i_*Pi - 3/2*G(0,y)*G(1,z) + G(0,y)*G(1,
         z)*i_*Pi + G(0,y)*G(1,0,z) - 3/2*G(0,y)*G(1,1,z) - 1/4*G(0,z)*Pi^2 + 
         3/2*G(0,z)*i_*Pi - 3/2*G(0,z)*G(1 - z,1 - z,y) - 3/2*G(0,z)*G(1 - z,y
         ) + G(0,z)*G(1 - z,y)*i_*Pi + G(0,z)*G( - z,1 - z,y) + G(0,z)*G(1,0,y
         ) - 3/2*G(0,0,1 - z,y) - 3/2*G(0,0,y) + 1/2*G(0,0,y)*i_*Pi - 3/2*G(0,
         0,y)*G(0,z) - 3/2*G(0,0,y)*G(1,z) - 3/2*G(0,0,z) + 1/2*G(0,0,z)*i_*Pi
          - 3/2*G(0,0,z)*G(1 - z,y) - 3/2*G(0,0,z)*G(0,y) - 1/2*G(0,0,0,y) - 1/
         2*G(0,0,0,z) - 1/2*G(0,0,1,z) + 3/2*G(0,1,z) - G(0,1,z)*i_*Pi - 1/2*
         G(0,1,z)*G(1 - z,y) + G(0,1,z)*G(0,y) + G(0,1,0,y) + 1/2*G(0,1,0,z)
          + 3/2*G(0,1,1,z) + G(1,1 - z,0,y) + 1/6*G(1,y)*Pi^2 - 1/12*G(1,z)*
         Pi^2 + 3/2*G(1,z)*i_*Pi - 1/2*G(1,z)*G(1 - z,1 - z,y) + G(1,z)*G(1 - 
         z, - z,y) - 3/2*G(1,z)*G(1 - z,y) + 1/2*G(1,z)*G(1 - z,y)*i_*Pi - 3/2
         *G(1,z)*G(1 - z,0,y) + 3*G(1,z)*G( - z,1 - z,y) - G(1,z)*G( - z, - z,
         y) + 3*G(1,z)*G( - z,y) - 2*G(1,z)*G( - z,y)*i_*Pi + G(1,z)*G( - z,0,
         y) + G(1,0,1 - z,y) + 3*G(1,0,y) - 2*G(1,0,y)*i_*Pi + G(1,0,y)*G(1,z)
          + 3/2*G(1,0,z) - G(1,0,z)*i_*Pi - 1/2*G(1,0,z)*G(1 - z,y) + G(1,0,z)
         *G( - z,y) + 3*G(1,0,0,y) + 3/2*G(1,0,0,z) + 1/2*G(1,0,1,z) - 3/2*G(1
         ,1,z) + 1/2*G(1,1,z)*i_*Pi - 1/2*G(1,1,z)*G(1 - z,y) + 3*G(1,1,z)*G(
          - z,y) - G(1,1,0,y) - 1/2*G(1,1,0,z) - 1/2*G(1,1,1,z) )

       + Log(mb2*mh2^-1)*Nc * (  - 6 - 43/4*Pi^2 + 7/2*i_*Pi - 1/3*i_*Pi^3 + 7
         *Zeta(3) - 1/2*G(1 - z,1 - z,1 - z,y) + 10/3*G(1 - z,1 - z,y) + 1/2*
         G(1 - z,1 - z,y)*i_*Pi - 1/2*G(1 - z,1 - z,0,y) + 1/6*G(1 - z,y)*Pi^2
          - 7*G(1 - z,y)*i_*Pi - 1/2*G(1 - z,0,1 - z,y) + 10/3*G(1 - z,0,y) - 
         1/2*G(1 - z,0,y)*i_*Pi - 1/2*G(1 - z,0,0,y) + G( - z,1 - z,1 - z,y)
          - 3*G( - z,1 - z,y) + G( - z,1 - z,y)*i_*Pi - G( - z, - z,1 - z,y)
          - 1/2*G(0,1 - z,1 - z,y) + 10/3*G(0,1 - z,y) - 1/2*G(0,1 - z,y)*i_*
         Pi - 1/2*G(0,1 - z,y)*G(1,z) - 1/2*G(0,1 - z,0,y) + 1/6*G(0,y)*Pi^2
          - 7*G(0,y)*i_*Pi + 10/3*G(0,y)*G(0,z) - 1/2*G(0,y)*G(0,z)*i_*Pi + 10/
         3*G(0,y)*G(1,z) - 1/2*G(0,y)*G(1,z)*i_*Pi + 3/2*G(0,y)*G(1,0,z) - 1/2
         *G(0,y)*G(1,1,z) + 1/6*G(0,z)*Pi^2 - 7*G(0,z)*i_*Pi - 1/2*G(0,z)*G(1
          - z,1 - z,y) + 10/3*G(0,z)*G(1 - z,y) - 1/2*G(0,z)*G(1 - z,y)*i_*Pi
          + 3/2*G(0,z)*G(1 - z,0,y) + 3/2*G(0,z)*G(0,1 - z,y) - 1/2*G(0,0,1 - 
         z,y) + 10/3*G(0,0,y) + 1/2*G(0,0,y)*i_*Pi - 1/2*G(0,0,y)*G(0,z) - 1/2
         *G(0,0,y)*G(1,z) + 10/3*G(0,0,z) + 1/2*G(0,0,z)*i_*Pi - 1/2*G(0,0,z)*
         G(1 - z,y) - 1/2*G(0,0,z)*G(0,y) - 1/2*G(0,0,0,y) - 1/2*G(0,0,0,z) - 
         3/2*G(0,0,1,z) + 1/3*G(0,1,z) + 1/2*G(0,1,z)*i_*Pi - 1/2*G(0,1,z)*G(1
          - z,y) - G(0,1,z)*G( - z,y) + 3/2*G(0,1,z)*G(0,y) - 1/2*G(0,1,0,z)
          + 1/2*G(0,1,1,z) + 1/6*G(1,y)*Pi^2 + 1/3*G(1,z)*Pi^2 - 7*G(1,z)*i_*
         Pi - 1/2*G(1,z)*G(1 - z,1 - z,y) + 10/3*G(1,z)*G(1 - z,y) + 1/2*G(1,z
         )*G(1 - z,y)*i_*Pi - 1/2*G(1,z)*G(1 - z,0,y) + G(1,z)*G( - z,1 - z,y)
          - G(1,z)*G( - z, - z,y) - 3*G(1,z)*G( - z,y) + G(1,z)*G( - z,y)*i_*
         Pi - 3*G(1,0,y) + G(1,0,y)*i_*Pi + 1/3*G(1,0,z) + 1/2*G(1,0,z)*i_*Pi
          - 1/2*G(1,0,z)*G(1 - z,y) + G(1,0,0,y) + 1/2*G(1,0,0,z) - 1/2*G(1,0,
         1,z) + 10/3*G(1,1,z) + 1/2*G(1,1,z)*i_*Pi - 1/2*G(1,1,z)*G(1 - z,y)
          + G(1,1,z)*G( - z,y) - G(1,1,0,y) - 3/2*G(1,1,0,z) - 1/2*G(1,1,1,z)
          )

       + Log(mb2*mh2^-1)^2*Nc^-1 * ( 1/4 + 5/24*Pi^2 - 9/4*i_*Pi + 1/4*G(1 - z
         ,1 - z,y) + 3/4*G(1 - z,y) - 1/4*G(1 - z,y)*i_*Pi + 1/2*G(1 - z,0,y)
          - G( - z,1 - z,y) + 1/2*G(0,1 - z,y) + 3/4*G(0,y) - 1/4*G(0,y)*i_*Pi
          + 1/2*G(0,y)*G(0,z) + 1/2*G(0,y)*G(1,z) + 3/4*G(0,z) - 1/4*G(0,z)*i_
         *Pi + 1/2*G(0,z)*G(1 - z,y) + 1/4*G(0,0,y) + 1/4*G(0,0,z) - 1/2*G(0,1
         ,z) + 3/4*G(1,z) - 1/4*G(1,z)*i_*Pi + 1/4*G(1,z)*G(1 - z,y) - G(1,z)*
         G( - z,y) - G(1,0,y) - 1/2*G(1,0,z) + 1/4*G(1,1,z) )

       + Log(mb2*mh2^-1)^2*Nc * ( 7/4 - 5/12*Pi^2 + 51/8*i_*Pi + 1/4*G(1 - z,1
          - z,y) - 17/8*G(1 - z,y) - 1/4*G(1 - z,y)*i_*Pi - 1/4*G(1 - z,0,y)
          + 1/2*G( - z,1 - z,y) - 1/4*G(0,1 - z,y) - 17/8*G(0,y) - 1/4*G(0,y)*
         i_*Pi - 1/4*G(0,y)*G(0,z) - 1/4*G(0,y)*G(1,z) - 17/8*G(0,z) - 1/4*G(0
         ,z)*i_*Pi - 1/4*G(0,z)*G(1 - z,y) + 1/4*G(0,0,y) + 1/4*G(0,0,z) + 1/4
         *G(0,1,z) - 17/8*G(1,z) - 1/4*G(1,z)*i_*Pi + 1/4*G(1,z)*G(1 - z,y) + 
         1/2*G(1,z)*G( - z,y) + 1/2*G(1,0,y) + 1/4*G(1,0,z) + 1/4*G(1,1,z) )

       + Log(mb2*mh2^-1)^3*Nc^-1 * (  - 3/4 + 1/4*i_*Pi - 1/12*G(1 - z,y) - 1/
         12*G(0,y) - 1/12*G(0,z) - 1/12*G(1,z) )

       + Log(mb2*mh2^-1)^3*Nc * ( 3/4 + 1/4*i_*Pi - 1/12*G(1 - z,y) - 1/12*G(0
         ,y) - 1/12*G(0,z) - 1/12*G(1,z) )

       + Log(mb2*mh2^-1)^4*Nc^-1 * ( 1/16 )

       + Log(mb2*mh2^-1)^4*Nc * ( 1/16 )

       + Log(mb2*mh2^-1)^3 * ( 3/4 )

       + Log(mb2*mh2^-1)^2 * ( 3/2*i_*Pi - 3/4*i_*Nf*Pi - 1/2*G(1 - z,y) + 1/4
         *G(1 - z,y)*Nf - 1/2*G(0,y) + 1/4*G(0,y)*Nf - 1/2*G(0,z) + 1/4*G(0,z)
         *Nf - 1/2*G(1,z) + 1/4*G(1,z)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Num( - 1 + z + y) * (  - 1/3*G(0,z)*y
          - 1/3*G(0,z)*Nf*y )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Num(9 - 12*z + 3*z^2 - 2*y + 2*y*z + 2*
      y^2)*Nc * ( 1/6*G(0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Num( - 1 + z + y) * (  - 1/3*G(0,y)*z
          - 1/3*G(0,y)*Nf*z )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Num(9 - 2*z + 2*z^2 - 12*y + 2*y*z + 3*
      y^2)*Nc * ( 1/6*G(0,y) )

       + Log(mb2*mh2^-1)*Den(z + y)*Num(6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2)*Nc
       * (  - 1/6*G(1 - z,y) - 1/6*G(1,z) )

       + Log(mb2*mh2^-1)*Den(z + y) * (  - 1/3*G(1 - z,y)*y*z - 1/3*G(1 - z,y)
         *Nf*y*z - 1/3*G(1,z)*y*z - 1/3*G(1,z)*Nf*y*z )

       + Log(mb2*mh2^-1)*Num( - 1 + z)*Nc^-1 * ( 1/2*G(0,z) )

       + Log(mb2*mh2^-1)*Num( - 1 + y)*Nc^-1 * ( 1/2*G(0,y) )

       + Log(mb2*mh2^-1)*Num(z + y)*Nc^-1 * (  - 1/2*G(1 - z,y) - 1/2*G(1,z) )

       + Log(mb2*mh2^-1) * (  - 2 - 2/3*Pi^2 + 3/2*Nf*Pi^2 + 1/2*G(1 - z,1 - z
         ,y) - 1/3*G(1 - z,1 - z,y)*Nf - 1/2*G(1 - z,y)*i_*Pi + G(1 - z,y)*i_*
         Nf*Pi + 1/2*G(1 - z,0,y) - 1/3*G(1 - z,0,y)*Nf - G( - z,1 - z,y) + 1/
         2*G(0,1 - z,y) - 1/3*G(0,1 - z,y)*Nf - 1/2*G(0,y)*i_*Pi + G(0,y)*i_*
         Nf*Pi + 1/2*G(0,y)*G(0,z) - 1/3*G(0,y)*G(0,z)*Nf + 1/2*G(0,y)*G(1,z)
          - 1/3*G(0,y)*G(1,z)*Nf - 1/2*G(0,z)*i_*Pi + G(0,z)*i_*Nf*Pi + 1/2*G(
         0,z)*G(1 - z,y) - 1/3*G(0,z)*G(1 - z,y)*Nf + 1/2*G(0,0,y) - 1/3*G(0,0
         ,y)*Nf + 1/2*G(0,0,z) - 1/3*G(0,0,z)*Nf - 1/2*G(0,1,z) - 1/3*G(0,1,z)
         *Nf - 1/2*G(1,z)*i_*Pi + G(1,z)*i_*Nf*Pi + 1/2*G(1,z)*G(1 - z,y) - 1/
         3*G(1,z)*G(1 - z,y)*Nf - G(1,z)*G( - z,y) - G(1,0,y) - 1/2*G(1,0,z)
          - 1/3*G(1,0,z)*Nf + 1/2*G(1,1,z) - 1/3*G(1,1,z)*Nf )

       + Den( - 1 + z)^2*Num( - 11 + 34*z - 35*z^2 + 12*z^3 + 2*y*z - 2*y*z^2
       - 2*y^2*z)*Nc * (  - 1/3*G(0,z) )

       + Den( - 1 + z)^2*Num( - 1 + z + y) * (  - 2/3*G(0,z)*y*z )

       + Den( - 1 + z)^2*Num(1 - 2*z + z^2 - y*z + y*z^2 + y^2*z) * (  - 2/3*
         G(0,z)*Nf )

       + Den( - 1 + z)*Num( - 1 + z + y) * (  - 1/3*G(0,z)*i_*Pi*y - 1/3*G(0,z
         )*i_*Nf*Pi*y + 1/3*G(0,0,z)*y + 1/3*G(0,0,z)*Nf*y )

       + Den( - 1 + z)*Num(9 - 12*z + 3*z^2 - 2*y + 2*y*z + 2*y^2)*Nc * ( 1/6*
         G(0,z)*i_*Pi - 1/6*G(0,0,z) )

       + Den( - 1 + z + y)*Num( - 14 + 13*z + z^2 + 13*y - 6*y*z + y^2)*Nc
       * (  - 1/12*Pi^2 )

       + Den( - 1 + z + y)*Num( - 2 + z + z^2 + y + 6*y*z + y^2)*Nc^-1 * (  - 
         1/12*Pi^2 )

       + Den( - 1 + z + y)*Num(1 - 2*z + z^2 - 2*y + 6*y*z + y^2)*Nc^-1 * ( 
          - 1/2*G(0,y)*G(0,z) + 1/2*G(1,0,z) )

       + Den( - 1 + z + y)*Num(7 - 8*z + z^2 - 8*y - 6*y*z + y^2)*Nc * (  - 1/
         2*G(0,y)*G(0,z) + 1/2*G(1,0,z) )

       + Den( - 1 + z + y)*Num( - 13*z + 13*z^2 + 8*y - 2*y*z + 15*y*z^2 - 16*
      y^2 + 15*y^2*z + 8*y^3)*Nc * (  - 1/2*G(1,0,y)*z^-1 )

       + Den( - 1 + z + y)*Num(z - z^2 + 4*y - 10*y*z + 9*y*z^2 - 8*y^2 + 9*
      y^2*z + 4*y^3)*Nc^-1 * ( 1/2*G(1,0,y)*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den(z + y)*Num(33*z - 32*z^2 - 2*z^3 + 
      z^4 + 33*y - 63*y*z + 28*y*z^2 + 2*y*z^3 - 32*y^2 + 28*y^2*z + 3*y^2*z^2
       - 2*y^3 + 2*y^3*z + y^4)*Nc * (  - 2/3 )

       + Den( - 1 + y)*Den( - 1 + z)*Den(z + y)*Num(z^2 - 2*z^3 + z^4 + 3*y*z
       - 5*y*z^2 + 2*y*z^3 + y^2 - 5*y^2*z + 3*y^2*z^2 - 2*y^3 + 2*y^3*z + y^4
      ) * ( 2/3 + 2/3*Nf )

       + Den( - 1 + y)^2*Num( - 1 + z + y) * (  - 2/3*G(0,y)*y*z )

       + Den( - 1 + y)^2*Num(1 - 2*y - y*z + y*z^2 + y^2 + y^2*z) * (  - 2/3*
         G(0,y)*Nf )

       + Den( - 1 + y)^2*Num(11 - 34*y - 2*y*z + 2*y*z^2 + 35*y^2 + 2*y^2*z - 
      12*y^3)*Nc * ( 1/3*G(0,y) )

       + Den( - 1 + y)*Num( - 1 + z + y) * (  - 1/3*G(0,y)*i_*Pi*z - 1/3*G(0,y
         )*i_*Nf*Pi*z + 1/3*G(0,0,y)*z + 1/3*G(0,0,y)*Nf*z )

       + Den( - 1 + y)*Num(9 - 2*z + 2*z^2 - 12*y + 2*y*z + 3*y^2)*Nc * ( 1/6*
         G(0,y)*i_*Pi - 1/6*G(0,0,y) )

       + Den(z + y)^2*Num( - 1 + z + y) * (  - 2/3*G(1 - z,y)*y*z - 2/3*G(1,z)
         *y*z )

       + Den(z + y)^2*Num( - z^2 + 12*z^3 - 4*y*z + 38*y*z^2 - y^2 + 38*y^2*z
       + 12*y^3)*Nc * ( 1/3*G(1 - z,y) + 1/3*G(1,z) )

       + Den(z + y)^2*Num(z^2 + y*z + y*z^2 + y^2 + y^2*z) * (  - 2/3*G(1 - z,
         y)*Nf - 2/3*G(1,z)*Nf )

       + Den(z + y)*Num(6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2)*Nc * ( 1/6*G(1 - z,
         1 - z,y) - 1/6*G(1 - z,y)*i_*Pi - 1/6*G(1,z)*i_*Pi + 1/6*G(1,z)*G(1
          - z,y) + 1/6*G(1,1,z) )

       + Den(z + y) * ( 1/3*G(1 - z,1 - z,y)*y*z + 1/3*G(1 - z,1 - z,y)*Nf*y*z
          - 1/3*G(1 - z,y)*i_*Pi*y*z - 1/3*G(1 - z,y)*i_*Nf*Pi*y*z - 1/3*G(1,z
         )*i_*Pi*y*z - 1/3*G(1,z)*i_*Nf*Pi*y*z + 1/3*G(1,z)*G(1 - z,y)*y*z + 1/
         3*G(1,z)*G(1 - z,y)*Nf*y*z + 1/3*G(1,1,z)*y*z + 1/3*G(1,1,z)*Nf*y*z )

       + Num( - 1 + z)*Nc^-1 * ( 1/2*G(0,z)*i_*Pi - 1/2*G(0,0,z) )

       + Num( - 1 + z + y)*Nc^-1 * (  - 2*G(1 - z,y) - 2*G(1,z) )

       + Num( - 1 + y)*Nc^-1 * ( 1/2*G(0,y)*i_*Pi - 1/2*G(0,0,y) )

       + Num( - 8*z + 8*z^2 + 6*y + 8*y*z + y^2)*Nc * ( 1/2*G(0,z)*G(1 - z,y)*
         y^-1 )

       + Num( - 4*z + 4*z^2 + 4*y*z - y^2)*Nc^-1 * (  - 1/2*G(0,z)*G(1 - z,y)*
         y^-1 )

       + Num(z + y)*Nc^-1 * ( 1/2*G(1 - z,1 - z,y) - 1/2*G(1 - z,y)*i_*Pi - 1/
         2*G(1,z)*i_*Pi + 1/2*G(1,z)*G(1 - z,y) + 1/2*G(1,1,z) )

       + Num(6*z + z^2 - 8*y + 8*y*z + 8*y^2)*Nc * ( 1/2*G(1 - z,0,y)*z^-1 + 1/
         2*G(0,1 - z,y)*z^-1 + 1/2*G(0,y)*G(1,z)*z^-1 - 1/2*G(0,1,z)*z^-1 )

       + Num( - 8*z^2 + 8*z^3 + 12*y*z + 9*y*z^2 - 8*y^2 + 9*y^2*z + 8*y^3)*Nc
       * (  - 1/2*G( - z,1 - z,y)*y^-1*z^-1 - 1/2*G(1,z)*G( - z,y)*y^-1*z^-1 )

       + Num( - 4*z^2 + 4*z^3 + 3*y*z^2 - 4*y^2 + 3*y^2*z + 4*y^3)*Nc^-1 * ( 1/
         2*G( - z,1 - z,y)*y^-1*z^-1 + 1/2*G(1,z)*G( - z,y)*y^-1*z^-1 )

       + Num(z^2 + 4*y - 4*y*z - 4*y^2)*Nc^-1 * ( 1/2*G(1 - z,0,y)*z^-1 + 1/2*
         G(0,1 - z,y)*z^-1 + 1/2*G(0,y)*G(1,z)*z^-1 - 1/2*G(0,1,z)*z^-1 )

       + 2*i_*Nf*Pi + 2/3*i_*Nf*Pi^3 + 1/2*G(1 - z,1 - z,1 - z,y)*Nf - 5/6*G(1
          - z,1 - z,y)*i_*Nf*Pi + 1/2*G(1 - z,1 - z,0,y)*Nf - 1/3*G(1 - z, - z
         ,1 - z,y)*Nf - 13/18*G(1 - z,y)*Nf*Pi^2 + 1/2*G(1 - z,0,1 - z,y)*Nf
          - 5/6*G(1 - z,0,y)*i_*Nf*Pi + 1/2*G(1 - z,0,0,y)*Nf - 1/3*G(1 - z,1,
         0,y)*Nf - 2/3*G( - z,1 - z,1 - z,y)*Nf + G( - z,1 - z,y)*i_*Nf*Pi - 1/
         3*G( - z,1 - z,0,y)*Nf - 1/3*G( - z,0,1 - z,y)*Nf + 1/2*G(0,1 - z,1
          - z,y)*Nf - 5/6*G(0,1 - z,y)*i_*Nf*Pi + 1/2*G(0,1 - z,y)*G(1,z)*Nf
          + 1/2*G(0,1 - z,0,y)*Nf - 1/3*G(0, - z,1 - z,y)*Nf - 1/3*G(0, - z,y)
         *G(1,z)*Nf - 13/18*G(0,y)*Nf*Pi^2 - 5/6*G(0,y)*G(0,z)*i_*Nf*Pi - 5/6*
         G(0,y)*G(1,z)*i_*Nf*Pi + 1/6*G(0,y)*G(1,0,z)*Nf + 1/2*G(0,y)*G(1,1,z)
         *Nf - 13/18*G(0,z)*Nf*Pi^2 + 1/2*G(0,z)*G(1 - z,1 - z,y)*Nf - 5/6*G(0
         ,z)*G(1 - z,y)*i_*Nf*Pi + 1/2*G(0,z)*G(1 - z,0,y)*Nf - 1/3*G(0,z)*G(
          - z,1 - z,y)*Nf + 1/2*G(0,z)*G(0,1 - z,y)*Nf - 1/3*G(0,z)*G(1,0,y)*
         Nf + 1/2*G(0,0,1 - z,y)*Nf - 5/6*G(0,0,y)*i_*Nf*Pi + 1/2*G(0,0,y)*G(0
         ,z)*Nf + 1/2*G(0,0,y)*G(1,z)*Nf - 5/6*G(0,0,z)*i_*Nf*Pi + 1/2*G(0,0,z
         )*G(1 - z,y)*Nf + 1/2*G(0,0,z)*G(0,y)*Nf + 1/2*G(0,0,0,y)*Nf + 1/2*G(
         0,0,0,z)*Nf - 1/6*G(0,0,1,z)*Nf + 1/6*G(0,1,z)*i_*Nf*Pi + 1/6*G(0,1,z
         )*G(1 - z,y)*Nf - 1/3*G(0,1,z)*G( - z,y)*Nf + 1/6*G(0,1,z)*G(0,y)*Nf
          - 1/3*G(0,1,0,y)*Nf - 1/6*G(0,1,0,z)*Nf - 1/6*G(0,1,1,z)*Nf - 1/3*G(
         1,1 - z,0,y)*Nf - 13/18*G(1,z)*Nf*Pi^2 + 1/2*G(1,z)*G(1 - z,1 - z,y)*
         Nf - 1/3*G(1,z)*G(1 - z, - z,y)*Nf - 5/6*G(1,z)*G(1 - z,y)*i_*Nf*Pi
          + 1/2*G(1,z)*G(1 - z,0,y)*Nf - 2/3*G(1,z)*G( - z,1 - z,y)*Nf + G(1,z
         )*G( - z,y)*i_*Nf*Pi - 1/3*G(1,z)*G( - z,0,y)*Nf - 1/3*G(1,0,1 - z,y)
         *Nf + G(1,0,y)*i_*Nf*Pi - 1/3*G(1,0,y)*G(1,z)*Nf + 1/6*G(1,0,z)*i_*Nf
         *Pi + 1/6*G(1,0,z)*G(1 - z,y)*Nf - 1/3*G(1,0,z)*G( - z,y)*Nf - 2/3*G(
         1,0,0,y)*Nf - 1/6*G(1,0,0,z)*Nf - 1/6*G(1,0,1,z)*Nf - 5/6*G(1,1,z)*i_
         *Nf*Pi + 1/2*G(1,1,z)*G(1 - z,y)*Nf - 2/3*G(1,1,z)*G( - z,y)*Nf - 1/6
         *G(1,1,0,z)*Nf + 1/2*G(1,1,1,z)*Nf) ;

g [Omegappm_2l_Nf+1] = ( + Log(mb2*mh2^-1)^4*Den( - 1 + z + y)*Nc^-1 * (  - 1/
         48 )

       + Log(mb2*mh2^-1)^4*Den( - 1 + z + y)*Nc * (  - 1/48 )

       + Log(mb2*mh2^-1)^3*Den( - 1 + z + y)*Nc^-1 * ( 1/4 - 1/12*i_*Pi + 1/12
         *G(1 - z,y) + 1/12*G(1,z) )

       + Log(mb2*mh2^-1)^3*Den( - 1 + z + y)*Nc * (  - 1/4 - 1/12*i_*Pi + 1/12
         *G(1 - z,y) + 1/12*G(1,z) )

       + Log(mb2*mh2^-1)^3*Den( - 1 + z + y) * (  - 1/4 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 7 + 7*z + 36
      *y)*Nc * (  - 1/24*G(0,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)
      *Nc^-1 * ( 3/4*G(0,z) - 1/4*G(0,0,z) + 1/2*G(1,0,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)
      *Nc * (  - 1/4*G(0,0,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)
       * (  - 1/2*G(0,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 4*y)
      *Nc * ( 1/4*G(1,0,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z + y)*Nc^-1 * ( 3/4*i_*Pi - 1/4*G(1 - z
         ,1 - z,y) - 3/4*G(1 - z,y) + 1/4*G(1 - z,y)*i_*Pi - 1/4*G(1 - z,0,y)
          + 1/2*G( - z,1 - z,y) - 1/4*G(0,1 - z,y) - 1/4*G(0,y)*G(1,z) - 1/4*
         G(0,z)*G(1 - z,y) + 1/4*G(0,1,z) - 3/4*G(1,z) + 1/4*G(1,z)*i_*Pi - 1/
         4*G(1,z)*G(1 - z,y) + 1/2*G(1,z)*G( - z,y) - 1/4*G(1,1,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z + y)*Nc * (  - 1/2 - 17/8*i_*Pi - 1/4*
         G(1 - z,1 - z,y) + 29/24*G(1 - z,y) + 1/4*G(1 - z,y)*i_*Pi + 1/4*G(0,
         y)*G(0,z) + 29/24*G(1,z) + 1/4*G(1,z)*i_*Pi - 1/4*G(1,z)*G(1 - z,y)
          - 1/4*G(1,1,z) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + z + y) * (  - 1/2*i_*Pi + 1/4*i_*Nf*Pi
          + 1/2*G(1 - z,y) - 1/12*G(1 - z,y)*Nf - 1/12*G(0,y)*Nf - 1/12*G(0,z)
         *Nf + 1/2*G(1,z) - 1/12*G(1,z)*Nf )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(5
       - 9*z + 4*z^2 - 9*y + 5*y*z + 4*y^2)*Nc^-1 * (  - 1/24*Pi^2 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(
       - z + z^2 - y + y^2)*Nc * (  - 1/6*Pi^2 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 7 + 36*z + 7
      *y)*Nc * (  - 1/24*G(0,y) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 3 + 4*z + 3*
      y)*Nc^-1 * ( 1/4*G(1,0,y) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)
      *Nc^-1 * ( 3/4*G(0,y) - 1/4*G(0,0,y) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)
      *Nc * (  - 1/4*G(0,0,y) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)
       * (  - 1/2*G(0,y) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 4*z + y)
      *Nc * ( 1/4*G(1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 4 + 11*z
       - 10*z^2 + 3*z^3 + 12*y - 72*y*z + 60*y*z^2 - 8*y^2 + 32*y^2*z)*Nc * ( 
          - 1/4*G(0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 2 + 2*z + 
      y) * (  - 2*G(0,z)*y*z )

       + Log(mb2*mh2^-1)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(1 - 2*z + z^2
       - 48*y + 48*y*z + 24*y^2)*Nc^-1 * ( 1/4*G(0,z)*z )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 27 + 87*z - 
      93*z^2 + 33*z^3 + 44*y - 22*y*z - 22*y*z^2 - 13*y^2 + 13*y^2*z - 4*y^3)*
      Nc * (  - 1/12*G(1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 9 + 25*z - 
      23*z^2 + 7*z^3 + 26*y - 26*y*z - 23*y^2 + 23*y^2*z + 6*y^3)*Nc^-1 * ( 1/
         4*G(1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 6 + 19*z - 
      21*z^2 + 8*z^3 + 22*y - 45*y*z + 23*y*z^2 - 26*y^2 + 26*y^2*z + 10*y^3)*
      Nc * ( 1/12*G(0,z)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 8*z - 6*
      z^2 + z^3 + 14*y - 27*y*z + 13*y*z^2 - 19*y^2 + 19*y^2*z + 8*y^3)*Nc
       * (  - 1/2*G(0,1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*
      z^2 + 3*z^3 - 2*y + 4*y*z - 2*y*z^2 + 7*y^2 - 7*y^2*z - 4*y^3)*Nc^-1
       * (  - 1/12*G(1,z)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 2 + 2*z + y)
      *Num(3 - 6*z + 3*z^2 - 8*y + 8*y*z + 6*y^2)*Nc * (  - 1/6*G(1,z)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + z + 2*y)
      *Num(3 - 6*z + 3*z^2 - 7*y + 7*y*z + 3*y^2)*Nc * ( G(1,1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 8*z + 4*z^2
       - 5*y + 5*y*z + 2*y^2)*Nc^-1 * (  - G(1,1,0,z)*y )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 20 + 20*z + 51
      *y)*Nc * (  - 1/6*G(0,z)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 9 + 9*z - 11*y
      )*Nc * (  - 1/6*G(0,z)*G(1 - z,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 9 + 9*z + 11*y
      )*Nc * ( 1/6*G(0,1,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 3 + 3*z + 4*y)
      *Nc * ( 1/2*G(0,0,z)*G(1 - z,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)*
      Nc^-1 * ( 3/2*G(0,z)*i_*Pi - 3/2*G(0,0,z) - 1/2*G(0,0,z)*i_*Pi + G(0,0,0
         ,z) + G(1,0,z)*i_*Pi - 1/2*G(1,0,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)*
      Nc * ( 10/3*G(0,0,z) - 1/2*G(0,0,z)*i_*Pi + G(0,0,z)*G(0,y) + G(0,0,0,z)
          - 5/2*G(1,0,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)
       * (  - 1/2*G(0,z)*i_*Pi + 1/2*G(0,0,z) - 1/3*G(0,0,z)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 3*y)
       * ( 1/3*G(0,z)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 4*y)*
      Nc * ( 1/2*G(0,0,1,z) + 1/2*G(1,0,z)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + z)*Den( - 1 + z + y) * (  - 1/3*G(0,z)*G(1
          - z,y)*Nf*y - 1/3*G(0,1,z)*Nf*y - 1/3*G(1,0,z)*Nf*y )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)*Nc^-1 * ( 1/2*G(1 - z,1 - z,1 - z,y
         ) + 3/2*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*i_*Pi + G(1 - z,1 - z
         ,0,y) - 3*G(1 - z, - z,1 - z,y) - 7/12*G(1 - z,y)*Pi^2 - 3/2*G(1 - z,
         y)*i_*Pi + G(1 - z,0,1 - z,y) + 3/2*G(1 - z,0,y) - 1/2*G(1 - z,0,y)*
         i_*Pi + 1/2*G(1 - z,0,0,y) + 1/2*G(1 - z,1,0,y) - 2*G( - z,1 - z,1 - 
         z,y) - 3*G( - z,1 - z,y) + G( - z,1 - z,y)*i_*Pi - G( - z,1 - z,0,y)
          + 3*G( - z, - z,1 - z,y) - G( - z,0,1 - z,y) + G(0,1 - z,1 - z,y) + 
         3/2*G(0,1 - z,y) - 1/2*G(0,1 - z,y)*i_*Pi + G(0,1 - z,y)*G(1,z) + 1/2
         *G(0,1 - z,0,y) - G(0, - z,1 - z,y) - G(0, - z,y)*G(1,z) + 3/2*G(0,y)
         *G(1,z) - 1/2*G(0,y)*G(1,z)*i_*Pi + G(0,y)*G(1,1,z) + G(0,z)*G(1 - z,
         1 - z,y) + 3/2*G(0,z)*G(1 - z,y) - 1/2*G(0,z)*G(1 - z,y)*i_*Pi - G(0,
         z)*G( - z,1 - z,y) + 1/2*G(0,0,1 - z,y) + 1/2*G(0,0,y)*G(1,z) + 1/2*
         G(0,0,z)*G(1 - z,y) + 3/2*G(0,0,1,z) - 3/2*G(0,1,z) + 1/2*G(0,1,z)*i_
         *Pi - 2*G(0,1,z)*G(1 - z,y) + 2*G(0,1,z)*G( - z,y) - G(0,1,z)*G(0,y)
          - G(0,1,1,z) + 1/2*G(1,1 - z,0,y) - 3/2*G(1,z)*i_*Pi + 1/2*G(1,z)*G(
         1 - z,1 - z,y) - 3*G(1,z)*G(1 - z, - z,y) + 3/2*G(1,z)*G(1 - z,y) - 1/
         2*G(1,z)*G(1 - z,y)*i_*Pi + G(1,z)*G(1 - z,0,y) - 2*G(1,z)*G( - z,1
          - z,y) + 3*G(1,z)*G( - z, - z,y) - 3*G(1,z)*G( - z,y) + G(1,z)*G( - 
         z,y)*i_*Pi - G(1,z)*G( - z,0,y) + 1/2*G(1,0,1 - z,y) + 1/2*G(1,0,y)*
         G(1,z) + 3/2*G(1,0,z)*G(1 - z,y) - G(1,0,z)*G( - z,y) - 3/2*G(1,0,1,z
         ) + 3/2*G(1,1,z) - 1/2*G(1,1,z)*i_*Pi + 1/2*G(1,1,z)*G(1 - z,y) - 2*
         G(1,1,z)*G( - z,y) + 1/2*G(1,1,1,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)*Nc * (  - i_*Pi + 1/2*G(1 - z,1 - z
         ,1 - z,y) - 10/3*G(1 - z,1 - z,y) - 1/2*G(1 - z,1 - z,y)*i_*Pi - 1/3*
         G(1 - z,y)*Pi^2 + 31/6*G(1 - z,y)*i_*Pi - 1/2*G(1 - z,1,0,y) + 3*G(
          - z,1 - z,y) - G( - z, - z,1 - z,y) + 1/2*G(0,y)*G(0,z)*i_*Pi - G(0,
         1,z)*G( - z,y) - 1/2*G(1,1 - z,0,y) + 31/6*G(1,z)*i_*Pi + 1/2*G(1,z)*
         G(1 - z,1 - z,y) - 10/3*G(1,z)*G(1 - z,y) - 1/2*G(1,z)*G(1 - z,y)*i_*
         Pi - G(1,z)*G( - z, - z,y) + 3*G(1,z)*G( - z,y) - 1/2*G(1,0,1 - z,y)
          - 1/2*G(1,0,y)*G(1,z) - 1/2*G(1,0,z)*G(1 - z,y) - 1/2*G(1,0,1,z) - 
         10/3*G(1,1,z) - 1/2*G(1,1,z)*i_*Pi + 1/2*G(1,1,z)*G(1 - z,y) + 1/2*G(
         1,1,1,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num( - 1 + z)^2*Nc^-1 * ( 1/12*G(
         0,y)*Pi^2 - 1/2*G(0,y)*G(1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num( - 1 + z + z^2 + 2*y - y*z - 
      y^2)*Nc * (  - 1/2*G(0,z)*G(1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num( - 1 + y)^2*Nc^-1 * ( 1/12*G(
         0,z)*Pi^2 - 1/2*G(0,z)*G(1,0,y) + 1/2*G(0,1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y - 2*y*z
       + y^2)*Nc^-1 * (  - 3/2*G(0,y)*G(0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y - 2*y*z
       + y^2) * ( 1/2*G(0,y)*G(0,z) - 1/2*G(1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y + y*z + 
      y^2) * ( 1/3*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3*Num(2 - 4*z + 2*z^2 - 2*y + 2*y*z
       + y^2)*Nc^-1 * ( 1/2*G(0,1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y)^3 * ( 2*G(1,0,y)*y*z )

       + Log(mb2*mh2^-1)*Den( - 1 + z + y) * (  - 1/2*Nf*Pi^2 - 1/2*G(1 - z,1
          - z,y) + 1/3*G(1 - z,1 - z,y)*Nf + 1/2*G(1 - z,y)*i_*Pi - 2/3*G(1 - 
         z,y)*i_*Nf*Pi - 1/2*G(1 - z,0,y) + G( - z,1 - z,y) - 1/2*G(0,1 - z,y)
          - 1/2*G(0,y)*G(1,z) - 1/2*G(0,z)*G(1 - z,y) + 1/2*G(0,1,z) + 1/2*G(1
         ,z)*i_*Pi - 2/3*G(1,z)*i_*Nf*Pi - 1/2*G(1,z)*G(1 - z,y) + 1/3*G(1,z)*
         G(1 - z,y)*Nf + G(1,z)*G( - z,y) - 1/2*G(1,1,z) + 1/3*G(1,1,z)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Nc^-1 * (  - G(1,0,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(
       - 5 + 12*z - 9*z^2 + z^3 + z^4 + 12*y - 23*y*z + 13*y*z^2 - 2*y*z^3 - 9
      *y^2 + 13*y^2*z - 4*y^2*z^2 + y^3 - 2*y^3*z + y^4)*Nc^-1 * ( Zeta(3) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(2
       - 8*z + 12*z^2 - 8*z^3 + 2*z^4 - 9*y + 24*y*z - 21*y*z^2 + 6*y*z^3 + 15
      *y^2 - 24*y^2*z + 9*y^2*z^2 - 10*y^3 + 8*y^3*z + 2*y^4)*Nc * (  - 1/2*G(
         0,y)*G(1,0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(5
       - 17*z + 21*z^2 - 10*z^3 + z^4 - 17*y + 43*y*z - 35*y*z^2 + 9*y*z^3 + 
      21*y^2 - 35*y^2*z + 14*y^2*z^2 - 10*y^3 + 9*y^3*z + y^4)*Nc * (  - Zeta(
         3) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(
      14 - 46*z + 53*z^2 - 24*z^3 + 3*z^4 - 46*y + 102*y*z - 77*y*z^2 + 21*y*
      z^3 + 53*y^2 - 77*y^2*z + 24*y^2*z^2 - 24*y^3 + 21*y^3*z + 3*y^4)*Nc^-1
       * (  - 1/12*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(
      20 - 71*z + 93*z^2 - 53*z^3 + 11*z^4 - 71*y + 148*y*z - 119*y*z^2 + 42*y
      *z^3 + 93*y^2 - 119*y^2*z + 26*y^2*z^2 - 53*y^3 + 42*y^3*z + 11*y^4)*Nc
       * ( 1/6*G(0,y)*G(0,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(
      47 - 143*z + 148*z^2 - 55*z^3 + 3*z^4 - 143*y + 325*y*z - 234*y*z^2 + 52
      *y*z^3 + 148*y^2 - 234*y^2*z + 86*y^2*z^2 - 55*y^3 + 52*y^3*z + 3*y^4)*
      Nc * ( 1/12*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1
       - 3*z + 2*z^2 - 3*y + y*z + 2*y^2)*Nc * (  - 1/6*i_*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1
       - 2*z + z^2 - 2*y + y*z + y^2)*Nc^-1 * (  - 6 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1
       - 2*z + z^2 - 2*y + y*z + y^2)*Nc * ( 6 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1
       - 2*z + z^2 - 2*y + y*z + y^2) * ( 2 - 1/3*G(0,y)*G(0,z)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(3
       - 5*z + 2*z^2 - 5*y + 3*y*z + 2*y^2)*Nc * (  - 1/2*G(0,z)*G(1 - z,0,y)
          - 1/2*G(0,z)*G(0,1 - z,y) - 1/2*G(0,1,z)*G(0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(7
       - 11*z + 4*z^2 - 11*y + 7*y*z + 4*y^2)*Nc^-1 * (  - 1/12*i_*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 6 + 22*z - 
      26*z^2 + 10*z^3 + 19*y - 45*y*z + 26*y*z^2 - 21*y^2 + 23*y^2*z + 8*y^3)*
      Nc * ( 1/12*G(0,y)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 6 + 24*z - 
      30*z^2 + 12*z^3 + 17*y - 47*y*z + 30*y*z^2 - 15*y^2 + 23*y^2*z + 4*y^3)*
      Nc * (  - 1/2*G(0,1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 4 + 15*z - 
      18*z^2 + 6*z^3 + 12*y - 30*y*z + 18*y*z^2 - 12*y^2 + 15*y^2*z + 4*y^3)*
      Nc * (  - 1/6*G(1,y)*Pi^2 + G(1,1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 10*z - 
      13*z^2 + 6*z^3 + 11*y + 2*y*z + 13*y*z^2 - 13*y^2 - 12*y^2*z + 5*y^3)*Nc
       * (  - 1/4*G(1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 14*z - 
      17*z^2 + 6*z^3 + 7*y - 2*y*z + 17*y*z^2 - 5*y^2 - 12*y^2*z + y^3)*Nc^-1
       * ( 1/4*G(1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 2 + 8*z - 7*
      z^2 + 2*z^3 + 6*y - 16*y*z + 7*y*z^2 - 6*y^2 + 8*y^2*z + 2*y^3)*Nc^-1
       * ( 1/6*G(1,y)*Pi^2 - G(1,1,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 20 + 51*z + 20
      *y)*Nc * (  - 1/6*G(0,y)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 4 + 7*z + 4*y)
      *Nc * (  - G(1,0,0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 3 + 4*z + 3*y)
      *Nc^-1 * ( 1/2*G(1,0,y)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 3 + 4*z + 3*y)
      *Nc * ( 1/2*G(1 - z,0,0,y) + 1/2*G(0,1 - z,0,y) + 1/2*G(0,0,1 - z,y) + 1/
         2*G(0,0,y)*G(1,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)*
      Nc^-1 * ( 3/2*G(0,y)*i_*Pi - 3/2*G(0,0,y) - 1/2*G(0,0,y)*i_*Pi + G(0,0,0
         ,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)*
      Nc * ( 10/3*G(0,0,y) - 1/2*G(0,0,y)*i_*Pi + G(0,0,y)*G(0,z) + G(0,0,0,y)
          )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)
       * (  - 1/2*G(0,y)*i_*Pi + 1/2*G(0,0,y) - 1/3*G(0,0,y)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 3*z + y)
       * ( 1/3*G(0,y)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 4*z + y)*
      Nc * ( 1/2*G(1,0,y)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y)*Num(9 + 11*z - 9*y)*
      Nc * ( 1/6*G(1 - z,0,y) + 1/6*G(0,1 - z,y) + 1/6*G(0,y)*G(1,z) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)*Den( - 1 + z + y) * (  - 1/3*G(1 - z,0,
         y)*Nf*z - 1/3*G(0,1 - z,y)*Nf*z - 1/3*G(0,y)*G(1,z)*Nf*z )

       + Log(mb2*mh2^-1)*Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 4 + 12*z
       - 8*z^2 + 11*y - 72*y*z + 32*y*z^2 - 10*y^2 + 60*y^2*z + 3*y^3)*Nc * ( 
          - 1/4*G(0,y) )

       + Log(mb2*mh2^-1)*Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 2 + z + 2*
      y) * (  - 2*G(0,y)*y*z )

       + Log(mb2*mh2^-1)*Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num(1 - 48*z + 24
      *z^2 - 2*y + 48*y*z + y^2)*Nc^-1 * ( 1/4*G(0,y)*y )

       + Log(mb2*mh2^-1)*Den(z + y)*Den( - 1 + z + y)^2*Num( - 3*z + 3*z^2 - 3
      *y + 7*y*z + 3*y^2)*Nc * ( 1/3*G(1 - z,y) + 1/3*G(1,z) )

       + Log(mb2*mh2^-1)*Den(z + y)*Den( - 1 + z + y)^2 * (  - 1/3*G(1 - z,y)*
         y*z - 1/3*G(1 - z,y)*Nf*y*z - 1/3*G(1,z)*y*z - 1/3*G(1,z)*Nf*y*z )

       + Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num( - 7 + 35*z - 70*z^2 + 70*z^3
       - 35*z^4 + 7*z^5 + 23*y - 90*y*z + 138*y*z^2 - 98*y*z^3 + 27*y*z^4 - 28
      *y^2 + 108*y^2*z - 138*y^2*z^2 + 58*y^2*z^3 + 12*y^3 - 32*y^3*z + 22*y^3
      *z^2)*Nc * ( 1/2*G(0,0,1,0,z) )

       + Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num( - 4 + 22*z - 47*z^2 + 49*z^3
       - 25*z^4 + 5*z^5 + 22*y - 124*y*z + 222*y*z^2 - 160*y*z^3 + 40*y*z^4 - 
      26*y^2 + 114*y^2*z - 132*y^2*z^2 + 44*y^2*z^3 + 10*y^3 - 32*y^3*z + 16*
      y^3*z^2)*Nc^-1 * (  - 1/2*Zeta(3)*G(0,z) )

       + Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 6*
      y - 12*y*z + 6*y*z^2 - 6*y^2 + 6*y^2*z + 2*y^3)*Nc^-1 * (  - 1/2*G(0,1,0
         ,0,z) )

       + Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num( - 1 + 7*z - 17*z^2 + 19*z^3
       - 10*z^4 + 2*z^5 + 4*y - 28*y*z + 54*y*z^2 - 40*y*z^3 + 10*y*z^4 - 5*
      y^2 + 27*y^2*z - 33*y^2*z^2 + 11*y^2*z^3 + 2*y^3 - 8*y^3*z + 4*y^3*z^2)*
      Nc^-1 * ( 1/12*G(0,0,z)*Pi^2 )

       + Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num(2 - 5*z + 6*z^2 - 5*z^3 + 2*
      z^4 - 4*y + 6*y*z - 3*y*z^2 + y*z^3 + 2*y^2 - 2*y^2*z + y^2*z^2)*Nc^-1
       * ( G(0,0,1,0,z)*y )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(9 - 34*z + 48*z^2 - 30*z^3 + 
      7*z^4 - 26*y + 44*y*z - 10*y*z^2 - 8*y*z^3 + 23*y^2 - 30*y^2*z + 7*y^2*
      z^2 - 6*y^3 + 2*y^3*z)*Nc^-1 * (  - 1/4*G(1,0,0,z) )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(22 - 91*z + 141*z^2 - 97*z^3
       + 25*z^4 - 45*y + 52*y*z + 31*y*z^2 - 38*y*z^3 + 27*y^2 - 12*y^2*z - 15
      *y^2*z^2 - 4*y^3 - 14*y^3*z)*Nc * ( 1/6*G(1,0,0,z) )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(51 - 204*z + 306*z^2 - 204*
      z^3 + 51*z^4 - 124*y + 176*y*z + 20*y*z^2 - 72*y*z^3 + 95*y^2 - 70*y^2*z
       - 25*y^2*z^2 - 22*y^3 - 26*y^3*z)*Nc * (  - 1/12*G(0,0,z)*G(0,y) )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 29 + 81*z - 75*z^2 + 23*
      z^3 + 7*y - 134*y*z + 127*y*z^2 + 22*y^2 + 26*y^2*z)*Nc * ( 1/12*G(0,0,z
         )*G(1 - z,y) )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 12 + 33*z - 30*z^2 + 9*z^3
       + 36*y - 257*y*z + 221*y*z^2 - 24*y^2 + 142*y^2*z)*Nc * ( 1/12*G(0,0,z)
          )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 4 + 11*z - 10*z^2 + 3*z^3
       + 12*y - 160*y*z + 148*y*z^2 - 8*y^2 + 76*y^2*z)*Nc * (  - 1/4*G(0,z)*
         i_*Pi )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 2 + 2*z + y) * ( 2*G(0,z)*
         i_*Nf*Pi*y*z - 2/3*G(0,z)*G(1 - z,y)*Nf*y*z - 4/3*G(0,0,z)*Nf*y*z - 2/
         3*G(0,1,z)*Nf*y*z - 2/3*G(1,0,z)*Nf*y*z )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(1 - 2*z + z^2 - 48*y + 48*y*z
       + 24*y^2)*Nc^-1 * ( 1/4*G(0,z)*i_*Pi*z )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(1 - 2*z + z^2 - 45*y + 45*y*z
       + 22*y^2)*Nc^-1 * (  - 1/4*G(0,0,z)*z )

       + Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(1 - 2*z + z^2 - 10*y + 10*y*z
       + 5*y^2)*Nc^-1 * ( 2*G(0,z)*z )

       + Den( - 1 + z)^2*Den( - 1 + z + y)*Num( - 3 + 2*z)*Num( - 1 + z + 2*y)
      *Nc^-1 * ( 1/2*G(0,0,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 30 + 93*z - 96*z^2 + 33*z^3
       + 55*y - 11*y*z - 44*y*z^2 - 23*y^2 + 23*y^2*z - 2*y^3)*Nc * (  - 1/6*
         G(1,0,z)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 9 + 25*z - 23*z^2 + 7*z^3 + 
      26*y - 26*y*z - 23*y^2 + 23*y^2*z + 6*y^3)*Nc^-1 * ( 1/4*G(1,0,z)*i_*Pi
          )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 9 + 25*z - 21*z^2 + 3*z^3 + 
      2*z^4 + 24*y - 46*y*z + 16*y*z^2 + 6*y*z^3 - 21*y^2 + 15*y^2*z + 6*y^2*
      z^2 + 6*y^3 + 2*y^3*z)*Nc * ( 1/2*G(1,1,0,z)*G(1 - z,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 8 + 24*z - 24*z^2 + 8*z^3 + 
      21*y - 30*y*z + 9*y*z^2 - 18*y^2 + 18*y^2*z + 4*y^3)*Nc * (  - 1/2*G(1,0
         ,1,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 7 + 21*z - 21*z^2 + 7*z^3 + 
      2*y - 14*y*z + 12*y*z^2 + 2*y^2 - 2*y^2*z - 2*y^3)*Nc^-1 * ( 1/2*Zeta(3)
         *G(1,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 7 + 21*z - 21*z^2 + 7*z^3 + 
      22*y - 32*y*z + 10*y*z^2 - 23*y^2 + 23*y^2*z + 8*y^3)*Nc * ( 1/2*G(1,1,1
         ,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 7 + 21*z - 21*z^2 + 7*z^3 + 
      32*y - 66*y*z + 34*y*z^2 - 43*y^2 + 43*y^2*z + 18*y^3) * (  - 1/18*G(0,z
         )*Nf*Pi^2 )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 6 + 17*z - 15*z^2 + 4*z^3 + 
      26*y - 31*y*z + 5*y*z^2 - 25*y^2 + 25*y^2*z + 2*y^3)*Nc * (  - 1/2*G(0,1
         ,1,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 6 + 18*z - 18*z^2 + 6*z^3 + 
      26*y - 48*y*z + 22*y*z^2 - 31*y^2 + 31*y^2*z + 12*y^3)*Nc^-1 * (  - 1/12
         *G(1,0,z)*Pi^2 )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 6 + 19*z - 21*z^2 + 8*z^3 + 
      22*y - 45*y*z + 23*y*z^2 - 26*y^2 + 26*y^2*z + 10*y^3)*Nc * ( 1/12*G(0,z
         )*i_*Pi^3 )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 5 + 15*z - 15*z^2 + 5*z^3 + 
      17*y - 34*y*z + 17*y*z^2 - 19*y^2 + 19*y^2*z + 6*y^3)*Nc * (  - 1/6*G(1,
         z)*i_*Pi^3 )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 4 + 11*z - 9*z^2 + 2*z^3 + 4
      *y - 31*y*z + 27*y*z^2 - 5*y^2 + 5*y^2*z + 6*y^3)*Nc * ( 1/2*G(0,0,0,1,z
         ) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 4 + 12*z - 12*z^2 + 4*z^3 + 
      9*y - 10*y*z + y*z^2 - 9*y^2 + 9*y^2*z + 4*y^3)*Nc * ( 1/2*G(0,y)*G(1,0,
         0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 8*z - 6*z^2 + z^3 + 14*y
       - 27*y*z + 13*y*z^2 - 19*y^2 + 19*y^2*z + 8*y^3)*Nc * (  - 1/2*G(0,1,0,
         z)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*z^2 + 3*z^3 + 4*
      y + 4*y*z - 8*y*z^2 + y^2 - y^2*z - 2*y^3) * ( 1/6*G(1,0,z)*i_*Nf*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*z^2 + 3*z^3 + 6*
      y - 6*y*z^2 - 3*y^2 + y^2*z)*Nc^-1 * ( 1/2*G(0,0,z)*G(0,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*z^2 + 3*z^3 + 8*
      y - 8*y*z - 7*y^2 + 7*y^2*z + 2*y^3) * ( 1/6*G(0,0,z)*G(0,y)*Nf )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*z^2 + 3*z^3 - 2*
      y*z + 2*y*z^2 + 6*y^2 - 6*y^2*z - 4*y^3)*Nc^-1 * ( 1/12*G(1,1,z)*Pi^2 )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 12*z - 15*z^2 + 6*z^3 + 
      11*y - 29*y*z + 18*y*z^2 - 10*y^2 + 10*y^2*z + 2*y^3)*Nc * (  - 1/2*G(0,
         1,1 - z,0,y) - 1/2*G(0,1,0,1 - z,y) - 1/2*G(0,1,0,y)*G(1,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 13*z - 18*z^2 + 8*z^3 + 
      11*y - 22*y*z + 11*y*z^2 - 10*y^2 + 10*y^2*z + 2*y^3)*Nc * ( 1/2*G(0,1,0
         ,y)*G(0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 2 + 6*z - 6*z^2 + 2*z^3 - 2*
      y + 26*y*z - 24*y*z^2 + 7*y^2 - 7*y^2*z - 2*y^3)*Nc * (  - 1/2*G(1,1,0,1
         ,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 - 6*z + 21*z^2 - 18*z^3 + 
      4*z^4 + 2*y - 3*y*z - 11*y*z^2 + 12*y*z^3 - y^2 - 11*y^2*z + 12*y^2*z^2
       + 4*y^3*z)*Nc * (  - 1/12*G(0,1,y)*Pi^2 + 1/2*G(0,1,1,0,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + z + 2*y)*Num(3 - 6*z + 3
      *z^2 - 7*y + 7*y*z + 3*y^2)*Nc * ( G(1,1,0,z)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 - 7*y
       + 28*y*z - 21*y*z^2 + 11*y^2 - 11*y^2*z - 2*y^3)*Nc * (  - 1/2*G(1,0,0,
         1,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 - 6*y
       + 12*y*z - 6*y*z^2 + 9*y^2 - 9*y^2*z - 4*y^3)*Nc^-1 * (  - 1/12*G(1,z)*
         i_*Pi^3 )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + y + 
      2*y*z - 3*y*z^2 + y^2 - y^2*z - y^3)*Nc * (  - G(1,0,1,z)*G(1 - z,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 3*y
       - 4*y*z + y*z^2 - 3*y^2 + 3*y^2*z + y^3)*Nc^-1 * ( G(1,1,0,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 4*y
       - 12*y*z + 8*y*z^2 - 5*y^2 + 5*y^2*z + 2*y^3) * ( 1/6*G(0,1,0,z)*Nf )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 4*y
       - 4*y*z - 5*y^2 + 5*y^2*z + 2*y^3)*Nc * ( 1/2*G(1 - z,1,0,0,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 6*y
       - 16*y*z + 10*y*z^2 - 9*y^2 + 9*y^2*z + 4*y^3)*Nc * ( 1/2*G(0,0,z)*G(1
          - z,0,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 2*y*
      z - 2*y*z^2 + 3*y^2 - 3*y^2*z - 2*y^3)*Nc * (  - 1/6*G(1 - z,1,y)*Pi^2
          + G(1 - z,1,1,0,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 3*z - 3*z^2 + z^3 + 8*y*
      z - 8*y*z^2 + 3*y^2 - 3*y^2*z - 2*y^3) * (  - 1/6*G(1,0,0,z)*Nf )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num(3 - 11*z + 8*z^2 - 3*y + 3*y*z
       - y^2)*Nc * ( G(0,1 - z,1,0,y)*y )

       + Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 8*z + 4*z^2 - 5*y + 5*y*z
       + 2*y^2)*Nc^-1 * (  - G(1,1,0,z)*i_*Pi*y )

       + Den( - 1 + z)*Den( - 1 + z + y)^2*Num(3 - 5*z + 2*z^2 - 3*y + y*z)*
      Nc^-1 * (  - 1/2*G(0,0,z)*G(1 - z,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 51 + 51*z - 22*y)*Nc * (  - 1/
         12*G(0,z)*G(1 - z,y)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 51 + 51*z + 22*y)*Nc * ( 1/12*
         G(0,1,z)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 5 + 3*z + 2*z^2 + 4*y + 2*y*z)
      *Nc * ( 1/2*G(0,0,1,z)*G(1 - z,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 3 + 3*z - 2*y) * ( 1/6*G(0,z)*
         G(1 - z,y)*i_*Nf*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 3 + 3*z + 2*y) * ( 1/6*G(0,0,1
         ,z)*Nf - 1/6*G(0,1,z)*i_*Nf*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 3 + 3*z + 4*y)*Nc * ( 1/2*G(0,
         0,z)*G(1 - z,y)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 2 + 2*z + 3*y)*Nc * (  - G(0,0
         ,0,z)*G(1 - z,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z - 2*y) * (  - 1/6*G(0,0,
         z)*G(1 - z,y)*Nf )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)*Nc^-1 * (  - 3/2*
         G(0,0,z)*i_*Pi + G(0,0,0,z)*i_*Pi - 3/2*G(0,0,0,0,z) - 1/2*G(1,0,0,z)
         *i_*Pi + G(1,1,1,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y)*Nc * ( 73/12*G(0,
         0,z)*i_*Pi + G(0,0,z)*G(0,y)*i_*Pi - 17/4*G(0,0,0,z) + G(0,0,0,z)*i_*
         Pi - 3/2*G(0,0,0,z)*G(0,y) - 3/2*G(0,0,0,0,z) + 1/2*G(0,1,1,z)*G(0,y)
          - 5/2*G(1,0,0,z)*i_*Pi + 7/2*G(1,0,0,0,z) )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 2*y) * (  - 5/6*G(0,0,
         z)*i_*Nf*Pi + 1/2*G(0,0,0,z)*Nf )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 4*y)*Nc * ( 1/2*G(0,0,
         1,z)*i_*Pi )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 3*z + 2*z^2 + 2*y*z)*Nc * ( 
          - 1/2*G(0,0,z)*G(1 - z,1 - z,y) )

       + Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 2*z + z^2 + y*z)*Nc * ( G(1
          - z,0,1,0,y) )

       + Den( - 1 + z + y)*Nc^-1 * ( 3*Zeta(3)*G(1 - z,y) - 1/2*G(1 - z,1 - z,
         1 - z,1 - z,y) - 3/2*G(1 - z,1 - z,1 - z,y) + 1/2*G(1 - z,1 - z,1 - z
         ,y)*i_*Pi - 3/2*G(1 - z,1 - z,1 - z,0,y) + 5*G(1 - z,1 - z, - z,1 - z
         ,y) + 11/12*G(1 - z,1 - z,y)*Pi^2 + 3/2*G(1 - z,1 - z,y)*i_*Pi - 3/2*
         G(1 - z,1 - z,0,1 - z,y) - 3/2*G(1 - z,1 - z,0,y) + G(1 - z,1 - z,0,y
         )*i_*Pi - 3/2*G(1 - z,1 - z,0,0,y) - 1/2*G(1 - z,1 - z,1,0,y) + 4*G(1
          - z, - z,1 - z,1 - z,y) - 3*G(1 - z, - z,1 - z,y)*i_*Pi + G(1 - z,
          - z,1 - z,0,y) - 2*G(1 - z, - z, - z,1 - z,y) + G(1 - z, - z,0,1 - z
         ,y) - 2*G(1 - z,y) - 5/12*G(1 - z,y)*i_*Pi^3 - 3/2*G(1 - z,0,1 - z,1
          - z,y) - 3/2*G(1 - z,0,1 - z,y) + G(1 - z,0,1 - z,y)*i_*Pi - 3/2*G(1
          - z,0,1 - z,0,y) + G(1 - z,0, - z,1 - z,y) + 1/4*G(1 - z,0,y)*Pi^2
          + 3/2*G(1 - z,0,y)*i_*Pi - 3/2*G(1 - z,0,0,1 - z,y) + 1/2*G(1 - z,0,
         0,y)*i_*Pi - 1/2*G(1 - z,0,0,0,y) + G(1 - z,0,1,0,y) - G(1 - z,1,1 - 
         z,0,y) - 1/6*G(1 - z,1,y)*Pi^2 - G(1 - z,1,0,1 - z,y) + 1/2*G(1 - z,1
         ,0,y)*i_*Pi + 1/2*G(1 - z,1,0,0,y) + G(1 - z,1,1,0,y) + 3*G( - z,1 - 
         z,1 - z,1 - z,y) + 3*G( - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1 - z,y)*
         i_*Pi + 2*G( - z,1 - z,1 - z,0,y) - 3*G( - z,1 - z,y)*i_*Pi + 2*G( - 
         z,1 - z,0,1 - z,y) - 3/2*G( - z,1 - z,0,y) - G( - z,1 - z,0,y)*i_*Pi
          - 5*G( - z, - z,1 - z,1 - z,y) + 3*G( - z, - z,1 - z,y)*i_*Pi + 2*G(
          - z,0,1 - z,1 - z,y) - 3/2*G( - z,0,1 - z,y) - G( - z,0,1 - z,y)*i_*
         Pi - 3/2*G(0,1 - z,1 - z,1 - z,y) - 3/2*G(0,1 - z,1 - z,y) + G(0,1 - 
         z,1 - z,y)*i_*Pi - 3/2*G(0,1 - z,1 - z,y)*G(1,z) - 3/2*G(0,1 - z,1 - 
         z,0,y) + 3/2*G(0,1 - z,y)*i_*Pi - 3/2*G(0,1 - z,y)*G(1,z) + G(0,1 - z
         ,y)*G(1,z)*i_*Pi - 3/2*G(0,1 - z,y)*G(1,1,z) - 3/2*G(0,1 - z,0,1 - z,
         y) + 1/2*G(0,1 - z,0,y)*i_*Pi - 3/2*G(0,1 - z,0,y)*G(1,z) - 1/2*G(0,1
          - z,0,0,y) + 2*G(0, - z,1 - z,1 - z,y) - G(0, - z,1 - z,y)*i_*Pi + 2
         *G(0, - z,1 - z,y)*G(1,z) - G(0, - z,y)*G(1,z)*i_*Pi + 2*G(0, - z,y)*
         G(1,1,z) + 3/2*G(0,y)*G(1,z)*i_*Pi - 3/2*G(0,y)*G(1,1,z) + G(0,y)*G(1
         ,1,z)*i_*Pi - 3/2*G(0,y)*G(1,1,1,z) - 3/2*G(0,z)*G(1 - z,1 - z,1 - z,
         y) - 3/2*G(0,z)*G(1 - z,1 - z,y) + G(0,z)*G(1 - z,1 - z,y)*i_*Pi + G(
         0,z)*G(1 - z, - z,1 - z,y) + 1/4*G(0,z)*G(1 - z,y)*Pi^2 + 3/2*G(0,z)*
         G(1 - z,y)*i_*Pi + 1/2*G(0,z)*G(1 - z,0,1 - z,y) + 2*G(0,z)*G( - z,1
          - z,1 - z,y) - 3/2*G(0,z)*G( - z,1 - z,y) - G(0,z)*G( - z,1 - z,y)*
         i_*Pi - 3/2*G(0,0,1 - z,1 - z,y) + 1/2*G(0,0,1 - z,y)*i_*Pi - 3/2*G(0
         ,0,1 - z,y)*G(1,z) - 1/2*G(0,0,1 - z,0,y) + 1/2*G(0,0,y)*G(1,z)*i_*Pi
          - 3/2*G(0,0,y)*G(1,1,z) - 3/2*G(0,0,z)*G(1 - z,1 - z,y) + 1/2*G(0,0,
         z)*G(1 - z,y)*i_*Pi - 1/2*G(0,0,0,1 - z,y) - 1/2*G(0,0,0,y)*G(1,z) - 
         1/2*G(0,0,0,z)*G(1 - z,y) + 3/2*G(0,0,1,z)*i_*Pi - 3/2*G(0,0,1,z)*G(1
          - z,y) - 5/2*G(0,0,1,1,z) - 1/2*G(0,1,1 - z,0,y) - 3/2*G(0,1,z)*i_*
         Pi + 7/2*G(0,1,z)*G(1 - z,1 - z,y) - G(0,1,z)*G(1 - z, - z,y) - 2*G(0
         ,1,z)*G(1 - z,y)*i_*Pi + 3/2*G(0,1,z)*G(1 - z,0,y) + 2*G(0,1,z)*G( - 
         z,y)*i_*Pi - G(0,1,z)*G(0,y)*i_*Pi - 1/2*G(0,1,0,1 - z,y) - 1/2*G(0,1
         ,0,y)*G(1,z) + 1/2*G(0,1,0,z)*G(1 - z,y) + 3/2*G(0,1,1,z) - G(0,1,1,z
         )*i_*Pi + 5/2*G(0,1,1,z)*G(1 - z,y) - 3*G(0,1,1,z)*G( - z,y) + 2*G(0,
         1,1,z)*G(0,y) + 3/2*G(0,1,1,1,z) - 1/2*G(1,1 - z,1 - z,0,y) - 1/2*G(1
         ,1 - z,0,1 - z,y) + 1/2*G(1,1 - z,0,y)*i_*Pi - 2*G(1,z) - 1/2*G(1,z)*
         G(1 - z,1 - z,1 - z,y) + 5*G(1,z)*G(1 - z,1 - z, - z,y) - 3/2*G(1,z)*
         G(1 - z,1 - z,y) + 1/2*G(1,z)*G(1 - z,1 - z,y)*i_*Pi - 3/2*G(1,z)*G(1
          - z,1 - z,0,y) + 4*G(1,z)*G(1 - z, - z,1 - z,y) - 2*G(1,z)*G(1 - z,
          - z, - z,y) - 3*G(1,z)*G(1 - z, - z,y)*i_*Pi + G(1,z)*G(1 - z, - z,0
         ,y) + 3/4*G(1,z)*G(1 - z,y)*Pi^2 + 3/2*G(1,z)*G(1 - z,y)*i_*Pi - 3/2*
         G(1,z)*G(1 - z,0,1 - z,y) + G(1,z)*G(1 - z,0, - z,y) - 3/2*G(1,z)*G(1
          - z,0,y) + G(1,z)*G(1 - z,0,y)*i_*Pi - 3/2*G(1,z)*G(1 - z,0,0,y) - 
         G(1,z)*G(1 - z,1,0,y) + 3*G(1,z)*G( - z,1 - z,1 - z,y) + 3*G(1,z)*G(
          - z,1 - z,y) - 2*G(1,z)*G( - z,1 - z,y)*i_*Pi + 2*G(1,z)*G( - z,1 - 
         z,0,y) - 5*G(1,z)*G( - z, - z,1 - z,y) + 3*G(1,z)*G( - z, - z,y)*i_*
         Pi - 3*G(1,z)*G( - z,y)*i_*Pi + 2*G(1,z)*G( - z,0,1 - z,y) - 3/2*G(1,
         z)*G( - z,0,y) - G(1,z)*G( - z,0,y)*i_*Pi - 1/2*G(1,z)*G(1,1 - z,0,y)
          - 1/2*G(1,0,1 - z,1 - z,y) + 1/2*G(1,0,1 - z,y)*i_*Pi - 1/2*G(1,0,1
          - z,y)*G(1,z) + 1/2*G(1,0,y)*G(1,z)*i_*Pi - 1/2*G(1,0,y)*G(1,1,z) - 
         2*G(1,0,z)*G(1 - z,1 - z,y) + G(1,0,z)*G(1 - z, - z,y) + 3/2*G(1,0,z)
         *G(1 - z,y)*i_*Pi - 3/2*G(1,0,z)*G( - z,y) - G(1,0,z)*G( - z,y)*i_*Pi
          - G(1,0,0,z)*G(1 - z,y) + 1/2*G(1,0,0,0,y) - 3/2*G(1,0,1,z)*i_*Pi + 
         5/2*G(1,0,1,z)*G(1 - z,y) + 2*G(1,0,1,1,z) + 3/2*G(1,1,z)*i_*Pi - 1/2
         *G(1,1,z)*G(1 - z,1 - z,y) + 4*G(1,1,z)*G(1 - z, - z,y) - 3/2*G(1,1,z
         )*G(1 - z,y) + 1/2*G(1,1,z)*G(1 - z,y)*i_*Pi - 3/2*G(1,1,z)*G(1 - z,0
         ,y) + 3*G(1,1,z)*G( - z,1 - z,y) - 5*G(1,1,z)*G( - z, - z,y) + 3*G(1,
         1,z)*G( - z,y) - 2*G(1,1,z)*G( - z,y)*i_*Pi + 2*G(1,1,z)*G( - z,0,y)
          - 2*G(1,1,0,z)*G(1 - z,y) - 3/2*G(1,1,1,z) + 1/2*G(1,1,1,z)*i_*Pi - 
         1/2*G(1,1,1,z)*G(1 - z,y) + 3*G(1,1,1,z)*G( - z,y) - 1/2*G(1,1,1,1,z)
          )

       + Den( - 1 + z + y)*Nc * (  - 1/2*G(1 - z,1 - z,1 - z,1 - z,y) + 17/4*
         G(1 - z,1 - z,1 - z,y) + 1/2*G(1 - z,1 - z,1 - z,y)*i_*Pi - 73/12*G(1
          - z,1 - z,y)*i_*Pi + 17/4*G(1 - z,1 - z,0,y) - 1/6*G(1 - z,y)*i_*
         Pi^3 + 17/4*G(1 - z,0,1 - z,y) - 1/2*G(1 - z,1,0,y)*i_*Pi - 20/3*G(
          - z,1 - z,1 - z,y) - 2*G( - z,1 - z,1 - z,0,y) + 17/2*G( - z,1 - z,y
         )*i_*Pi - 2*G( - z,1 - z,0,1 - z,y) - G( - z, - z,1 - z,y)*i_*Pi - 2*
         G( - z,0,1 - z,1 - z,y) + 17/4*G(0,1 - z,1 - z,y) + 17/4*G(0,1 - z,y)
         *G(1,z) + 17/4*G(0,y)*G(1,1,z) + 17/4*G(0,z)*G(1 - z,1 - z,y) + 1/2*
         G(0,z)*G(1 - z,1 - z,0,y) - 2*G(0,z)*G( - z,1 - z,1 - z,y) + 2*G(0,z)
         *G( - z,1 - z,0,y) - G(0,1,z)*G( - z,y)*i_*Pi - 3/2*G(0,1,0,z)*G(1 - 
         z,y) - G(0,1,0,z)*G( - z,y) - 29/12*G(0,1,1,z) - 1/2*G(1,1 - z,0,y)*
         i_*Pi - 1/2*G(1,z)*G(1 - z,1 - z,1 - z,y) + 17/4*G(1,z)*G(1 - z,1 - z
         ,y) + 1/2*G(1,z)*G(1 - z,1 - z,y)*i_*Pi - 73/12*G(1,z)*G(1 - z,y)*i_*
         Pi + 17/4*G(1,z)*G(1 - z,0,y) - 20/3*G(1,z)*G( - z,1 - z,y) - 2*G(1,z
         )*G( - z,1 - z,0,y) - G(1,z)*G( - z, - z,y)*i_*Pi + 17/2*G(1,z)*G( - 
         z,y)*i_*Pi - 2*G(1,z)*G( - z,0,1 - z,y) - 1/2*G(1,0,1 - z,y)*i_*Pi - 
         1/2*G(1,0,y)*G(1,z)*i_*Pi - 1/2*G(1,0,z)*G(1 - z,y)*i_*Pi + 2*G(1,0,z
         )*G( - z,0,y) - 1/2*G(1,0,1,z)*i_*Pi - 73/12*G(1,1,z)*i_*Pi - 1/2*G(1
         ,1,z)*G(1 - z,1 - z,y) + 17/4*G(1,1,z)*G(1 - z,y) + 1/2*G(1,1,z)*G(1
          - z,y)*i_*Pi - 20/3*G(1,1,z)*G( - z,y) - 2*G(1,1,z)*G( - z,0,y) + 17/
         4*G(1,1,1,z) + 1/2*G(1,1,1,z)*i_*Pi - 1/2*G(1,1,1,z)*G(1 - z,y) - 1/2
         *G(1,1,1,1,z) )

       + Den( - 1 + z + y)^3*Nc^-1 * (  - 1/2*G(0,0,1,z)*G( - z,y) )

       + Den( - 1 + z + y)^3*Num( - 4 + 5*z + 14*y)*Nc * (  - 1/2*G(0,z)*G(1,0
         ,1 - z,y)*z )

       + Den( - 1 + z + y)^3*Num( - 3 + 2*z + 2*z^2 + 6*y - 14*y*z - 3*y^2)*Nc
       * ( 1/2*G(1,1 - z,0,0,y) + 1/2*G(1,0,1 - z,0,y) + 1/2*G(1,0,0,1 - z,y)
          + 1/2*G(1,0,0,y)*G(1,z) )

       + Den( - 1 + z + y)^3*Num( - 3 + 4*z - 2*z^2 + 2*z^3 + 4*y - 4*y*z + 6*
      y*z^2 - 2*y^2 + 6*y^2*z + 2*y^3)*Nc * (  - 1/2*G(0,z)*G( - z,0,1 - z,y)
          - 1/2*G(0,1,z)*G( - z,0,y) )

       + Den( - 1 + z + y)^3*Num( - 2 + z)*Nc^-1 * ( 1/12*G(0,z)*G(1,y)*Pi^2*z
          + 1/2*G(0,z)*G(1,0,1 - z,y)*z )

       + Den( - 1 + z + y)^3*Num( - 2 + z + 4*y)*Nc^-1 * (  - 1/12*G(1,1 - z,y
         )*Pi^2*z - 1/12*G(1,y)*G(1,z)*Pi^2*z )

       + Den( - 1 + z + y)^3*Num( - 2 + 2*z + y)*Nc^-1 * (  - 1/2*G(0,0,1 - z,
         y)*G(0,z)*y + 1/2*G(0,0,z)*G(0,1 - z,y)*y )

       + Den( - 1 + z + y)^3*Num( - 1 - 2*z + z^2 + 2*y + 2*y*z - y^2)*Nc^-1
       * (  - 1/12*G(0,1,y)*Pi^2 + 1/2*G(0,1,1,0,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + z)^2*Nc^-1 * ( 1/12*G(0,y)*i_*Pi^3 - 1/
         2*G(0,y)*G(1,0,z)*i_*Pi )

       + Den( - 1 + z + y)^3*Num( - 1 + z + z^2 + 2*y - y*z - y^2)*Nc * (  - 1/
         2*G(0,z)*G(1,0,y)*i_*Pi )

       + Den( - 1 + z + y)^3*Num( - 1 + z + 2*y + 3*y*z - y^2)*Nc * (  - 3/2*
         G(0,z)*G(1,0,0,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + 2*z + 2*y)*Num( - 3 + 2*z + 2*y)*Nc^-1
       * (  - G( - z,1 - z, - z,1 - z,y) - G(1,z)*G( - z,1 - z, - z,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + 2*z + 2*y)*Num( - 3 + 4*z + 4*y)*Nc
       * ( G( - z,1 - z, - z,1 - z,y) + G(1,z)*G( - z,1 - z, - z,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + 2*z + 2*y)*Num( - 2 + 2*z + z^2 + 2*y
       + 2*y*z + y^2)*Nc * (  - G( - z, - z, - z,1 - z,y) - G(0,1,z)*G( - z,
          - z,y) - G(1,z)*G( - z, - z, - z,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + 2*z^3 + 6*y*z^2 + 6*y^2*z + 2*y^3)*Nc
       * ( 1/2*G( - z,1 - z,0,0,y) + 1/2*G( - z,0,1 - z,0,y) + 1/2*G( - z,0,0,
         1 - z,y) + 1/2*G(0,0,z)*G( - z,1 - z,y) + 1/2*G(1,z)*G( - z,0,0,y) + 
         1/2*G(1,0,0,z)*G( - z,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + y)^2*Nc^-1 * ( 1/12*G(0,z)*i_*Pi^3 - 1/
         2*G(0,z)*G(1,0,y)*i_*Pi - 1/2*G(0,1,z)*G(1,0,y) + 1/2*G(0,1,0,y)*G(0,
         z) + 1/2*G(0,1,0,z)*i_*Pi + 1/2*G(1,1 - z,0,0,y) + 1/2*G(1,0,1 - z,0,
         y) + 1/2*G(1,0,0,1 - z,y) + 1/2*G(1,0,0,y)*G(1,z) )

       + Den( - 1 + z + y)^3*Num( - 1 + 2*y + y*z - y^2)*Nc^-1 * (  - G(0,1,0,
         z)*G(1,y) + G(1,0,z)*G(1,1 - z,y) + G(1,1,0,z)*G(1,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + 2*y + 4*y*z - y^2)*Nc^-1 * ( 1/2*G(1,1
          - z,1,0,y) )

       + Den( - 1 + z + y)^3*Num( - 1 + 4*y + 2*y*z - 2*y^2)*Nc^-1 * ( 1/2*G(0
         ,1,0,z)*G(0,y) )

       + Den( - 1 + z + y)^3*Num(1 - 6*z + 6*z^2 - 6*y + 12*y*z + 6*y^2)*Nc
       * ( G(0,1,z)*G( - z,1 - z,y) + G(1,0,1,z)*G( - z,y) )

       + Den( - 1 + z + y)^3*Num(1 - 4*z + 2*z^2 + 2*z^3 - 4*y + 4*y*z + 6*y*
      z^2 + 2*y^2 + 6*y^2*z + 2*y^3)*Nc * ( 1/6*G( - z,1 - z,y)*Pi^2 - 1/2*G(
          - z,1 - z,1,0,y) - 1/2*G( - z,0,1,0,y) + 1/6*G(1,z)*G( - z,y)*Pi^2 )

       + Den( - 1 + z + y)^3*Num(1 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2)*Nc^-1
       * (  - G(0,1,z)*G( - z,1 - z,y) + 1/2*G(1,0,z)*G( - z,1 - z,y) - G(1,0,
         1,z)*G( - z,y) + 1/2*G(1,1,0,z)*G( - z,y) )

       + Den( - 1 + z + y)^3*Num(1 - 4*z + 2*z^2 - 4*y + 6*y*z + 2*y^2)*Nc^-1
       * ( 1/2*G(0,0,0,1,z) )

       + Den( - 1 + z + y)^3*Num(1 - 4*z + 5*z^2 - 7*y - 17*y*z + 8*y^2)*Nc
       * ( 1/2*G(0,1,0,1,z) )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 4*y + 6*y*z + 2*y^2)*Nc^-1
       * ( 1/12*G(0,1 - z,y)*Pi^2 )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y - 2*y*z + y^2)*Nc^-1 * ( 
          - 3/2*G(0,y)*G(0,z)*i_*Pi - 1/2*G(0,y)*G(1,0,0,z) - 1/2*G(0,z)*G(1,0
         ,0,y) + 1/2*G(0,0,y)*G(0,0,z) )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y - 2*y*z + y^2) * ( 1/6*G(
         0,1,z)*G(0,y)*Nf - 1/6*G(1,0,1,z)*Nf )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y + y*z + y^2) * (  - 1/3*
         i_*Nf*Pi^3 )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y + 6*y*z + y^2) * (  - 1/6
         *G(0,z)*G(1 - z,0,y)*Nf - 1/6*G(0,z)*G(0,1 - z,y)*Nf )

       + Den( - 1 + z + y)^3*Num(1 - 2*z + z^2 - 2*y + y^2)*Nc^-1 * ( 1/2*G(0,
         0,1,z)*G(1,y) - 1/2*G(0,1,z)*G(1,1 - z,y) - 1/2*G(1,1 - z, - z,1 - z,
         y) - 1/2*G(1,z)*G(1,1 - z, - z,y) - 1/2*G(1,0, - z,1 - z,y) - 1/2*G(1
         ,0, - z,y)*G(1,z) - 1/2*G(1,0,1,z)*G(1,y) )

       + Den( - 1 + z + y)^3*Num(1 - 2*y + 2*y*z + y^2)*Nc^-1 * (  - G(1,0,1,0
         ,y) )

       + Den( - 1 + z + y)^3*Num(1 + 2*y*z)*Nc^-1 * (  - 1/12*G(0,y)*G(0,z)*
         Pi^2 )

       + Den( - 1 + z + y)^3*Num(2 - 6*z + 3*z^2 - 12*y + 8*y*z + 6*y^2)*Nc^-1
       * (  - 1/12*G(0,1,z)*Pi^2 )

       + Den( - 1 + z + y)^3*Num(2 - 6*z + 3*z^2 - 6*y + 6*y*z + 3*y^2)*Nc^-1
       * (  - 1/6*G( - z,1 - z,y)*Pi^2 - 1/6*G(1,z)*G( - z,y)*Pi^2 )

       + Den( - 1 + z + y)^3*Num(2 - 5*z + 4*z^2 - 4*y - 7*y*z + 2*y^2)*Nc
       * ( 1/2*G(1,1,1 - z,0,y) + 1/2*G(1,1,0,1 - z,y) + 1/2*G(1,1,0,y)*G(1,z)
          )

       + Den( - 1 + z + y)^3*Num(2 - 5*z + 4*z^2 - 4*y + y*z + 2*y^2)*Nc * ( 
          - 1/2*G(0,z)*G(1,1,0,y) )

       + Den( - 1 + z + y)^3*Num(2 - 4*z + 2*z^2 - 2*y - 2*y*z + y^2)*Nc^-1
       * ( 1/2*G(0,1 - z,y)*G(1,0,z) - 1/2*G(0,z)*G(0,1 - z,0,y) )

       + Den( - 1 + z + y)^3*Num(2 - 4*z + 2*z^2 - 2*y + y*z + y^2)*Nc^-1 * ( 
         G(0,1 - z,1,0,y) )

       + Den( - 1 + z + y)^3*Num(2 - 4*z + 2*z^2 - 2*y + 2*y*z + y^2)*Nc^-1
       * ( 1/2*G(0,1,0,y)*i_*Pi )

       + Den( - 1 + z + y)^3*Num(2 - 3*z + z^3 - 3*y - 4*y*z + 3*y*z^2 + 3*y^2
      *z + y^3)*Nc * ( G(0,z)*G(1 - z,0,1 - z,y) )

       + Den( - 1 + z + y)^3*Num(2 - 2*z + z^2 - 4*y - 2*y*z + 2*y^2)*Nc^-1
       * ( 1/2*G(0,z)*G(1,1 - z,0,y) - 1/2*G(0,z)*G(1,1,0,y) + 1/2*G(1,0,y)*G(
         1,0,z) )

       + Den( - 1 + z + y)^3*Num(2 - 2*z + z^2 - 4*y + 2*y*z + 2*y^2)*Nc^-1
       * ( 1/2*G(1,1,1 - z,0,y) + 1/2*G(1,1,0,1 - z,y) + 1/2*G(1,1,0,y)*G(1,z)
          )

       + Den( - 1 + z + y)^3*Num(2 - 2*z + z^2 - 2*y + 2*y*z + y^2)*Nc^-1 * ( 
          - G( - z, - z, - z,1 - z,y) - G(0,1,z)*G( - z, - z,y) - G(1,z)*G( - 
         z, - z, - z,y) )

       + Den( - 1 + z + y)^3*Num(2 + 2*z - y)*Nc^-1 * (  - 1/2*G(1,0,1,0,z)*y
          )

       + Den( - 1 + z + y)^3*Num(3 - 10*z + 5*z^2 - 10*y + 12*y*z + 5*y^2)*
      Nc^-1 * (  - 1/2*G(0,1,0,1,z) )

       + Den( - 1 + z + y)^3*Num(3 - 10*z + 8*z^2 - 6*y + 6*y*z + 3*y^2)*Nc
       * (  - 1/2*G(1,1 - z,1,0,y) )

       + Den( - 1 + z + y)^3*Num(3 - 6*z + 3*z^2 - 8*y + 6*y*z + 4*y^2)*Nc^-1
       * ( 1/12*G(0,y)*G(1,z)*Pi^2 + 1/2*G(0,y)*G(1,0,1,z) - 1/2*G(1,0,0,1,z)
          )

       + Den( - 1 + z + y)^3*Num(3 - 6*z + 3*z^2 - 6*y - 2*y*z + 3*y^2) * ( 
          - 1/6*G(1,1,0,z)*Nf )

       + Den( - 1 + z + y)^3*Num(3 - 6*z + 3*z^2 - 6*y + 2*y*z + 3*y^2) * ( 
          - 1/6*G(1,0,z)*G(1 - z,y)*Nf )

       + Den( - 1 + z + y)^3*Num(3 - 6*z + 3*z^2 - 6*y + 4*y*z + 3*y^2)*Nc^-1
       * ( 1/2*G(0,1 - z, - z,1 - z,y) + 1/2*G(0,1 - z, - z,y)*G(1,z) + 1/2*G(
         0,1,z)*G(0,1 - z,y) )

       + Den( - 1 + z + y)^3*Num(3 - 6*z + 3*z^2 - 6*y + 8*y*z + 3*y^2)*Nc^-1
       * ( 1/2*G(0,0, - z,1 - z,y) + 1/2*G(0,0, - z,y)*G(1,z) )

       + Den( - 1 + z + y)^3*Num(3 - 6*z + 3*z^2 - 4*y + 6*y*z + 2*y^2)*Nc^-1
       * ( 1/2*G(0,0,y)*G(0,1,z) - 1/2*G(0,0,1,z)*G(0,y) )

       + Den( - 1 + z + y)^3*Num(3 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2)*Nc^-1
       * ( 1/2*G( - z,1 - z,0,0,y) - 1/2*G( - z,1 - z,1,0,y) + 1/2*G( - z,0,1
          - z,0,y) + 1/2*G( - z,0,0,1 - z,y) - 1/2*G( - z,0,1,0,y) - 1/2*G(0,z
         )*G( - z,0,1 - z,y) + 1/2*G(0,0,z)*G( - z,1 - z,y) - 1/2*G(0,1,z)*G(
          - z,0,y) + 1/2*G(1,z)*G( - z,0,0,y) + 1/2*G(1,0,0,z)*G( - z,y) )

       + Den( - 1 + z + y)^3*Num(5 - 12*z + 6*z^2 + 2*z^3 - 12*y + 12*y*z + 6*
      y*z^2 + 6*y^2 + 6*y^2*z + 2*y^3)*Nc * (  - 1/2*G(0,0,1,z)*G( - z,y) - 1/
         2*G(1,0,z)*G( - z,1 - z,y) - 1/2*G(1,1,0,z)*G( - z,y) )

       + Den( - 1 + z + y)^3*Num(5 - 10*z + 5*z^2 - 8*y + 10*y*z + 4*y^2)*
      Nc^-1 * ( 1/2*G(1,1,0,1,z) )

       + Den( - 1 + z + y)^3*Num(11 - 22*z + 11*z^2 - 22*y + 20*y*z + 11*y^2)
       * ( 1/18*G(1 - z,y)*Nf*Pi^2 + 1/18*G(1,z)*Nf*Pi^2 )

       + Den( - 1 + z + y)^3*Num( - 2*z + z^2 + 6*y - 3*y^2)*Nc^-1 * (  - 1/2*
         G(0,1,1,0,z) )

       + Den( - 1 + z + y)^3*Num(10*z - 17*z^2 + 7*z^3 - 17*y*z + 20*y*z^2 + 
      19*y^2*z + 6*y^3)*Nc * (  - 1/3*G(0,1,z)*G( - z,y)*z^-1 )

       + Den( - 1 + z + y)^3*Num(z^4 + 3*y*z - 5*y*z^2 + 4*y*z^3 - 5*y^2*z + 6
      *y^2*z^2 + 4*y^3*z + y^4)*Nc * (  - G( - z, - z,1 - z,y)*y^-1*z^-1 - G(1
         ,z)*G( - z, - z,y)*y^-1*z^-1 )

       + Den( - 1 + z + y)^3*Num(3*z^4 - y*z + 2*y*z^2 + 5*y*z^3 + 2*y^2*z - 2
      *y^2*z^2 - 7*y^3*z - 3*y^4)*Nc * ( 1/3*G(0,z)*G( - z,1 - z,y)*y^-1*z^-1
          + 1/3*G(1,0,z)*G( - z,y)*y^-1*z^-1 )

       + Den( - 1 + z + y)^3*Num(3*z^4 + y*z - 2*y*z^2 + 7*y*z^3 - 2*y^2*z + 2
      *y^2*z^2 - 5*y^3*z - 3*y^4)*Nc * (  - 1/3*G( - z,1 - z,0,y)*y^-1*z^-1 - 
         1/3*G( - z,0,1 - z,y)*y^-1*z^-1 - 1/3*G(1,z)*G( - z,0,y)*y^-1*z^-1 )

       + Den( - 1 + z + y)^3 * ( 2/3*G(1 - z,1,0,y)*Nf*y*z + 2/3*G(0,z)*G(1,0,
         y)*Nf*y*z + 2/3*G(0,1,0,y)*Nf*y*z + 2/3*G(1,1 - z,0,y)*Nf*y*z + 2/3*
         G(1,0,1 - z,y)*Nf*y*z - 2*G(1,0,y)*i_*Nf*Pi*y*z + 2/3*G(1,0,y)*G(1,z)
         *Nf*y*z + 4/3*G(1,0,0,y)*Nf*y*z )

       + Den( - 1 + z + y)^2*Num( - 3 + 4*z + 4*y)*Nc^-1 * ( G( - z, - z,1 - z
         ,y) + G(1,z)*G( - z, - z,y) )

       + Den( - 1 + z + y)^2*Num( - 3 + 5*z + 5*y)*Nc^-1 * ( 1/2*G(0,1,z)*G(
          - z,y) )

       + Den( - 1 + z + y)*Num(1 + 2*z + 2*y)*Nc * ( G(0,1,1,z)*G( - z,y) )

       + Den( - 1 + z + y)*Num(3 + 2*z + 2*y)*Nc * ( G( - z, - z,1 - z,1 - z,y
         ) + G(1,z)*G( - z, - z,1 - z,y) + G(1,1,z)*G( - z, - z,y) )

       + Den( - 1 + z + y) * (  - 1/2*G(1 - z,1 - z,1 - z,y)*Nf + 5/6*G(1 - z,
         1 - z,y)*i_*Nf*Pi - 1/2*G(1 - z,1 - z,0,y)*Nf + 1/3*G(1 - z, - z,1 - 
         z,y)*Nf - 1/2*G(1 - z,0,1 - z,y)*Nf + 2/3*G( - z,1 - z,1 - z,y)*Nf - 
         G( - z,1 - z,y)*i_*Nf*Pi + 1/3*G( - z,1 - z,0,y)*Nf + 1/3*G( - z,0,1
          - z,y)*Nf - 1/2*G(0,1 - z,1 - z,y)*Nf - 1/2*G(0,1 - z,y)*G(1,z)*Nf
          + 1/3*G(0, - z,1 - z,y)*Nf + 1/3*G(0, - z,y)*G(1,z)*Nf - 1/6*G(0,y)*
         G(1,0,z)*Nf - 1/2*G(0,y)*G(1,1,z)*Nf - 1/2*G(0,z)*G(1 - z,1 - z,y)*Nf
          + 1/3*G(0,z)*G( - z,1 - z,y)*Nf - 1/6*G(0,1,z)*G(1 - z,y)*Nf + 1/3*
         G(0,1,z)*G( - z,y)*Nf + 1/6*G(0,1,1,z)*Nf - 1/2*G(1,z)*G(1 - z,1 - z,
         y)*Nf + 1/3*G(1,z)*G(1 - z, - z,y)*Nf + 5/6*G(1,z)*G(1 - z,y)*i_*Nf*
         Pi - 1/2*G(1,z)*G(1 - z,0,y)*Nf + 2/3*G(1,z)*G( - z,1 - z,y)*Nf - G(1
         ,z)*G( - z,y)*i_*Nf*Pi + 1/3*G(1,z)*G( - z,0,y)*Nf + 1/3*G(1,0,z)*G(
          - z,y)*Nf + 5/6*G(1,1,z)*i_*Nf*Pi - 1/2*G(1,1,z)*G(1 - z,y)*Nf + 2/3
         *G(1,1,z)*G( - z,y)*Nf - 1/2*G(1,1,1,z)*Nf )

       + Den( - 1 + y)*Nc^-1 * (  - G(1,0,0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num( - 4 + 19*z - 
      35*z^2 + 31*z^3 - 13*z^4 + 2*z^5 + 26*y - 96*y*z + 134*y*z^2 - 94*y*z^3
       + 42*y*z^4 - 14*y*z^5 + 2*y*z^6 - 51*y^2 + 146*y^2*z - 150*y^2*z^2 + 78
      *y^2*z^3 - 29*y^2*z^4 + 6*y^2*z^5 + 39*y^3 - 83*y^3*z + 55*y^3*z^2 - 19*
      y^3*z^3 + 6*y^3*z^4 - 10*y^4 + 14*y^4*z - 4*y^4*z^2 + 2*y^4*z^3)*Nc * ( 
          - 1/2*G(0,1,0,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num( - 4 + 21*z - 
      45*z^2 + 49*z^3 - 27*z^4 + 6*z^5 + 16*y - 72*y*z + 150*y*z^2 - 162*y*z^3
       + 84*y*z^4 - 18*y*z^5 + 2*y*z^6 - 24*y^2 + 165*y^2*z - 321*y^2*z^2 + 
      231*y^2*z^3 - 57*y^2*z^4 + 6*y^2*z^5 + 14*y^3 - 144*y^3*z + 252*y^3*z^2
       - 122*y^3*z^3 + 6*y^3*z^4 - 2*y^4 + 30*y^4*z - 36*y^4*z^2 + 2*y^4*z^3)*
      Nc * (  - 1/2*Zeta(3)*G(0,z) )

       + Den( - 1 + y)*Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num(4 - 21*z + 45*
      z^2 - 49*z^3 + 27*z^4 - 6*z^5 - 20*y + 88*y*z - 150*y*z^2 + 114*y*z^3 - 
      28*y*z^4 - 6*y*z^5 + 2*y*z^6 + 36*y^2 - 145*y^2*z + 201*y^2*z^2 - 99*y^2
      *z^3 + y^2*z^4 + 6*y^2*z^5 - 28*y^3 + 100*y^3*z - 110*y^3*z^2 + 30*y^3*
      z^3 + 6*y^3*z^4 + 8*y^4 - 22*y^4*z + 14*y^4*z^2 + 2*y^4*z^3)*Nc * (  - 1/
         12*G(0,0,z)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 63 + 252*z
       - 378*z^2 + 252*z^3 - 63*z^4 + 219*y - 500*y*z + 454*y*z^2 - 284*y*z^3
       + 111*y*z^4 - 249*y^2 + 158*y^2*z + 155*y^2*z^2 - 64*y^2*z^3 + 93*y^3
       + 198*y^3*z - 183*y^3*z^2 - 108*y^4*z)*Nc * (  - 1/12*G(1 - z,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 21 + 84*z - 
      126*z^2 + 84*z^3 - 21*z^4 + 61*y - 188*y*z + 210*y*z^2 - 100*y*z^3 + 17*
      y*z^4 - 59*y^2 + 150*y^2*z - 115*y^2*z^2 + 24*y^2*z^3 + 19*y^3 - 50*y^3*
      z + 27*y^3*z^2 + 4*y^4*z)*Nc^-1 * ( 1/4*G(1 - z,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 12 + 75*z - 
      165*z^2 + 177*z^3 - 99*z^4 + 24*z^5 + 75*y - 349*y*z + 416*y*z^2 - 85*y*
      z^3 - 57*y*z^4 - 156*y^2 + 430*y^2*z - 422*y^2*z^2 + 148*y^2*z^3 + 147*
      y^3 - 158*y^3*z + 63*y^3*z^2 - 54*y^4 + 2*y^4*z)*Nc * ( 1/12*G(1,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(3 - 9*z + 9*z^2
       - 3*z^3 - 4*y + 13*y*z - 10*y*z^2 + y*z^3 + y^2 - 8*y^2*z + 5*y^2*z^2
       + 2*y^3*z)*Nc^-1 * ( 1/2*G(0,1,z)*G(0,y) )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(11 - 56*z + 90*
      z^2 - 56*z^3 + 11*z^4 - 33*y + 232*y*z - 233*y*z^2 + 34*y*z^3 + 33*y^2
       - 253*y^2*z + 154*y^2*z^2 - 11*y^3 + 77*y^3*z)*Nc * (  - 1/3*G(0,z) )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 48*z + 132*
      z^2 - 120*z^3 + 36*z^4 + 36*y - 45*y*z + 30*y*z^2 - 69*y*z^3 + 48*y*z^4
       - 108*y^2 + 119*y^2*z - 32*y^2*z^2 + 21*y^2*z^3 + 96*y^3 - 6*y^3*z - 46
      *y^3*z^2 - 24*y^4 - 20*y^4*z)*Nc * (  - 1/12*G(0,z)*G(1 - z,y)*y^-1 )

       + Den( - 1 + y)*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(36*z - 147*z^2
       + 210*z^3 - 123*z^4 + 24*z^5 - 48*y + 36*y*z + 481*y*z^2 - 652*y*z^3 + 
      183*y*z^4 + 84*y^2 - 60*y^2*z - 318*y^2*z^2 + 250*y^2*z^3 - 36*y^3 - 12*
      y^3*z + 92*y^3*z^2)*Nc * ( 1/12*G(0,1,z)*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 7 + 21*z - 21*
      z^2 + 7*z^3 + 8*y + 27*y*z - 22*y*z^2 - 15*y*z^3 + 2*y*z^4 - 43*y^2*z + 
      37*y^2*z^2 + 6*y^2*z^3 + 9*y^3 - 7*y^3*z + 6*y^3*z^2 - 10*y^4 + 2*y^4*z)
      *Nc * ( 1/2*Zeta(3)*G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 5 + 12*z - 9*
      z^2 + z^3 + z^4 + 12*y - 23*y*z + 13*y*z^2 - 2*y*z^3 - 9*y^2 + 13*y^2*z
       - 4*y^2*z^2 + y^3 - 2*y^3*z + y^4)*Nc^-1 * ( Zeta(3)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 4 + 12*z - 12*
      z^2 + 4*z^3 + 16*y - 34*y*z + 25*y*z^2 - 8*y*z^3 + y*z^4 - 27*y^2 + 40*
      y^2*z - 16*y^2*z^2 + 3*y^2*z^3 + 22*y^3 - 19*y^3*z + 3*y^3*z^2 - 7*y^4
       + y^4*z)*Nc * ( G(1,1,0,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 7*z - 3*
      z^2 - 3*z^3 + 2*z^4 + 11*y - 21*y*z + 15*y*z^2 - 7*y*z^3 + 2*y*z^4 - 12*
      y^2 + 24*y^2*z - 18*y^2*z^2 + 6*y^2*z^3 + 2*y^3 - 12*y^3*z + 6*y^3*z^2
       + 2*y^4 + 2*y^4*z)*Nc * (  - 1/2*G(0,1 - z,y)*G(1,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 2*z - 2*
      z^3 + z^4 + 2*y + y*z - 4*y*z^2 + y*z^3 - 4*y^2*z + 4*y^2*z^2 - 2*y^3 + 
      y^3*z + y^4)*Nc * ( Zeta(3)*G(1 - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 1 + 5*z - 9*
      z^2 + 7*z^3 - 2*z^4 + 3*y - 11*y*z + 16*y*z^2 - 9*y*z^3 + y*z^4 - 3*y^2
       + 10*y^2*z - 10*y^2*z^2 + 3*y^2*z^3 + y^3 - 5*y^3*z + 3*y^3*z^2 + y^4*z
      )*Nc * (  - G(1,0,0,z)*G(1 - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(1 - 5*z + 9*z^2
       - 7*z^3 + 2*z^4 - 4*y + 17*y*z - 18*y*z^2 + 5*y*z^3 + 6*y^2 - 15*y^2*z
       + 9*y^2*z^2 - 4*y^3 + 3*y^3*z + y^4)*Nc * ( G(1 - z,1,1 - z,0,y) + G(1
          - z,1,0,1 - z,y) + G(1,z)*G(1 - z,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(1 - 5*z + 9*z^2
       - 7*z^3 + 2*z^4 - 2*y + 9*y*z - 6*y*z^2 - 3*y*z^3 + 2*y*z^4 + 3*y^2 - 9
      *y^2*z^2 + 6*y^2*z^3 - 4*y^3 - 6*y^3*z + 6*y^3*z^2 + 2*y^4 + 2*y^4*z)*Nc
       * ( 1/2*G(0,0,y)*G(1,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(1 - 4*z + 6*z^2
       - 4*z^3 + z^4 - 4*y - y*z + 4*y*z^2 + y*z^3 + 6*y^2 + 4*y^2*z - 8*y^2*
      z^2 - 4*y^3 + y^3*z + y^4)*Nc^-1 * (  - 1/12*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(1 - 3*z + 3*z^2
       - z^3 - y - 3*y*z + 6*y*z^2 - 3*y*z^3 + y*z^4 - 3*y^2 + 12*y^2*z - 12*
      y^2*z^2 + 3*y^2*z^3 + 5*y^3 - 7*y^3*z + 3*y^3*z^2 - 2*y^4 + y^4*z)*Nc
       * ( G(0,1,z)*G(1 - z,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(1 - 3*z + 3*z^2
       - z^3 - 29*y*z + 34*y*z^2 - 7*y*z^3 + 2*y*z^4 - 3*y^2 + 40*y^2*z - 43*
      y^2*z^2 + 6*y^2*z^3 + 2*y^3 - 10*y^3*z + 6*y^3*z^2 + 2*y^4*z)*Nc * ( 1/2
         *G(0,1 - z, - z,1 - z,y) + 1/2*G(0,1 - z, - z,y)*G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(2 - 8*z + 12*z^2
       - 8*z^3 + 2*z^4 - 9*y + 24*y*z - 21*y*z^2 + 6*y*z^3 + 15*y^2 - 24*y^2*z
       + 9*y^2*z^2 - 10*y^3 + 8*y^3*z + 2*y^4)*Nc * (  - 1/2*G(0,y)*G(1,0,z)*
         i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(2 - 8*z + 12*z^2
       - 8*z^3 + 2*z^4 - 7*y + 22*y*z - 21*y*z^2 + 6*y*z^3 + 9*y^2 - 18*y^2*z
       + 9*y^2*z^2 - 5*y^3 + 4*y^3*z + y^4)*Nc * (  - G(0,z)*G(1 - z,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(2 - 6*z + 6*z^2
       - 2*z^3 + 2*y - 24*y*z + 26*y*z^2 - 6*y*z^3 + 2*y*z^4 - 15*y^2 + 47*y^2
      *z - 38*y^2*z^2 + 6*y^2*z^3 + 15*y^3 - 19*y^3*z + 6*y^3*z^2 - 4*y^4 + 2*
      y^4*z)*Nc * ( 1/2*G(0,y)*G(1,0,1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(2 - 5*z + 3*z^2
       - 10*y + 12*y*z + 4*y*z^2 - 8*y*z^3 + 2*y*z^4 + 15*y^2 - 8*y^2*z - 13*
      y^2*z^2 + 6*y^2*z^3 - 7*y^3 - y^3*z + 6*y^3*z^2 + 2*y^4*z)*Nc * ( 1/2*G(
         0,1,0,z)*G(0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(3 - 11*z + 15*z^2
       - 9*z^3 + 2*z^4 - 13*y + 37*y*z - 31*y*z^2 + 7*y*z^3 + 21*y^2 - 37*y^2*
      z + 16*y^2*z^2 - 15*y^3 + 11*y^3*z + 4*y^4)*Nc * (  - 1/2*G(1,0,z)*G(1
          - z,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(3 - 9*z + 9*z^2
       - 3*z^3 - 9*y + 9*y*z + 3*y*z^2 - 5*y*z^3 + 2*y*z^4 + 9*y^2 + 3*y^2*z
       - 18*y^2*z^2 + 6*y^2*z^3 - 3*y^3 - 5*y^3*z + 6*y^3*z^2 + 2*y^4*z)*Nc
       * (  - 1/2*G(0,0,y)*G(0,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(3 - 8*z + 6*z^2
       - z^4 - 10*y + 15*y*z - 7*y*z^3 + 2*y*z^4 + 12*y^2 - 6*y^2*z - 12*y^2*
      z^2 + 6*y^2*z^3 - 6*y^3 - 3*y^3*z + 6*y^3*z^2 + y^4 + 2*y^4*z)*Nc * ( 
          - 1/6*G(1,z)*G(1 - z,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 14*z + 18*z^2
       - 10*z^3 + 2*z^4 - 16*y + 50*y*z - 36*y*z^2 + 2*y*z^4 + 21*y^2 - 39*y^2
      *z + 12*y^2*z^2 + 6*y^2*z^3 - 9*y^3 + y^3*z + 6*y^3*z^2 + 2*y^4*z)*Nc
       * ( 1/2*G(0,0,y)*G(0,1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 13*z + 15*z^2
       - 7*z^3 + z^4 - 13*y + 30*y*z - 23*y*z^2 + 6*y*z^3 + 15*y^2 - 23*y^2*z
       + 8*y^2*z^2 - 7*y^3 + 6*y^3*z + y^4)*Nc * ( 1/6*G(1 - z,0,y)*Pi^2 + 1/6
         *G(0,z)*G(1 - z,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 12*z + 12*z^2
       - 4*z^3 - 15*y + 44*y*z - 27*y*z^2 - 4*y*z^3 + 2*y*z^4 + 21*y^2 - 36*
      y^2*z + 9*y^2*z^2 + 6*y^2*z^3 - 12*y^3 + 2*y^3*z + 6*y^3*z^2 + 2*y^4 + 2
      *y^4*z)*Nc * (  - 1/2*G(0,0,1,z)*G(0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 12*z + 12*z^2
       - 4*z^3 - 12*y - 10*y*z + 24*y*z^2 - 4*y*z^3 + 2*y*z^4 + 15*y^2 + 21*
      y^2*z - 42*y^2*z^2 + 6*y^2*z^3 - 11*y^3 - y^3*z + 6*y^3*z^2 + 4*y^4 + 2*
      y^4*z)*Nc * (  - 1/12*G(1,1,z)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(5 - 17*z + 21*z^2
       - 11*z^3 + 2*z^4 - 17*y + 31*y*z - 23*y*z^2 + 9*y*z^3 + 21*y^2 - 23*y^2
      *z + 2*y^2*z^2 - 11*y^3 + 9*y^3*z + 2*y^4) * (  - 1/6*G(0,y)*G(0,z)*i_*
         Nf*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(5 - 17*z + 21*z^2
       - 11*z^3 + 2*z^4 - 15*y + 51*y*z - 45*y*z^2 + 9*y*z^3 + 18*y^2 - 42*y^2
      *z + 24*y^2*z^2 - 12*y^3 + 8*y^3*z + 4*y^4)*Nc * ( 1/2*G(0,0,z)*G(0,1 - 
         z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(5 - 17*z + 21*z^2
       - 10*z^3 + z^4 - 17*y + 43*y*z - 35*y*z^2 + 9*y*z^3 + 21*y^2 - 35*y^2*z
       + 14*y^2*z^2 - 10*y^3 + 9*y^3*z + y^4)*Nc * (  - Zeta(3)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(5 - 15*z + 15*z^2
       - 5*z^3 - 12*y + 13*y*z - 3*y*z^3 + 2*y*z^4 + 6*y^2 + 9*y^2*z - 21*y^2*
      z^2 + 6*y^2*z^3 + 5*y^3 - 9*y^3*z + 6*y^3*z^2 - 4*y^4 + 2*y^4*z)*Nc * ( 
         1/12*G(1,0,z)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(6 - 22*z + 30*z^2
       - 18*z^3 + 4*z^4 - 15*y + 18*y*z - 11*y*z^2 + 6*y*z^3 + 2*y*z^4 + 15*
      y^2 + 4*y^2*z - 25*y^2*z^2 + 6*y^2*z^3 - 10*y^3 - 2*y^3*z + 6*y^3*z^2 + 
      4*y^4 + 2*y^4*z)*Nc * ( 1/12*G(0,1 - z,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(6 - 20*z + 24*z^2
       - 12*z^3 + 2*z^4 - 15*y + 10*y*z + y*z^2 + 2*y*z^3 + 2*y*z^4 + 12*y^2
       + 13*y^2*z - 31*y^2*z^2 + 6*y^2*z^3 - 3*y^3 - 5*y^3*z + 6*y^3*z^2 + 2*
      y^4*z)*Nc * ( 1/2*G(0,1,z)*G(0,1 - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(6 - 17*z + 16*z^2
       - 5*z^3 - 17*y + 26*y*z - 12*y*z^2 + 3*y*z^3 + 16*y^2 - 12*y^2*z - 2*
      y^2*z^2 - 5*y^3 + 3*y^3*z)*Nc^-1 * (  - 1/2*G(0,z)*G(1 - z,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(7 - 25*z + 33*z^2
       - 19*z^3 + 4*z^4 - 24*y + 85*y*z - 70*y*z^2 + 7*y*z^3 + 2*y*z^4 + 27*
      y^2 - 64*y^2*z + 31*y^2*z^2 + 6*y^2*z^3 - 10*y^3 + 2*y^3*z + 6*y^3*z^2
       + 2*y^4*z)*Nc * ( 1/2*G(0,0, - z,1 - z,y) + 1/2*G(0,0, - z,y)*G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(7 - 22*z + 24*z^2
       - 9*z^3 - 38*y + 47*y*z - 12*y*z^2 + y*z^3 + 2*y*z^4 + 63*y^2 - 51*y^2*
      z - 18*y^2*z^2 + 6*y^2*z^3 - 36*y^3 + 24*y^3*z + 6*y^3*z^2 + 4*y^4 + 2*
      y^4*z)*Nc * ( 1/12*G(0,1,z)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(8 - 28*z + 35*z^2
       - 18*z^3 + 3*z^4 - 28*y + 60*y*z - 47*y*z^2 + 15*y*z^3 + 35*y^2 - 47*
      y^2*z + 12*y^2*z^2 - 18*y^3 + 15*y^3*z + 3*y^4)*Nc^-1 * (  - 1/12*i_*
         Pi^3 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(8 - 24*z + 24*z^2
       - 8*z^3 - 21*y + 28*y*z - 9*y*z^2 + 2*y*z^4 + 21*y^2 - 6*y^2*z - 21*y^2
      *z^2 + 6*y^2*z^3 - 12*y^3 + 6*y^3*z^2 + 4*y^4 + 2*y^4*z)*Nc * ( 1/12*G(0
         ,y)*G(1,z)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(10 - 31*z + 33*
      z^2 - 12*z^3 - 31*y + 54*y*z - 29*y*z^2 + 4*y*z^3 + 2*y*z^4 + 33*y^2 - 
      29*y^2*z - 10*y^2*z^2 + 6*y^2*z^3 - 12*y^3 + 4*y^3*z + 6*y^3*z^2 + 2*y^4
      *z)*Nc * (  - 1/12*G(0,y)*G(0,z)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(30 - 92*z + 97*
      z^2 - 38*z^3 + 3*z^4 - 92*y + 184*y*z - 127*y*z^2 + 35*y*z^3 + 97*y^2 - 
      127*y^2*z + 30*y^2*z^2 - 38*y^3 + 35*y^3*z + 3*y^4)*Nc * ( 1/12*i_*Pi^3
          )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(73 - 241*z + 285*
      z^2 - 139*z^3 + 22*z^4 - 241*y + 395*y*z - 271*y*z^2 + 117*y*z^3 + 285*
      y^2 - 271*y^2*z - 14*y^2*z^2 - 139*y^3 + 117*y^3*z + 22*y^4)*Nc * ( 1/12
         *G(0,y)*G(0,z)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - z + 2*z^2 - 
      z^3 - y - 8*y*z + 6*y*z^2 + 3*y*z^3 + 2*y^2 + 6*y^2*z - 10*y^2*z^2 - y^3
       + 3*y^3*z)*Nc^-1 * (  - 1/4*G(0,y)*G(0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(z - 2*z^2 + z^3
       + 5*y + 6*y*z - 14*y*z^2 + 3*y*z^3 - 12*y^2 + 2*y^2*z + 12*y^2*z^2 + 9*
      y^3 - 9*y^3*z - 2*y^4)*Nc^-1 * (  - 1/4*G(1,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 5*z^2 + 12*z^3
       - 9*z^4 + 2*z^5 + 8*y - 28*y*z + 22*y*z^2 - 9*y*z^3 + 7*y*z^4 - 24*y^2
       + 68*y^2*z - 37*y^2*z^2 - 3*y^2*z^3 + 24*y^3 - 52*y^3*z + 20*y^3*z^2 - 
      8*y^4 + 12*y^4*z)*Nc^-1 * ( 1/4*G(1,0,y)*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num( - 8 + 16*z - 8*
      z^2 + 19*y - 31*y*z + 12*y*z^2 - 9*y^2 + 11*y^2*z - 2*y^3)*Nc^-1 * (  - 
         1/4*G(0,z)*G(1 - z,y)*y^-1*z )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num( - 6 + 11*z - 7*
      z^2 + 2*z^3 + 11*y - 16*y*z + 5*y*z^2 - 7*y^2 + 5*y^2*z + 2*y^3)*Nc * ( 
         1/2*G(0, - z,1 - z,0,y) + 1/2*G(0, - z,0,1 - z,y) + 1/2*G(0, - z,0,y)
         *G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num( - 4 + 7*z - 5*
      z^2 + 2*z^3 + 7*y - 10*y*z + 3*y*z^2 - 5*y^2 + 3*y^2*z + 2*y^3)*Nc * ( 
          - 1/2*G(0, - z,y)*G(1,0,z) - 1/2*G(0,z)*G(0, - z,1 - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num( - 3 + 6*z - 3*
      z^2 + 9*y - 8*y*z - 3*y*z^2 + 2*y*z^3 - 12*y^2 + 4*y^2*z^2 + 6*y^3 + 2*
      y^3*z)*Nc * (  - 1/2*G(0,y)*G(1,1,0,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(2 - 3*z + z^3 - 4
      *y + 5*y*z - y*z^2 + 5*y^2 - 2*y^2*z - 3*y^3)*Nc * ( G(0,1,z)*G(0, - z,y
         ) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(8 - 19*z + 9*z^2
       + 2*z^3 - 16*y + 31*y*z - 11*y*z^2 + 8*y^2 - 12*y^2*z)*Nc^-1 * ( 1/4*G(
         1 - z,0,y)*y*z^-1 + 1/4*G(0,1 - z,y)*y*z^-1 + 1/4*G(0,y)*G(1,z)*y*
         z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(z - y)*Num(1 - 5*
      z + 4*z^2 - 5*y + 5*y*z + 4*y^2)*Nc * ( 1/2*G(0, - z, - z,1 - z,y) + 1/2
         *G(0, - z, - z,y)*G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num( - 2*z^2 + 4*z^3
       - 2*z^4 + 5*y*z^2 - 8*y*z^3 + 3*y*z^4 - 2*y^2 + 5*y^2*z - 8*y^2*z^2 + 4
      *y^2*z^3 + 4*y^3 - 8*y^3*z + 4*y^3*z^2 - 2*y^4 + 3*y^4*z)*Nc^-1 * ( G(
          - z,1 - z,y)*y^-1*z^-1 + G(1,z)*G( - z,y)*y^-1*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(z^2 - z^3 - 8*y
       + 20*y*z - 23*y*z^2 + 5*y*z^3 + 16*y^2 - 32*y^2*z + 18*y^2*z^2 - 8*y^3
       + 12*y^3*z)*Nc^-1 * ( 1/4*G(0,1,z)*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(4*z^2 - 7*z^3 + 3
      *z^4 - 6*y*z + 10*y*z^2 - 10*y*z^3 + 6*y*z^4 + 4*y^2 + 10*y^2*z - 40*y^2
      *z^2 + 17*y^2*z^3 - 7*y^3 - 10*y^3*z + 17*y^3*z^2 + 3*y^4 + 6*y^4*z)*Nc
       * ( G( - z,1 - z,y)*y^-1*z^-1 + G(1,z)*G( - z,y)*y^-1*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 2 + z + y)*Num(
       - 1 + z + y + 2*y*z)*Nc * (  - 1/6*G(1 - z,1 - z,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 5*y - 5*
      y*z + 2*y*z^2 - 4*y^2 + 2*y^2*z)*Nc * (  - 1/2*G(1,0,1,1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z + 7*y - 5*
      y*z + 2*y*z^2 - 6*y^2 + 2*y^2*z)*Nc * ( 1/2*G(0,0,1,1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num( - 1 + z^2 + 2*y - 
      y*z - y^2)*Nc * ( G(1 - z, - z,1 - z,0,y) + G(1 - z, - z,0,1 - z,y) + G(
         1 - z,0, - z,1 - z,y) + G(1,z)*G(1 - z, - z,0,y) + G(1,z)*G(1 - z,0,
          - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 2*z + z^2 - 2*y
       + y*z + y^2)*Nc^-1 * (  - 10 - 6*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 2*z + z^2 - 2*y
       + y*z + y^2)*Nc * ( 17*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 2*z + z^2 - 2*y
       + y*z + y^2) * (  - 2*i_*Nf*Pi + 2/3*G(0,y)*Nf + 2/3*G(0,z)*Nf )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(1 - 2*z + z^2 + y*z
       - y^2)*Nc * (  - G(0,z)*G(1 - z, - z,1 - z,y) - G(1,0,z)*G(1 - z, - z,y
         ) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(2 - 3*z + z^2 - y
       + 2*y*z - y^2)*Nc * (  - G(0, - z,1 - z,1 - z,y) - G(0, - z,1 - z,y)*G(
         1,z) - G(0, - z,y)*G(1,1,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(2 - 2*z - 2*y + y*
      z^2 + y^2*z)*Nc * ( 2*G(1 - z, - z, - z,1 - z,y) + 2*G(1,z)*G(1 - z, - z
         , - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(3 - 5*z + 2*z^2 - 5
      *y + 3*y*z + 2*y^2)*Nc * (  - 1/2*G(0,z)*G(1 - z,0,y)*i_*Pi - 1/2*G(0,z)
         *G(0,1 - z,y)*i_*Pi - 1/2*G(0,1,z)*G(0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(3 - 2*z - z^2 - 4*y
       - y*z + 2*y*z^2 + y^2 + 2*y^2*z)*Nc * ( G(0,1,z)*G(1 - z, - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(5 - 7*z + 2*z^2 - 5
      *y + y*z + 2*y*z^2 + 2*y^2*z)*Nc * ( 1/2*G(1 - z,1 - z,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den( - 1 + z + y)*Num(5 - 5*z - 7*y + y*z
       + 2*y*z^2 + 2*y^2 + 2*y^2*z)*Nc * ( 1/2*G(1,0,z)*G(1 - z,1 - z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Den(z + y)*Den( - 1 + z + y)^2*Num( - 33*
      z + 99*z^2 - 99*z^3 + 33*z^4 - 33*y + 197*y*z - 263*y*z^2 + 99*y*z^3 + 
      99*y^2 - 263*y^2*z + 131*y^2*z^2 - 99*y^3 + 99*y^3*z + 33*y^4)*Nc * ( 2/
         3 )

       + Den( - 1 + y)*Den( - 1 + z)*Den(z + y)^2*Den( - 1 + z + y)*Num( - z^2
       - 10*z^3 + 11*z^4 - 4*y*z - 28*y*z^2 + 21*y*z^3 - y^2 - 28*y^2*z + 18*
      y^2*z^2 - 10*y^3 + 21*y^3*z + 11*y^4)*Nc * (  - 1/3*G(1 - z,y) - 1/3*G(1
         ,z) )

       + Den( - 1 + y)*Den( - 1 + z)*Den(z + y)^2*Den( - 1 + z + y)*Num(z^2 - 
      2*z^3 + z^4 + y*z - 5*y*z^2 + 3*y*z^3 + y^2 - 5*y^2*z + 3*y^2*z^2 - 2*
      y^3 + 3*y^3*z + y^4) * ( 2/3*G(1 - z,y)*Nf + 2/3*G(1,z)*Nf )

       + Den( - 1 + y)*Den( - 1 + z)*Num( - 2 + z + y)*Nc * (  - G(1 - z,1 - z
         , - z,1 - z,y) - G(0,1,z)*G(1 - z,1 - z,y) - G(1,z)*G(1 - z,1 - z, - 
         z,y) )

       + Den( - 1 + y)*Den( - 1 + z)*Num( - z - y + 2*y*z)*Nc * (  - G(1 - z,
          - z,1 - z,1 - z,y) - G(0,1,1,z)*G(1 - z,y) - G(1,z)*G(1 - z, - z,1
          - z,y) - G(1,1,z)*G(1 - z, - z,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 9 + 16*z - 7*z^2 + 27*y - 8*
      y*z + 3*y*z^2 - 27*y^2 - 8*y^2*z + 9*y^3)*Nc^-1 * (  - 1/4*G(0,y)*G(1,0,
         z) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 9 + 32*z - 34*z^2 + 12*z^3
       + 27*y - 60*y*z + 34*y*z^2 - 27*y^2 + 28*y^2*z + 9*y^3)*Nc^-1 * (  - 1/
         12*G(1,0,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 7 + 32*z - 43*z^2 + 18*z^3
       + 21*y - 66*y*z + 43*y*z^2 - 21*y^2 + 34*y^2*z + 7*y^3) * (  - 1/18*G(0
         ,y)*Nf*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 6 + 22*z - 26*z^2 + 10*z^3
       + 19*y - 45*y*z + 26*y*z^2 - 21*y^2 + 23*y^2*z + 8*y^3)*Nc * ( 1/12*G(0
         ,y)*i_*Pi^3 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 6 + 24*z - 30*z^2 + 12*z^3
       + 17*y - 47*y*z + 30*y*z^2 - 15*y^2 + 23*y^2*z + 4*y^3)*Nc * (  - 1/2*
         G(0,1,0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 4 + 15*z - 18*z^2 + 6*z^3 + 
      12*y - 30*y*z + 18*y*z^2 - 12*y^2 + 15*y^2*z + 4*y^3)*Nc * (  - 1/6*G(1,
         y)*i_*Pi^3 + G(1,1,0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 5*z - 4*z^2 + 2*z^3 + 7*
      y + 22*y*z - 2*y*z^2 + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*z^2 - 3*y^3 + 
      6*y^3*z + 2*y^4)*Nc * ( 1/2*G(0,0,1,z)*G(1,y) - 1/2*G(0,1,z)*G(1,1 - z,y
         ) - 1/2*G(1,1 - z, - z,1 - z,y) - 1/2*G(1,z)*G(1,1 - z, - z,y) - 1/2*
         G(1,0, - z,1 - z,y) - 1/2*G(1,0, - z,y)*G(1,z) - 1/2*G(1,0,1,z)*G(1,y
         ) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 6*z - 3*z^2 + 9*y + y*
      z^2 - 9*y^2 - 6*y^2*z + 3*y^3)*Nc^-1 * ( 1/2*G(0,0,y)*G(0,z) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 8*z - 7*z^2 + 2*z^3 + 8*
      y - 27*y*z + 7*y*z^2 - 6*y^2 + 19*y^2*z + y^3)*Nc * (  - 1/2*G(0,0,1 - z
         ,y)*G(0,z) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 8*z - 7*z^2 + 2*z^3 + 9*
      y - 14*y*z + 7*y*z^2 - 9*y^2 + 6*y^2*z + 3*y^3)*Nc^-1 * (  - 1/6*G(1,1,y
         )*Pi^2 + G(1,1,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 8*z - 7*z^2 + 2*z^3 + 9*
      y - 8*y*z + 7*y*z^2 - 9*y^2 + 3*y^3) * ( 1/6*G(0,0,y)*G(0,z)*Nf )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*z^2 + 2*z^3 + 7*
      y + 4*y*z + 3*y*z^2 + 2*y*z^3 - 3*y^2 - 19*y^2*z + 6*y^2*z^2 - 3*y^3 + 6
      *y^3*z + 2*y^4)*Nc * (  - 1/2*G(0,1,z)*G(1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 9*z - 9*z^2 + 3*z^3 + 11
      *y - 22*y*z + 9*y*z^2 - 13*y^2 + 13*y^2*z + 5*y^3)*Nc^-1 * ( 1/12*G(1,y)
         *Pi^2 - 1/2*G(1,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 10*z - 13*z^2 + 6*z^3 + 
      11*y + 46*y*z + 13*y*z^2 - 13*y^2 - 56*y^2*z + 5*y^3)*Nc * (  - 1/4*G(1,
         0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 10*z - 8*z^2 + 2*z^3 + 9
      *y - 16*y*z + 8*y*z^2 - 9*y^2 + 6*y^2*z + 3*y^3)*Nc^-1 * ( 1/2*G(1,1,0,0
         ,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 3 + 14*z - 17*z^2 + 6*z^3 + 
      7*y - 2*y*z + 17*y*z^2 - 5*y^2 - 12*y^2*z + y^3)*Nc^-1 * ( 1/4*G(1,0,y)*
         i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 2 + z + z^2 + 2*y + 2*y*z - 
      13*y*z^2 + 4*y*z^3 + 6*y^2 - 15*y^2*z + 12*y^2*z^2 - 10*y^3 + 12*y^3*z
       + 4*y^4)*Nc * ( 1/12*G(1,1,y)*Pi^2 - 1/2*G(1,1,1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 2 + 8*z - 7*z^2 + 2*z^3 + 6*
      y - 16*y*z + 7*y*z^2 - 6*y^2 + 8*y^2*z + 2*y^3)*Nc^-1 * ( 1/6*G(1,y)*i_*
         Pi^3 - G(1,1,0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 2 + 13*z - 17*z^2 + 4*z^3 + 
      6*y - 2*y*z + 17*y*z^2 - 6*y^2 - 11*y^2*z + 2*y^3)*Nc * (  - 1/2*G(1,0,1
         ,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 1 + 6*z - 9*z^2 + 4*z^3 + 3*
      y - 16*y*z + 9*y*z^2 - 3*y^2 + 10*y^2*z + y^3)*Nc * ( 1/2*G(0,z)*G(1 - z
         ,0,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(1 - 5*z + 4*z^2 + z^3 - 4*y + 
      18*y*z - 7*y*z^2 + y*z^3 + 6*y^2 - 16*y^2*z + 3*y^2*z^2 - 4*y^3 + 3*y^3*
      z + y^4)*Nc * (  - G(0,1,0,z)*G(1,y) + G(1,0,z)*G(1,1 - z,y) + G(1,1,0,z
         )*G(1,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(1 + 10*z - 8*z^2 + 2*z^3 - 3*y
       - 10*y*z + 8*y*z^2 + 3*y^2 - y^3)*Nc^-1 * (  - 1/2*Zeta(3)*G(1,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(2 - 6*z + 3*z^2 + 2*z^3 - 8*y
       + 18*y*z - 9*y*z^2 + 2*y*z^3 + 12*y^2 - 18*y^2*z + 6*y^2*z^2 - 8*y^3 + 
      6*y^3*z + 2*y^4)*Nc * (  - 1/2*G(0,z)*G(1,1 - z,0,y) - 1/2*G(1,0,y)*G(1,
         0,z) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(3 - 11*z + 13*z^2 - 6*z^3 - 11*
      y + 36*y*z - 19*y*z^2 + 2*y*z^3 + 15*y^2 - 31*y^2*z + 6*y^2*z^2 - 9*y^3
       + 6*y^3*z + 2*y^4)*Nc * ( 1/12*G(1,0,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(3 - 4*z + z^2 - 9*y + 8*y*z + 3
      *y*z^2 + 9*y^2 - 4*y^2*z - 3*y^3)*Nc^-1 * (  - 1/4*G(0,z)*G(1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(5 - 10*z + 5*z^2 - 21*y + 30*y*
      z - 11*y*z^2 + 2*y*z^3 + 30*y^2 - 26*y^2*z + 6*y^2*z^2 - 16*y^3 + 6*y^3*
      z + 2*y^4)*Nc * ( 1/2*G(0,z)*G(0,1 - z,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(5 + z + z^2 - 12*z^3 - 17*y - 
      42*y*z - 7*y*z^2 + 2*y*z^3 + 21*y^2 + 35*y^2*z + 6*y^2*z^2 - 11*y^3 + 6*
      y^3*z + 2*y^4)*Nc * ( 1/2*Zeta(3)*G(1,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num(7 - 26*z + 34*z^2 - 14*z^3 - 25
      *y + 40*y*z - 46*y*z^2 + 4*y*z^3 + 33*y^2 - 26*y^2*z + 12*y^2*z^2 - 19*
      y^3 + 12*y^3*z + 4*y^4)*Nc * ( 1/2*G(1,1,0,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 5*z + 4*z^2 + 2*z^3 - 2*y + 
      30*y*z - 10*y*z^2 + 2*y*z^3 + 6*y^2 - 31*y^2*z + 6*y^2*z^2 - 6*y^3 + 6*
      y^3*z + 2*y^4)*Nc * ( 1/12*G(0,z)*G(1,y)*Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 5*z + 4*z^2 + 2*z^3 - 2*y + 
      38*y*z - 10*y*z^2 + 2*y*z^3 + 6*y^2 - 39*y^2*z + 6*y^2*z^2 - 6*y^3 + 6*
      y^3*z + 2*y^4)*Nc * (  - 1/12*G(1,1 - z,y)*Pi^2 - 1/12*G(1,y)*G(1,z)*
         Pi^2 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 12*z^2 + 24*z^3 - 9*y*z + 84
      *y*z^2 - 63*y*z^3 - 12*y^2 + 51*y^2*z - 136*y^2*z^2 + 87*y^2*z^3 + 36*
      y^3 - 75*y^3*z + 64*y^3*z^2 - 36*y^4 + 33*y^4*z + 12*y^5)*Nc * ( 1/12*G(
         1,1 - z,0,y)*y^-1*z^-1 + 1/12*G(1,0,1 - z,y)*y^-1*z^-1 + 1/12*G(1,0,y
         )*G(1,z)*y^-1*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z + y)^3*Num( - 12*z^2 + 24*z^3 - 9*y*z + 84
      *y*z^2 - 63*y*z^3 - 12*y^2 + 75*y^2*z - 164*y^2*z^2 + 87*y^2*z^3 + 36*
      y^3 - 123*y^3*z + 92*y^3*z^2 - 36*y^4 + 57*y^4*z + 12*y^5)*Nc * (  - 1/
         12*G(0,z)*G(1,0,y)*y^-1*z^-1 )

       + Den( - 1 + y)*Den( - 1 + z + y)^2*Num( - 3 + z + 2*y + 3*y*z + y^2)*
      Nc^-1 * ( 1/4*G(1,1 - z,0,y) + 1/4*G(1,0,1 - z,y) + 1/4*G(1,0,y)*G(1,z)
          )

       + Den( - 1 + y)*Den( - 1 + z + y)^2*Num(3 - 3*z - 5*y + y*z + 2*y^2)*
      Nc^-1 * (  - 1/2*G(1 - z,0,0,y) - 1/2*G(0,1 - z,0,y) - 1/2*G(0,0,1 - z,y
         ) - 1/2*G(0,0,y)*G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z + y)^2*Num(z + 2*z^2 + 2*y - 5*y*z + 2*y*
      z^2 - 4*y^2 + 4*y^2*z + 2*y^3)*Nc * ( 1/2*G(0,0,z)*G(1,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 11 + 20*z + 11*y)*Nc * ( 1/2*
         G(1,0,0,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 5 + 2*z + 5*y)*Nc * ( 1/2*G(0,
         z)*G(0,1 - z,1 - z,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 4 + 7*z + 4*y)*Nc * (  - G(1,0
         ,0,y)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 3 + 4*z + 3*y)*Nc * ( 1/2*G(1
          - z,0,0,y)*i_*Pi + 1/2*G(0,1 - z,0,y)*i_*Pi + 1/2*G(0,0,1 - z,y)*i_*
         Pi + 1/2*G(0,0,y)*G(1,z)*i_*Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 2 + 3*z + 2*y)*Nc * (  - G(1
          - z,0,0,0,y) - G(0,1 - z,0,0,y) - G(0,0,1 - z,0,y) - G(0,0,0,1 - z,y
         ) - G(0,0,0,y)*G(1,z) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z - y + 2*y*z + 2*y^2)*
      Nc * ( 1/2*G(1,1 - z,1 - z,0,y) + 1/2*G(1,1 - z,0,1 - z,y) + 1/2*G(1,z)*
         G(1,1 - z,0,y) + 1/2*G(1,0,1 - z,1 - z,y) + 1/2*G(1,0,1 - z,y)*G(1,z)
          + 1/2*G(1,0,y)*G(1,1,z) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)*Nc^-1 * (  - 3/2*
         G(0,0,y)*i_*Pi + G(0,0,0,y)*i_*Pi - 3/2*G(0,0,0,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y)*Nc * ( 73/12*G(0,
         0,y)*i_*Pi + G(0,0,y)*G(0,z)*i_*Pi - 17/4*G(0,0,0,y) + G(0,0,0,y)*i_*
         Pi - 3/2*G(0,0,0,y)*G(0,z) - 3/2*G(0,0,0,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num( - 1 + 2*z + y) * (  - 5/6*G(0,0,
         y)*i_*Nf*Pi + 1/2*G(0,0,0,y)*Nf )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num(1 + 2*z - y) * ( 1/6*G(1 - z,0,0,
         y)*Nf + 1/6*G(0,1 - z,0,y)*Nf + 1/6*G(0,0,1 - z,y)*Nf + 1/6*G(0,0,y)*
         G(1,z)*Nf )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num(1 - 3*y + 2*y*z + 2*y^2)*Nc * ( 
          - 1/2*G(1 - z,1 - z,0,0,y) - 1/2*G(1 - z,0,1 - z,0,y) - 1/2*G(1 - z,
         0,0,1 - z,y) - 1/2*G(0,1 - z,1 - z,0,y) - 1/2*G(0,1 - z,0,1 - z,y) - 
         1/2*G(0,1 - z,0,y)*G(1,z) - 1/2*G(0,0,1 - z,1 - z,y) - 1/2*G(0,0,1 - 
         z,y)*G(1,z) - 1/2*G(0,0,y)*G(1,1,z) - 1/2*G(1,z)*G(1 - z,0,0,y) )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num(3 + 2*z - 3*y) * (  - 1/6*G(1 - z
         ,0,y)*i_*Nf*Pi - 1/6*G(0,1 - z,y)*i_*Nf*Pi - 1/6*G(0,y)*G(1,z)*i_*Nf*
         Pi )

       + Den( - 1 + y)*Den( - 1 + z + y)*Num(51 + 22*z - 51*y)*Nc * ( 1/12*G(1
          - z,0,y)*i_*Pi + 1/12*G(0,1 - z,y)*i_*Pi + 1/12*G(0,y)*G(1,z)*i_*Pi
          )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 12 + 59*z
       - 121*z^2 + 129*z^3 - 71*z^4 + 16*z^5 + 59*y - 162*y*z + 167*y*z^2 - 80
      *y*z^3 + 12*y*z^4 + 4*y*z^5 - 121*y^2 + 167*y^2*z - 10*y^2*z^2 - 55*y^2*
      z^3 + 19*y^2*z^4 + 129*y^3 - 80*y^3*z - 55*y^3*z^2 + 26*y^3*z^3 - 71*y^4
       + 12*y^4*z + 19*y^4*z^2 + 16*y^5 + 4*y^5*z)*Nc^-1 * (  - 1/2*Zeta(3) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 12 + 75*z
       - 165*z^2 + 177*z^3 - 99*z^4 + 24*z^5 + 75*y - 358*y*z + 491*y*z^2 - 
      188*y*z^3 - 40*y*z^4 + 20*y*z^5 - 165*y^2 + 491*y^2*z - 538*y^2*z^2 + 
      161*y^2*z^3 + 51*y^2*z^4 + 177*y^3 - 188*y^3*z + 161*y^3*z^2 - 106*y^3*
      z^3 - 99*y^4 - 40*y^4*z + 51*y^4*z^2 + 24*y^5 + 20*y^5*z)*Nc * ( 1/12*G(
         0,y)*G(0,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 8 + 31*z
       - 45*z^2 + 29*z^3 - 7*z^4 + 32*y - 111*y*z + 134*y*z^2 - 61*y*z^3 + 4*y
      *z^4 + 2*y*z^5 - 51*y^2 + 145*y^2*z - 144*y^2*z^2 + 51*y^2*z^3 - y^2*z^4
       + 41*y^3 - 82*y^3*z + 60*y^3*z^2 - 17*y^3*z^3 - 17*y^4 + 18*y^4*z - 5*
      y^4*z^2 + 3*y^5 - y^5*z)*Nc^-1 * (  - 1/12*G(1,z)*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 8 + 33*z
       - 51*z^2 + 35*z^3 - 9*z^4 + 50*y - 179*y*z + 220*y*z^2 - 101*y*z^3 + 8*
      y*z^4 + 2*y*z^5 - 121*y^2 + 355*y^2*z - 344*y^2*z^2 + 113*y^2*z^3 - 3*
      y^2*z^4 + 143*y^3 - 326*y^3*z + 226*y^3*z^2 - 45*y^3*z^3 - 83*y^4 + 138*
      y^4*z - 51*y^4*z^2 + 19*y^5 - 21*y^5*z)*Nc^-1 * ( 1/12*G(0,z)*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 5 + 17*z
       - 21*z^2 + 11*z^3 - 2*z^4 + 17*y - 52*y*z + 51*y*z^2 - 12*y*z^3 - 6*y*
      z^4 + 2*y*z^5 - 21*y^2 + 51*y^2*z - 41*y^2*z^2 + 7*y^2*z^3 + 4*y^2*z^4
       + 11*y^3 - 12*y^3*z + 7*y^3*z^2 - 4*y^3*z^3 - 2*y^4 - 6*y^4*z + 4*y^4*
      z^2 + 2*y^5*z)*Nc^-1 * (  - 1/12*G(1 - z,y)*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(3 - 7*z - 4*
      z^2 + 26*z^3 - 27*z^4 + 9*z^5 - 7*y + 56*y*z - 123*y*z^2 + 113*y*z^3 - 
      46*y*z^4 + 7*y*z^5 - 4*y^2 - 123*y^2*z + 249*y^2*z^2 - 163*y^2*z^3 + 41*
      y^2*z^4 + 26*y^3 + 113*y^3*z - 163*y^3*z^2 + 40*y^3*z^3 - 27*y^4 - 46*
      y^4*z + 41*y^4*z^2 + 9*y^5 + 7*y^5*z)*Nc * ( 1/12*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(5 - 16*z + 18
      *z^2 - 8*z^3 + z^4 - 20*y + 38*y*z - 26*y*z^2 + 22*y*z^3 - 18*y*z^4 + 4*
      y*z^5 + 28*y^2 - 22*y^2*z - 19*y^2*z^2 + 4*y^2*z^3 + 9*y^2*z^4 - 14*y^3
       - 12*y^3*z + 36*y^3*z^2 - 14*y^3*z^3 - y^4 + 18*y^4*z - 9*y^4*z^2 + 2*
      y^5 - 6*y^5*z)*Nc^-1 * (  - 1/4*G(0,1,0,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(7 - 28*z + 44
      *z^2 - 34*z^3 + 13*z^4 - 2*z^5 - 30*y + 120*y*z - 176*y*z^2 + 118*y*z^3
       - 38*y*z^4 + 6*y*z^5 + 48*y^2 - 166*y^2*z + 213*y^2*z^2 - 112*y^2*z^3
       + 17*y^2*z^4 - 34*y^3 + 80*y^3*z - 82*y^3*z^2 + 32*y^3*z^3 + 9*y^4 - 2*
      y^4*z + y^4*z^2 - 4*y^5*z)*Nc^-1 * ( 1/4*G(0,1,0,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(8 - 50*z + 
      121*z^2 - 143*z^3 + 83*z^4 - 19*z^5 - 33*y + 179*y*z - 355*y*z^2 + 326*y
      *z^3 - 138*y*z^4 + 21*y*z^5 + 51*y^2 - 220*y^2*z + 344*y^2*z^2 - 226*y^2
      *z^3 + 51*y^2*z^4 - 35*y^3 + 101*y^3*z - 113*y^3*z^2 + 45*y^3*z^3 + 9*
      y^4 - 8*y^4*z + 3*y^4*z^2 - 2*y^5*z)*Nc^-1 * (  - 1/12*G(0,y)*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(36 - 191*z + 
      403*z^2 - 423*z^3 + 221*z^4 - 46*z^5 - 191*y + 990*y*z - 1829*y*z^2 + 
      1550*y*z^3 - 618*y*z^4 + 98*y*z^5 + 403*y^2 - 1829*y^2*z + 2578*y^2*z^2
       - 1445*y^2*z^3 + 293*y^2*z^4 - 423*y^3 + 1550*y^3*z - 1445*y^3*z^2 + 
      370*y^3*z^3 + 221*y^4 - 618*y^4*z + 293*y^4*z^2 - 46*y^5 + 98*y^5*z)*Nc
       * (  - 1/2*Zeta(3) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(101 - 662*z
       + 1635*z^2 - 1943*z^3 + 1124*z^4 - 255*z^5 - 407*y + 2441*y*z - 5027*y*
      z^2 + 4668*y*z^3 - 1984*y*z^4 + 309*y*z^5 + 615*y^2 - 3266*y^2*z + 5277*
      y^2*z^2 - 3378*y^2*z^3 + 752*y^2*z^4 - 413*y^3 + 1911*y^3*z - 2151*y^3*
      z^2 + 707*y^3*z^3 + 104*y^4 - 478*y^4*z + 266*y^4*z^2 + 54*y^5*z)*Nc
       * ( 1/36*G(0,y)*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(101 - 407*z
       + 615*z^2 - 413*z^3 + 104*z^4 - 662*y + 2441*y*z - 3266*y*z^2 + 1911*y*
      z^3 - 478*y*z^4 + 54*y*z^5 + 1635*y^2 - 5027*y^2*z + 5277*y^2*z^2 - 2151
      *y^2*z^3 + 266*y^2*z^4 - 1943*y^3 + 4668*y^3*z - 3378*y^3*z^2 + 707*y^3*
      z^3 + 1124*y^4 - 1984*y^4*z + 752*y^4*z^2 - 255*y^5 + 309*y^5*z)*Nc * ( 
         1/36*G(0,z)*Pi^2 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 25*z + 100
      *z^2 - 150*z^3 + 100*z^4 - 25*z^5 + 100*y*z - 222*y*z^2 - 58*y*z^3 + 466
      *y*z^4 - 370*y*z^5 + 84*y*z^6 - 126*y^2*z + 266*y^2*z^2 + 193*y^2*z^3 - 
      560*y^2*z^4 + 227*y^2*z^5 + 12*y^3 + 28*y^3*z - 278*y^3*z^2 + 136*y^3*
      z^3 + 78*y^3*z^4 - 24*y^4 + 47*y^4*z + 146*y^4*z^2 - 121*y^4*z^3 + 12*
      y^5 - 24*y^5*z - 12*y^5*z^2)*Nc * ( 1/12*G(0,z)*G(0,1 - z,y)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 19*z + 79*
      z^2 - 123*z^3 + 85*z^4 - 22*z^5 + 76*y*z - 227*y*z^2 + 258*y*z^3 - 127*y
      *z^4 + 8*y*z^5 + 12*y*z^6 - 126*y^2*z + 243*y^2*z^2 - 154*y^2*z^3 + 47*
      y^2*z^4 - 10*y^2*z^5 - 6*y^3 + 112*y^3*z - 115*y^3*z^2 + 14*y^3*z^3 + 7*
      y^3*z^4 + 12*y^4 - 55*y^4*z + 14*y^4*z^2 + 5*y^4*z^3 - 6*y^5 + 12*y^5*z
       + 6*y^5*z^2)*Nc * (  - 1/6*G(0,y)*G(1,0,z)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 15*z + 54*
      z^2 - 72*z^3 + 42*z^4 - 9*z^5 + 70*y*z - 126*y*z^2 - 312*y*z^3 + 830*y*
      z^4 - 570*y*z^5 + 108*y*z^6 - 190*y^2*z + 484*y^2*z^2 + 169*y^2*z^3 - 
      826*y^2*z^4 + 363*y^2*z^5 - 24*y^3 + 300*y^3*z - 912*y^3*z^2 + 514*y^3*
      z^3 + 62*y^3*z^4 + 48*y^4 - 235*y^4*z + 606*y^4*z^2 - 299*y^4*z^3 - 24*
      y^5 + 70*y^5*z - 106*y^5*z^2)*Nc * ( 1/12*G(0,0,1,z)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 2*z + 8*
      z^2 - 12*z^3 + 8*z^4 - 2*z^5 - 9*y*z + 267*y*z^2 - 641*y*z^3 + 571*y*z^4
       - 242*y*z^5 + 54*y*z^6 + 65*y^2*z - 754*y^2*z^2 + 1335*y^2*z^3 - 782*
      y^2*z^4 + 136*y^2*z^5 + 6*y^3 - 121*y^3*z + 737*y^3*z^2 - 837*y^3*z^3 + 
      257*y^3*z^4 - 12*y^4 + 93*y^4*z - 320*y^4*z^2 + 155*y^4*z^3 + 6*y^5 - 26
      *y^5*z + 62*y^5*z^2)*Nc * (  - 1/6*G(0,1,0,z)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(3*z - 6*z^2
       + 6*z^4 - 3*z^5 - 12*y*z + 356*y*z^2 - 946*y*z^3 + 980*y*z^4 - 486*y*
      z^5 + 108*y*z^6 - 36*y^2*z - 880*y^2*z^2 + 1853*y^2*z^3 - 1210*y^2*z^4
       + 273*y^2*z^5 - 24*y^3 + 150*y^3*z + 782*y^3*z^2 - 1144*y^3*z^3 + 332*
      y^3*z^4 + 48*y^4 - 159*y^4*z - 318*y^4*z^2 + 237*y^4*z^3 - 24*y^5 + 54*
      y^5*z + 66*y^5*z^2)*Nc * ( 1/12*G(1,1,0,z)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(8*z - 38*z^2
       + 66*z^3 - 50*z^4 + 14*z^5 - 23*y*z + 371*y*z^2 - 887*y*z^3 + 807*y*z^4
       - 322*y*z^5 + 54*y*z^6 + 33*y^2*z - 812*y^2*z^2 + 1563*y^2*z^3 - 984*
      y^2*z^4 + 200*y^2*z^5 + 6*y^3 - 41*y^3*z + 723*y^3*z^2 - 915*y^3*z^3 + 
      281*y^3*z^4 - 12*y^4 + 35*y^4*z - 304*y^4*z^2 + 173*y^4*z^3 + 6*y^5 - 12
      *y^5*z + 60*y^5*z^2)*Nc * (  - 1/6*G(1,0,1,z)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(21*z - 96*z^2
       + 168*z^3 - 138*z^4 + 51*z^5 - 6*z^6 - 78*y*z + 920*y*z^2 - 2080*y*z^3
       + 1850*y*z^4 - 750*y*z^5 + 138*y*z^6 + 132*y^2*z - 1906*y^2*z^2 + 3575*
      y^2*z^3 - 2236*y^2*z^4 + 435*y^2*z^5 + 12*y^3 - 138*y^3*z + 1556*y^3*z^2
       - 1978*y^3*z^3 + 656*y^3*z^4 - 24*y^4 + 87*y^4*z - 594*y^4*z^2 + 315*
      y^4*z^3 + 12*y^5 - 24*y^5*z + 120*y^5*z^2)*Nc * (  - 1/12*G(0,1,0,y)*
         z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(29*z - 116*
      z^2 + 174*z^3 - 116*z^4 + 29*z^5 - 116*y*z + 278*y*z^2 - 386*y*z^3 + 426
      *y*z^4 - 226*y*z^5 + 24*y*z^6 + 150*y^2*z + 34*y^2*z^2 - 117*y^2*z^3 - 
      216*y^2*z^4 + 149*y^2*z^5 - 12*y^3 - 44*y^3*z - 534*y^3*z^2 + 576*y^3*
      z^3 - 70*y^3*z^4 + 24*y^4 - 43*y^4*z + 434*y^4*z^2 - 247*y^4*z^3 - 12*
      y^5 + 24*y^5*z - 96*y^5*z^2)*Nc * (  - 1/12*G(0,1,z)*G(0,y)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(139*z - 559*
      z^2 + 843*z^3 - 565*z^4 + 142*z^5 - 532*y*z + 2209*y*z^2 - 3268*y*z^3 + 
      2091*y*z^4 - 554*y*z^5 + 54*y*z^6 + 747*y^2*z - 3247*y^2*z^2 + 4251*y^2*
      z^3 - 2055*y^2*z^4 + 304*y^2*z^5 - 6*y^3 - 439*y^3*z + 2196*y^3*z^2 - 
      2232*y^3*z^3 + 583*y^3*z^4 + 12*y^4 + 70*y^4*z - 692*y^4*z^2 + 406*y^4*
      z^3 - 6*y^5 + 15*y^5*z + 93*y^5*z^2)*Nc * (  - 1/36*G(1,z)*Pi^2*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num( - 12*z^2 + 
      48*z^3 - 72*z^4 + 48*z^5 - 12*z^6 - 47*y*z + 266*y*z^2 - 540*y*z^3 + 494
      *y*z^4 - 197*y*z^5 + 24*y*z^6 - 12*y^2 + 266*y^2*z - 882*y^2*z^2 + 1216*
      y^2*z^3 - 778*y^2*z^4 + 178*y^2*z^5 + 12*y^2*z^6 + 48*y^3 - 540*y^3*z + 
      1216*y^3*z^2 - 1105*y^3*z^3 + 458*y^3*z^4 - 77*y^3*z^5 - 72*y^4 + 494*
      y^4*z - 778*y^4*z^2 + 458*y^4*z^3 - 78*y^4*z^4 + 48*y^5 - 197*y^5*z + 
      178*y^5*z^2 - 77*y^5*z^3 - 12*y^6 + 24*y^6*z + 12*y^6*z^2)*Nc * (  - 1/
         12*G(0,z)*G(1 - z,0,y)*y^-1*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^3*Num(6*z^2 - 24*
      z^3 + 36*z^4 - 24*z^5 + 6*z^6 + 136*y*z - 559*y*z^2 + 873*y*z^3 - 625*y*
      z^4 + 187*y*z^5 - 12*y*z^6 + 6*y^2 - 559*y^2*z + 2188*y^2*z^2 - 3175*y^2
      *z^3 + 2052*y^2*z^4 - 572*y^2*z^5 + 60*y^2*z^6 - 24*y^3 + 873*y^3*z - 
      3175*y^3*z^2 + 3966*y^3*z^3 - 1941*y^3*z^4 + 301*y^3*z^5 + 36*y^4 - 625*
      y^4*z + 2052*y^4*z^2 - 1941*y^4*z^3 + 532*y^4*z^4 - 24*y^5 + 187*y^5*z
       - 572*y^5*z^2 + 301*y^5*z^3 + 6*y^6 - 12*y^6*z + 60*y^6*z^2)*Nc * (  - 
         1/36*G(1 - z,y)*Pi^2*y^-1*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 4 + 7*z - 
      4*z^2 + z^3 + 7*y - 8*y*z + 2*y*z^2 - 4*y^2 + 2*y^2*z + y^3) * (  - 2/3*
         G(0,y)*G(0,z)*Nf*y*z )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 3 + 7*z - 
      5*z^2 + z^3 + 11*y - 24*y*z + 23*y*z^2 - 12*y*z^3 + 2*y*z^4 - 13*y^2 + 
      19*y^2*z - 15*y^2*z^2 + 7*y^2*z^3 + 5*y^3 - y^3*z^2 - 2*y^4*z)*Nc^-1
       * (  - 1/2*G(0, - z,1 - z,y) - 1/2*G(0, - z,y)*G(1,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 1 + 3*z - 
      3*z^2 + z^3 + 3*y - 8*y*z + 100*y*z^2 - 122*y*z^3 + 27*y*z^4 - 3*y^2 - 
      86*y^2*z - 5*y^2*z^2 + 67*y^2*z^3 + y^3 + 118*y^3*z - 65*y^3*z^2 - 27*
      y^4*z)*Nc * (  - 1/3*G(0, - z,1 - z,y) - 1/3*G(0, - z,y)*G(1,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(3 - 8*z + 7*
      z^2 - 2*z^3 - 5*y + 12*y*z - 3*y*z^2 - 6*y*z^3 + 2*y*z^4 + y^2 - 8*y^2*z
       + y^2*z^2 + 4*y^2*z^3 + y^3 + 6*y^3*z - 3*y^3*z^2 - 2*y^4*z)*Nc^-1 * ( 
         1/2*G(0,0,1,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num(9 - 23*z + 19
      *z^2 - 5*z^3 - 21*y + 32*y*z - 5*y*z^2 - 10*y*z^3 + 4*y*z^4 + 15*y^2 - 3
      *y^2*z - 15*y^2*z^2 + 7*y^2*z^3 - 3*y^3 - 10*y^3*z + 5*y^3*z^2 + 4*y^4*z
      )*Nc^-1 * (  - 1/4*G(1,0,1,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 12*z^2 + 
      36*z^3 - 36*z^4 + 12*z^5 - 25*y*z + 123*y*z^2 - 195*y*z^3 + 121*y*z^4 - 
      24*y*z^5 - 12*y^2 + 123*y^2*z - 848*y^2*z^2 + 1231*y^2*z^3 - 614*y^2*z^4
       + 120*y^2*z^5 + 36*y^3 - 195*y^3*z + 1231*y^3*z^2 - 1277*y^3*z^3 + 313*
      y^3*z^4 - 36*y^4 + 121*y^4*z - 614*y^4*z^2 + 313*y^4*z^3 + 12*y^5 - 24*
      y^5*z + 120*y^5*z^2)*Nc * (  - 1/12*G(0,1,z)*G(1 - z,y)*y^-1*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)^2*Num( - 3*z^2 + 9*
      z^3 - 9*z^4 + 3*z^5 - 19*y*z + 69*y*z^2 - 87*y*z^3 + 43*y*z^4 - 6*y*z^5
       - 3*y^2 + 69*y^2*z - 314*y^2*z^2 + 397*y^2*z^3 - 179*y^2*z^4 + 30*y^2*
      z^5 + 9*y^3 - 87*y^3*z + 397*y^3*z^2 - 383*y^3*z^3 + 91*y^3*z^4 - 9*y^4
       + 43*y^4*z - 179*y^4*z^2 + 91*y^4*z^3 + 3*y^5 - 6*y^5*z + 30*y^5*z^2)*
      Nc * (  - 1/3*G(1 - z, - z,1 - z,y)*y^-1*z^-1 - 1/3*G(1,z)*G(1 - z, - z,
         y)*y^-1*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)*Num( - 9 + 14*z - 5
      *z^2 + 14*y - 16*y*z + 2*y*z^2 + 2*y*z^3 - 5*y^2 + 2*y^2*z - y^2*z^2 + 2
      *y^3*z)*Nc^-1 * (  - 1/2*G(1 - z, - z,1 - z,y) - 1/2*G(1,z)*G(1 - z, - z
         ,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)^2*Den( - 1 + z + y)*Num( - 3 + 4*z - 
      z^2 + 4*y - 2*y*z - 2*y*z^2 + y*z^3 - y^2 - 2*y^2*z + y^2*z^2 + y^3*z)*
      Nc^-1 * (  - G(0,1,z)*G(1 - z,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 15 + 43*z - 
      41*z^2 + 13*z^3 + 60*y - 128*y*z + 102*y*z^2 - 38*y*z^3 + 4*y*z^4 - 90*
      y^2 + 138*y^2*z - 73*y^2*z^2 + 21*y^2*z^3 + 60*y^3 - 64*y^3*z + 12*y^3*
      z^2 - 15*y^4 + 11*y^4*z)*Nc^-1 * ( 1/4*G(1,0,z)*G(1 - z,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 3 + 8*z - 7*
      z^2 + 2*z^3 + 10*y - 15*y*z + 13*y*z^2 - 10*y*z^3 + 2*y*z^4 - 9*y^2 + 4*
      y^2*z - y^2*z^2 + 6*y^2*z^3 - 3*y^3 + 5*y^3*z - 5*y^3*z^2 + 8*y^4 - 2*
      y^4*z - 3*y^5)*Nc^-1 * ( 1/2*G(1,1,0,z) )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(6 - 33*z + 48*
      z^2 - 21*z^3 - 24*y - 5*y*z + 125*y*z^2 - 150*y*z^3 + 54*y*z^4 + 36*y^2
       + 79*y^2*z - 256*y^2*z^2 + 117*y^2*z^3 - 24*y^3 - 11*y^3*z + 83*y^3*z^2
       + 6*y^4 - 30*y^4*z)*Nc * ( 1/6*G(1,0,z)*G(1 - z,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(16*z - 73*z^2
       + 120*z^3 - 89*z^4 + 26*z^5 - 16*y - 36*y*z + 207*y*z^2 - 217*y*z^3 + 
      56*y*z^4 + 6*y*z^5 + 60*y^2 + 36*y^2*z - 199*y^2*z^2 + 138*y^2*z^3 + y^2
      *z^4 - 84*y^3 - 52*y^3*z + 69*y^3*z^2 - 41*y^3*z^3 + 52*y^4 + 60*y^4*z
       - 4*y^4*z^2 - 12*y^5 - 24*y^5*z)*Nc * (  - 1/4*G(1,0,y)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(3 - 5*z + 2*z^2
       - 9*y + 14*y*z - 7*y*z^2 + y*z^3 + 9*y^2 - 11*y^2*z + 4*y^2*z^2 - 3*y^3
       + 2*y^3*z)*Nc^-1 * ( G(0,z)*G(0,1 - z,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(11 - 33*z + 33*
      z^2 - 11*z^3 - 56*y + 232*y*z - 253*y*z^2 + 77*y*z^3 + 90*y^2 - 233*y^2*
      z + 154*y^2*z^2 - 56*y^3 + 34*y^3*z + 11*y^4)*Nc * (  - 1/3*G(0,y) )

       + Den( - 1 + y)^2*Den( - 1 + z)*Den( - 1 + z + y)^2*Num( - 36*z + 108*
      z^2 - 96*z^3 + 24*z^4 + 48*y + 45*y*z - 119*y*z^2 + 6*y*z^3 + 20*y*z^4
       - 132*y^2 - 30*y^2*z + 32*y^2*z^2 + 46*y^2*z^3 + 120*y^3 + 69*y^3*z - 
      21*y^3*z^2 - 36*y^4 - 48*y^4*z)*Nc * ( 1/12*G(1 - z,0,y)*z^-1 + 1/12*G(0
         ,1 - z,y)*z^-1 + 1/12*G(0,y)*G(1,z)*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^3*Num( - 51 + 124*z - 95*z^2 + 22*
      z^3 + 204*y - 176*y*z + 70*y*z^2 + 26*y*z^3 - 306*y^2 - 20*y^2*z + 25*
      y^2*z^2 + 204*y^3 + 72*y^3*z - 51*y^4)*Nc * ( 1/12*G(0,0,y)*G(0,z) )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^3*Num( - 15 + 54*z - 69*z^2 + 30*
      z^3 + 72*y + 118*y*z - 114*y*z^2 + 54*y*z^3 - 126*y^2 - 398*y^2*z + 183*
      y^2*z^2 + 96*y^3 + 226*y^3*z - 27*y^4)*Nc * (  - 1/12*G(1,0,0,y) )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^3*Num(3 - 14*z + 17*z^2 - 6*z^3 - 
      12*y + 14*y*z - 22*y*z^2 + 2*y*z^3 + 18*y^2 + 14*y^2*z + 5*y^2*z^2 - 12*
      y^3 - 14*y^3*z + 3*y^4)*Nc^-1 * (  - 1/4*G(1,0,0,y) )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^3*Num( - 2*z^2 + 4*z^3 - 4*z^4 + y*
      z + 11*y*z^2 - 21*y*z^3 + 9*y*z^4 - 2*y^2 - 4*y^2*z + y^2*z^2 - 18*y^2*
      z^3 + 11*y^2*z^4 + 8*y^3 + 6*y^3*z - 27*y^3*z^2 + 35*y^3*z^3 - 12*y^4 - 
      4*y^4*z + 17*y^4*z^2 + 8*y^5 + y^5*z - 2*y^6)*Nc * (  - 1/12*G(1,y)*Pi^2
         *y^-1*z^-1 + 1/2*G(1,1,0,y)*y^-1*z^-1 )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 29 + 7*z + 22*z^2 + 81*y
       - 134*y*z + 26*y*z^2 - 75*y^2 + 127*y^2*z + 23*y^3)*Nc * ( 1/12*G(1 - z
         ,0,0,y) + 1/12*G(0,1 - z,0,y) + 1/12*G(0,0,1 - z,y) + 1/12*G(0,0,y)*
         G(1,z) )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 12 + 36*z - 24*z^2 + 33*y
       - 257*y*z + 142*y*z^2 - 30*y^2 + 221*y^2*z + 9*y^3)*Nc * ( 1/12*G(0,0,y
         ) )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 4 + 12*z - 8*z^2 + 11*y - 
      160*y*z + 76*y*z^2 - 10*y^2 + 148*y^2*z + 3*y^3)*Nc * (  - 1/4*G(0,y)*i_
         *Pi )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num( - 2 + z + 2*y) * (  - 2/3*G(
         1 - z,0,y)*Nf*y*z - 2/3*G(0,1 - z,y)*Nf*y*z + 2*G(0,y)*i_*Nf*Pi*y*z
          - 2/3*G(0,y)*G(1,z)*Nf*y*z - 4/3*G(0,0,y)*Nf*y*z )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num(1 - 48*z + 24*z^2 - 2*y + 48*
      y*z + y^2)*Nc^-1 * ( 1/4*G(0,y)*i_*Pi*y )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num(1 - 45*z + 22*z^2 - 2*y + 45*
      y*z + y^2)*Nc^-1 * (  - 1/4*G(0,0,y)*y )

       + Den( - 1 + y)^2*Den( - 1 + z + y)^2*Num(1 - 10*z + 5*z^2 - 2*y + 10*y
      *z + y^2)*Nc^-1 * ( 2*G(0,y)*y )

       + Den( - 1 + y)^2*Den( - 1 + z + y)*Num( - 3 + 2*y)*Num( - 1 + 2*z + y)
      *Nc^-1 * ( 1/2*G(0,0,0,y) )

       + Den( - 1 + y)^3*Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num(92 - 437*z + 
      805*z^2 - 683*z^3 + 209*z^4 + 44*z^5 - 30*z^6 - 437*y + 2016*y*z - 4158*
      y*z^2 + 4694*y*z^3 - 2883*y*z^4 + 858*y*z^5 - 90*y*z^6 + 805*y^2 - 4158*
      y^2*z + 8700*y^2*z^2 - 9184*y^2*z^3 + 5145*y^2*z^4 - 1434*y^2*z^5 + 126*
      y^2*z^6 - 683*y^3 + 4694*y^3*z - 9184*y^3*z^2 + 7028*y^3*z^3 - 2207*y^3*
      z^4 + 262*y^3*z^5 + 42*y^3*z^6 + 209*y^4 - 2883*y^4*z + 5145*y^4*z^2 - 
      2207*y^4*z^3 - 246*y^4*z^4 + 126*y^4*z^5 + 44*y^5 + 858*y^5*z - 1434*y^5
      *z^2 + 262*y^5*z^3 + 126*y^5*z^4 - 30*y^6 - 90*y^6*z + 126*y^6*z^2 + 42*
      y^6*z^3)*Nc * (  - 1/720*Pi^4 )

       + Den( - 1 + y)^3*Den( - 1 + z)^3*Den( - 1 + z + y)^3*Num(128 - 688*z
       + 1499*z^2 - 1683*z^3 + 1015*z^4 - 305*z^5 + 34*z^6 - 688*y + 3764*y*z
       - 7917*y*z^2 + 8355*y*z^3 - 4739*y*z^4 + 1389*y*z^5 - 164*y*z^6 + 1499*
      y^2 - 7917*y^2*z + 14934*y^2*z^2 - 13380*y^2*z^3 + 6069*y^2*z^4 - 1287*
      y^2*z^5 + 82*y^2*z^6 - 1683*y^3 + 8355*y^3*z - 13380*y^3*z^2 + 9398*y^3*
      z^3 - 2989*y^3*z^4 + 347*y^3*z^5 + 1015*y^4 - 4739*y^4*z + 6069*y^4*z^2
       - 2989*y^4*z^3 + 500*y^4*z^4 - 305*y^5 + 1389*y^5*z - 1287*y^5*z^2 + 
      347*y^5*z^3 + 34*y^6 - 164*y^6*z + 82*y^6*z^2)*Nc^-1 * ( 1/720*Pi^4 )

       + Den( - 1 + y)^3*Den( - 1 + z)*Den( - 1 + z + y)^3*Num( - 4 + 16*z - 
      24*z^2 + 14*z^3 - 2*z^4 + 21*y - 72*y*z + 165*y*z^2 - 144*y*z^3 + 30*y*
      z^4 - 45*y^2 + 150*y^2*z - 321*y^2*z^2 + 252*y^2*z^3 - 36*y^2*z^4 + 49*
      y^3 - 162*y^3*z + 231*y^3*z^2 - 122*y^3*z^3 + 2*y^3*z^4 - 27*y^4 + 84*
      y^4*z - 57*y^4*z^2 + 6*y^4*z^3 + 6*y^5 - 18*y^5*z + 6*y^5*z^2 + 2*y^6*z)
      *Nc * (  - 1/2*Zeta(3)*G(0,y) )

       + Den( - 1 + y)^3*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(4 - 20*z + 36*
      z^2 - 28*z^3 + 8*z^4 - 21*y + 88*y*z - 145*y*z^2 + 100*y*z^3 - 22*y*z^4
       + 45*y^2 - 150*y^2*z + 201*y^2*z^2 - 110*y^2*z^3 + 14*y^2*z^4 - 49*y^3
       + 114*y^3*z - 99*y^3*z^2 + 30*y^3*z^3 + 2*y^3*z^4 + 27*y^4 - 28*y^4*z
       + y^4*z^2 + 6*y^4*z^3 - 6*y^5 - 6*y^5*z + 6*y^5*z^2 + 2*y^6*z)*Nc * ( 
          - 1/12*G(0,0,y)*Pi^2 )

       + Den( - 1 + y)^3*Den( - 1 + z)*Den( - 1 + z + y)^3*Num(7 - 37*z + 69*
      z^2 - 55*z^3 + 16*z^4 - 36*y + 155*y*z - 260*y*z^2 + 181*y*z^3 - 40*y*
      z^4 + 72*y^2 - 255*y^2*z + 354*y^2*z^2 - 197*y^2*z^3 + 26*y^2*z^4 - 68*
      y^3 + 199*y^3*z - 198*y^3*z^2 + 69*y^3*z^3 + 27*y^4 - 68*y^4*z + 35*y^4*
      z^2 + 6*y^5*z - 2*y^6)*Nc * ( 1/2*G(0,0,1,0,y) )

       + Den( - 1 + y)^3*Den( - 1 + z)*Den( - 1 + z + y)^2*Num(9 - 36*z + 45*
      z^2 - 18*z^3 - 33*y + 106*y*z - 105*y*z^2 + 32*y*z^3 + 45*y^2 - 116*y^2*
      z + 85*y^2*z^2 - 16*y^2*z^3 - 29*y^3 + 66*y^3*z - 35*y^3*z^2 + 4*y^3*z^3
       + 10*y^4 - 24*y^4*z + 8*y^4*z^2 - 2*y^5 + 4*y^5*z)*Nc * (  - 1/2*G(0,1,
         0,0,y) )

       + Den( - 1 + y)^3*Den( - 1 + z + y)^3*Num( - 4 + 22*z - 26*z^2 + 10*z^3
       + 22*y - 124*y*z + 114*y*z^2 - 32*y*z^3 - 47*y^2 + 222*y^2*z - 132*y^2*
      z^2 + 16*y^2*z^3 + 49*y^3 - 160*y^3*z + 44*y^3*z^2 - 25*y^4 + 40*y^4*z
       + 5*y^5)*Nc^-1 * (  - 1/2*Zeta(3)*G(0,y) )

       + Den( - 1 + y)^3*Den( - 1 + z + y)^3*Num( - 1 + 4*z - 5*z^2 + 2*z^3 + 
      7*y - 28*y*z + 27*y*z^2 - 8*y*z^3 - 17*y^2 + 54*y^2*z - 33*y^2*z^2 + 4*
      y^2*z^3 + 19*y^3 - 40*y^3*z + 11*y^3*z^2 - 10*y^4 + 10*y^4*z + 2*y^5)*
      Nc^-1 * ( 1/12*G(0,0,y)*Pi^2 )

       + Den( - 1 + y)^3*Den( - 1 + z + y)^3*Num( - 1 + 6*z - 9*z^2 + 4*z^3 + 
      5*y - 18*y*z + 15*y*z^2 - 4*y*z^3 - 10*y^2 + 24*y^2*z - 9*y^2*z^2 + 2*
      y^2*z^3 + 10*y^3 - 18*y^3*z + 3*y^3*z^2 - 5*y^4 + 6*y^4*z + y^5)*Nc^-1
       * ( 1/2*G(0,0,1,0,y) )

       + Den( - 1 + y)^3*Den( - 1 + z + y)*Num( - 3 + 2*z + 5*y - 3*y^2 + y^3)
      *Nc^-1 * (  - 1/2*G(0,1,0,0,y) )

       + Den(z + y)*Den( - 1 + z + y)^2*Num( - 3*z + 3*z^2 - 3*y + 7*y*z + 3*
      y^2)*Nc * (  - 1/3*G(1 - z,1 - z,y) + 1/3*G(1 - z,y)*i_*Pi + 1/3*G(1,z)*
         i_*Pi - 1/3*G(1,z)*G(1 - z,y) - 1/3*G(1,1,z) )

       + Den(z + y)*Den( - 1 + z + y)^2 * ( 2/3*y*z + 2/3*Nf*y*z + 1/3*G(1 - z
         ,1 - z,y)*y*z + 1/3*G(1 - z,1 - z,y)*Nf*y*z - 1/3*G(1 - z,y)*i_*Pi*y*
         z - 1/3*G(1 - z,y)*i_*Nf*Pi*y*z - 1/3*G(1,z)*i_*Pi*y*z - 1/3*G(1,z)*
         i_*Nf*Pi*y*z + 1/3*G(1,z)*G(1 - z,y)*y*z + 1/3*G(1,z)*G(1 - z,y)*Nf*y
         *z + 1/3*G(1,1,z)*y*z + 1/3*G(1,1,z)*Nf*y*z )

       + Den(z + y)^2*Den( - 1 + z + y) * (  - 2/3*G(1 - z,y)*y*z - 2/3*G(1,z)
         *y*z )) ;



==> anc/Omegas_region1a.txt <==
(* Two-loop gg->Hg amplitude mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formulas (6.4) and (6.5), 
   in the decay kinematics H->ggg (region 1a+).
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   y = t/mh2,  z = u/mh2
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)

Omegapppat1lNfp1r1a = ( - 4 - 4/3*Pi^2 + 3*Log[mb2*mh2^(-1)]*I*Pi + 3/2
      *Log[mb2*mh2^(-1)]^2 - Log[mb2*mh2^(-1)]*G[1 - z,y] - Log[mb2*
      mh2^(-1)]*G[0,y] - Log[mb2*mh2^(-1)]*G[0,z] - Log[mb2*mh2^(-1)]*
      G[1,z] + G[1 - z,1 - z,y] - G[1 - z,y]*I*Pi + G[1 - z,0,y] - 2*G[
       - z,1 - z,y] + G[0,1 - z,y] - G[0,y]*I*Pi + G[0,y]*G[0,z] + G[0,
      y]*G[1,z] - G[0,z]*I*Pi + G[0,z]*G[1 - z,y] + G[0,0,y] + G[0,0,z]
       - G[0,1,z] - G[1,z]*I*Pi + G[1,z]*G[1 - z,y] - 2*G[1,z]*G[ - z,y
      ] - 2*G[1,0,y] - G[1,0,z] + G[1,1,z]) ;

Omegappmat1lNfp1r1a = ( - 1/2*Log[mb2*mh2^(-1)]^2*Den[ - 1 + z + y] + 
      Log[mb2*mh2^(-1)]*G[1 - z,y]*Den[ - 1 + z + y] - Log[mb2*mh2^(-1)
      ]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y] - 
      Log[mb2*mh2^(-1)]*G[0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1
       + z + 2*y] + Log[mb2*mh2^(-1)]*G[1,z]*Den[ - 1 + z + y] - Log[
      mb2*mh2^(-1)]*Den[ - 1 + z + y]*I*Pi - G[1 - z,1 - z,y]*Den[ - 1
       + z + y] + G[1 - z,y]*Den[ - 1 + z + y]*I*Pi - G[1 - z,0,y]*Den[
       - 1 + z + y] + 2*G[ - z,1 - z,y]*Den[ - 1 + z + y] - G[0,1 - z,y
      ]*Den[ - 1 + z + y] + G[0,y]*G[0,z]*Den[ - 1 + z + y]^3*Num[1 - 2
      *z + z^2 - 2*y - 2*y*z + y^2] - G[0,y]*G[1,z]*Den[ - 1 + z + y]
       - G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*I*
      Pi - 4*G[0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 2 + z + 
      2*y]*y*z - G[0,z]*G[1 - z,y]*Den[ - 1 + z + y] - 4*G[0,z]*Den[ - 
      1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 2 + 2*z + y]*y*z - G[0,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Pi + G[0,0,
      y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y] + G[0,0,z]
      *Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y] + G[0,1,z]*
      Den[ - 1 + z + y] - G[1,z]*G[1 - z,y]*Den[ - 1 + z + y] + 2*G[1,z
      ]*G[ - z,y]*Den[ - 1 + z + y] + G[1,z]*Den[ - 1 + z + y]*I*Pi + 4
      *G[1,0,y]*Den[ - 1 + z + y]^3*y*z - G[1,0,z]*Den[ - 1 + z + y]^3*
      Num[1 - 2*z + z^2 - 2*y - 2*y*z + y^2] - G[1,1,z]*Den[ - 1 + z + 
      y] + 2/3*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]
      *Pi^2 + 4*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2
      *z + z^2 - 2*y + y*z + y^2]) ;

Omegapppat2lNfp1r1a = (10*Nc^(-1) - 109/360*Nc^(-1)*Pi^4 + 29/120*Nc*
      Pi^4 + 6*I*Nc^(-1)*Pi + I*Nc^(-1)*Pi^3 - 17*I*Nc*Pi - 14/3*I*Nc*
      Pi^3 + 2*I*Nf*Pi + 2/3*I*Nf*Pi^3 + 9*Zeta[3]*Nc + 13*Zeta[3]*I*
      Nc^(-1)*Pi + 7*Zeta[3]*I*Nc*Pi + 13*Zeta[3]*Log[mb2*mh2^(-1)]*
      Nc^(-1) + 7*Zeta[3]*Log[mb2*mh2^(-1)]*Nc - 3*Zeta[3]*G[1 - z,y]*
      Nc^(-1) - Zeta[3]*G[1 - z,y]*Nc - 3*Zeta[3]*G[0,y]*Nc^(-1) - 
      Zeta[3]*G[0,y]*Nc - 3*Zeta[3]*G[0,z]*Nc^(-1) - Zeta[3]*G[0,z]*Nc
       - 2*Zeta[3]*G[1,y]*Nc^(-1) - 2*Zeta[3]*G[1,y]*Nc - 5*Zeta[3]*G[1
      ,z]*Nc^(-1) - 3*Zeta[3]*G[1,z]*Nc - 2*Log[mb2*mh2^(-1)] + 6*Log[
      mb2*mh2^(-1)]*Nc^(-1) + 5/2*Log[mb2*mh2^(-1)]*Nc^(-1)*Pi^2 - 2/3*
      Log[mb2*mh2^(-1)]*Pi^2 - 6*Log[mb2*mh2^(-1)]*Nc - 43/4*Log[mb2*
      mh2^(-1)]*Nc*Pi^2 + 3/2*Log[mb2*mh2^(-1)]*Nf*Pi^2 + 1/2*Log[mb2*
      mh2^(-1)]*I*Nc^(-1)*Pi + 11/12*Log[mb2*mh2^(-1)]*I*Nc^(-1)*Pi^3
       + 7/2*Log[mb2*mh2^(-1)]*I*Nc*Pi - 1/3*Log[mb2*mh2^(-1)]*I*Nc*
      Pi^3 + 1/4*Log[mb2*mh2^(-1)]^2*Nc^(-1) + 5/24*Log[mb2*mh2^(-1)]^2
      *Nc^(-1)*Pi^2 + 7/4*Log[mb2*mh2^(-1)]^2*Nc - 5/12*Log[mb2*
      mh2^(-1)]^2*Nc*Pi^2 - 9/4*Log[mb2*mh2^(-1)]^2*I*Nc^(-1)*Pi + 3/2*
      Log[mb2*mh2^(-1)]^2*I*Pi + 51/8*Log[mb2*mh2^(-1)]^2*I*Nc*Pi - 3/4
      *Log[mb2*mh2^(-1)]^2*I*Nf*Pi + 3/4*Log[mb2*mh2^(-1)]^3 - 3/4*Log[
      mb2*mh2^(-1)]^3*Nc^(-1) + 3/4*Log[mb2*mh2^(-1)]^3*Nc + 1/4*Log[
      mb2*mh2^(-1)]^3*I*Nc^(-1)*Pi + 1/4*Log[mb2*mh2^(-1)]^3*I*Nc*Pi + 
      1/16*Log[mb2*mh2^(-1)]^4*Nc^(-1) + 1/16*Log[mb2*mh2^(-1)]^4*Nc - 
      1/12*Log[mb2*mh2^(-1)]^3*G[1 - z,y]*Nc^(-1) - 1/12*Log[mb2*
      mh2^(-1)]^3*G[1 - z,y]*Nc - 1/12*Log[mb2*mh2^(-1)]^3*G[0,y]*
      Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]^3*G[0,y]*Nc - 1/12*Log[mb2*
      mh2^(-1)]^3*G[0,z]*Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]^3*G[0,z]*Nc
       - 1/12*Log[mb2*mh2^(-1)]^3*G[1,z]*Nc^(-1) - 1/12*Log[mb2*
      mh2^(-1)]^3*G[1,z]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,1 - z,y]*
      Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,1 - z,y]*Nc - 1/2*Log[
      mb2*mh2^(-1)]^2*G[1 - z,y] + 3/4*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*
      Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Nc + 1/4*Log[mb2*
      mh2^(-1)]^2*G[1 - z,y]*Nf - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*I*
      Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*I*Nc*Pi + 1/2*
      Log[mb2*mh2^(-1)]^2*G[1 - z,0,y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^
      2*G[1 - z,0,y]*Nc - Log[mb2*mh2^(-1)]^2*G[ - z,1 - z,y]*Nc^(-1)
       + 1/2*Log[mb2*mh2^(-1)]^2*G[ - z,1 - z,y]*Nc + 1/2*Log[mb2*
      mh2^(-1)]^2*G[0,1 - z,y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1
       - z,y]*Nc - 1/2*Log[mb2*mh2^(-1)]^2*G[0,y] + 3/4*Log[mb2*
      mh2^(-1)]^2*G[0,y]*Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[0,y]*Nc
       + 1/4*Log[mb2*mh2^(-1)]^2*G[0,y]*Nf - 1/4*Log[mb2*mh2^(-1)]^2*G[
      0,y]*I*Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[0,y]*I*Nc*Pi + 1/2*
      Log[mb2*mh2^(-1)]^2*G[0,y]*G[0,z]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]
      ^2*G[0,y]*G[0,z]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[0,y]*G[1,z]*
      Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,y]*G[1,z]*Nc - 1/2*Log[mb2*
      mh2^(-1)]^2*G[0,z] + 3/4*Log[mb2*mh2^(-1)]^2*G[0,z]*Nc^(-1) - 17/
      8*Log[mb2*mh2^(-1)]^2*G[0,z]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[0,z]*
      Nf - 1/4*Log[mb2*mh2^(-1)]^2*G[0,z]*I*Nc^(-1)*Pi - 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,z]*I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[0,z]*G[1
       - z,y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,z]*G[1 - z,y]*Nc + 
      1/4*Log[mb2*mh2^(-1)]^2*G[0,0,y]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^
      2*G[0,0,y]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,z]*Nc^(-1) + 1/4*
      Log[mb2*mh2^(-1)]^2*G[0,0,z]*Nc - 1/2*Log[mb2*mh2^(-1)]^2*G[0,1,z
      ]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[0,1,z]*Nc - 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,z] + 3/4*Log[mb2*mh2^(-1)]^2*G[1,z]*Nc^(-1) - 17/
      8*Log[mb2*mh2^(-1)]^2*G[1,z]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[1,z]*
      Nf - 1/4*Log[mb2*mh2^(-1)]^2*G[1,z]*I*Nc^(-1)*Pi - 1/4*Log[mb2*
      mh2^(-1)]^2*G[1,z]*I*Nc*Pi + 1/4*Log[mb2*mh2^(-1)]^2*G[1,z]*G[1
       - z,y]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1,z]*G[1 - z,y]*Nc - 
      Log[mb2*mh2^(-1)]^2*G[1,z]*G[ - z,y]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,z]*G[ - z,y]*Nc - Log[mb2*mh2^(-1)]^2*G[1,0,y]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]^2*G[1,0,y]*Nc - 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,0,z]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1,0,z]*
      Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[1,1,z]*Nc^(-1) + 1/4*Log[mb2*
      mh2^(-1)]^2*G[1,1,z]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,1
       - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,1 - z,y]*Nc
       + 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y] - 3/2*Log[mb2*mh2^(-1)]
      *G[1 - z,1 - z,y]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,
      y]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y]*Nf + 1/2*Log[mb2*
      mh2^(-1)]*G[1 - z,1 - z,y]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*
      G[1 - z,1 - z,y]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,0,
      y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,0,y]*Nc + Log[
      mb2*mh2^(-1)]*G[1 - z, - z,1 - z,y]*Nc^(-1) - 1/4*Log[mb2*
      mh2^(-1)]*G[1 - z,y]*Nc^(-1)*Pi^2 + 1/6*Log[mb2*mh2^(-1)]*G[1 - z
      ,y]*Nc*Pi^2 + 3/2*Log[mb2*mh2^(-1)]*G[1 - z,y]*I*Nc^(-1)*Pi - 1/2
      *Log[mb2*mh2^(-1)]*G[1 - z,y]*I*Pi - 7*Log[mb2*mh2^(-1)]*G[1 - z,
      y]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[1 - z,y]*I*Nf*Pi - 1/3*Log[mb2*
      mh2^(-1)]*G[1 - z,y]*Den[z + y]*y*z - 1/3*Log[mb2*mh2^(-1)]*G[1
       - z,y]*Den[z + y]*Nf*y*z - 1/6*Log[mb2*mh2^(-1)]*G[1 - z,y]*Den[
      z + y]*Num[6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2]*Nc - 1/2*Log[mb2*
      mh2^(-1)]*G[1 - z,y]*Num[z + y]*Nc^(-1) - 3/2*Log[mb2*mh2^(-1)]*
      G[1 - z,0,1 - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,0,1 - 
      z,y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[1 - z,0,y] - 3/2*Log[mb2*
      mh2^(-1)]*G[1 - z,0,y]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1 - z,0
      ,y]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1 - z,0,y]*Nf + Log[mb2*mh2^(-1)
      ]*G[1 - z,0,y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,0,y]*
      I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[1 - z,0,0,y]*Nc^(-1) - 1/2*Log[
      mb2*mh2^(-1)]*G[1 - z,0,0,y]*Nc + Log[mb2*mh2^(-1)]*G[1 - z,1,0,y
      ]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[ - z,1 - z,1 - z,y]*Nc^(-1) + 
      Log[mb2*mh2^(-1)]*G[ - z,1 - z,1 - z,y]*Nc - Log[mb2*mh2^(-1)]*G[
       - z,1 - z,y] + 3*Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*Nc^(-1) - 3*
      Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*Nc - 2*Log[mb2*mh2^(-1)]*G[ - z
      ,1 - z,y]*I*Nc^(-1)*Pi + Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*I*Nc*
      Pi + Log[mb2*mh2^(-1)]*G[ - z,1 - z,0,y]*Nc^(-1) - Log[mb2*
      mh2^(-1)]*G[ - z, - z,1 - z,y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[ - z
      , - z,1 - z,y]*Nc + Log[mb2*mh2^(-1)]*G[ - z,0,1 - z,y]*Nc^(-1)
       - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - z,1 - z,y]*Nc^(-1) - 1/2*Log[mb2
      *mh2^(-1)]*G[0,1 - z,1 - z,y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,1 - 
      z,y] - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Nc^(-1) + 10/3*Log[mb2*
      mh2^(-1)]*G[0,1 - z,y]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Nf
       + Log[mb2*mh2^(-1)]*G[0,1 - z,y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - z,y]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - z,
      y]*G[1,z]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*G[1,z]*Nc
       - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - z,0,y]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - z,0,y]*Nc + Log[mb2*mh2^(-1)]*G[0, - z,1 - z,y]
      *Nc^(-1) + Log[mb2*mh2^(-1)]*G[0, - z,y]*G[1,z]*Nc^(-1) - 1/4*
      Log[mb2*mh2^(-1)]*G[0,y]*Nc^(-1)*Pi^2 + 1/6*Log[mb2*mh2^(-1)]*G[0
      ,y]*Nc*Pi^2 + 3/2*Log[mb2*mh2^(-1)]*G[0,y]*I*Nc^(-1)*Pi - 1/2*
      Log[mb2*mh2^(-1)]*G[0,y]*I*Pi - 7*Log[mb2*mh2^(-1)]*G[0,y]*I*Nc*
      Pi + Log[mb2*mh2^(-1)]*G[0,y]*I*Nf*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0
      ,y]*G[0,z] - 3/2*Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*Nc^(-1) + 10/3*
      Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,y]
      *G[0,z]*Nf + Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*I*Nc^(-1)*Pi - 1/2*
      Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]*
      G[0,y]*G[1,z] - 3/2*Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Nc^(-1) + 10/
      3*Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,
      y]*G[1,z]*Nf + Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*I*Nc^(-1)*Pi - 1/2
      *Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[0,
      y]*G[1,0,z]*Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[0,y]*G[1,0,z]*Nc - 
      3/2*Log[mb2*mh2^(-1)]*G[0,y]*G[1,1,z]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,y]*G[1,1,z]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,y]*Den[
       - 1 + y]*Num[ - 1 + z + y]*z - 1/3*Log[mb2*mh2^(-1)]*G[0,y]*Den[
       - 1 + y]*Num[ - 1 + z + y]*Nf*z + 1/6*Log[mb2*mh2^(-1)]*G[0,y]*
      Den[ - 1 + y]*Num[9 - 2*z + 2*z^2 - 12*y + 2*y*z + 3*y^2]*Nc + 1/
      2*Log[mb2*mh2^(-1)]*G[0,y]*Num[ - 1 + y]*Nc^(-1) - 1/4*Log[mb2*
      mh2^(-1)]*G[0,z]*Nc^(-1)*Pi^2 + 1/6*Log[mb2*mh2^(-1)]*G[0,z]*Nc*
      Pi^2 + 3/2*Log[mb2*mh2^(-1)]*G[0,z]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[0,z]*I*Pi - 7*Log[mb2*mh2^(-1)]*G[0,z]*I*Nc*Pi + Log[
      mb2*mh2^(-1)]*G[0,z]*I*Nf*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,z]*G[1
       - z,1 - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,z]*G[1 - z,1 - 
      z,y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,z]*G[1 - z,y] - 3/2*Log[mb2*
      mh2^(-1)]*G[0,z]*G[1 - z,y]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,
      z]*G[1 - z,y]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,z]*G[1 - z,y]*Nf + 
      Log[mb2*mh2^(-1)]*G[0,z]*G[1 - z,y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[0,z]*G[1 - z,y]*I*Nc*Pi + 3/2*Log[mb2*mh2^(-1)]*G[0,z
      ]*G[1 - z,0,y]*Nc + Log[mb2*mh2^(-1)]*G[0,z]*G[ - z,1 - z,y]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[0,z]*G[0,1 - z,y]*Nc + Log[mb2*
      mh2^(-1)]*G[0,z]*G[1,0,y]*Nc^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[0,z]*
      Den[ - 1 + z]*Num[ - 1 + z + y]*y - 1/3*Log[mb2*mh2^(-1)]*G[0,z]*
      Den[ - 1 + z]*Num[ - 1 + z + y]*Nf*y + 1/6*Log[mb2*mh2^(-1)]*G[0,
      z]*Den[ - 1 + z]*Num[9 - 12*z + 3*z^2 - 2*y + 2*y*z + 2*y^2]*Nc
       + 1/2*Log[mb2*mh2^(-1)]*G[0,z]*Num[ - 1 + z]*Nc^(-1) - 3/2*Log[
      mb2*mh2^(-1)]*G[0,0,1 - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,
      0,1 - z,y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,0,y] - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,y]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,0,y]*Nc
       - 1/3*Log[mb2*mh2^(-1)]*G[0,0,y]*Nf + 1/2*Log[mb2*mh2^(-1)]*G[0,
      0,y]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,0,y]*I*Nc*Pi - 3/2*
      Log[mb2*mh2^(-1)]*G[0,0,y]*G[0,z]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]
      *G[0,0,y]*G[0,z]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,0,y]*G[1,z]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,y]*G[1,z]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,z] - 3/2*Log[mb2*mh2^(-1)]*G[0,0,z]*Nc^(-1) + 10/
      3*Log[mb2*mh2^(-1)]*G[0,0,z]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,0,z]*
      Nf + 1/2*Log[mb2*mh2^(-1)]*G[0,0,z]*I*Nc^(-1)*Pi + 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,z]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,0,z]*G[1
       - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,z]*G[1 - z,y]*Nc - 
      3/2*Log[mb2*mh2^(-1)]*G[0,0,z]*G[0,y]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,z]*G[0,y]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,y]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,y]*Nc - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,0,z]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,z]*
      Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,0,1,z]*Nc^(-1) - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,1,z]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,1,z] + 3/2*
      Log[mb2*mh2^(-1)]*G[0,1,z]*Nc^(-1) + 1/3*Log[mb2*mh2^(-1)]*G[0,1,
      z]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,1,z]*Nf - Log[mb2*mh2^(-1)]*G[0
      ,1,z]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,1,z]*I*Nc*Pi - 1/2
      *Log[mb2*mh2^(-1)]*G[0,1,z]*G[1 - z,y]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,z]*G[1 - z,y]*Nc - Log[mb2*mh2^(-1)]*G[0,1,z]*G[
       - z,y]*Nc + Log[mb2*mh2^(-1)]*G[0,1,z]*G[0,y]*Nc^(-1) + 3/2*Log[
      mb2*mh2^(-1)]*G[0,1,z]*G[0,y]*Nc + Log[mb2*mh2^(-1)]*G[0,1,0,y]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,1,0,z]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,0,z]*Nc + 3/2*Log[mb2*mh2^(-1)]*G[0,1,1,z]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,z]*Nc + Log[mb2*mh2^(-1)]
      *G[1,1 - z,0,y]*Nc^(-1) + 1/6*Log[mb2*mh2^(-1)]*G[1,y]*Nc^(-1)*
      Pi^2 + 1/6*Log[mb2*mh2^(-1)]*G[1,y]*Nc*Pi^2 - 1/12*Log[mb2*
      mh2^(-1)]*G[1,z]*Nc^(-1)*Pi^2 + 1/3*Log[mb2*mh2^(-1)]*G[1,z]*Nc*
      Pi^2 + 3/2*Log[mb2*mh2^(-1)]*G[1,z]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,z]*I*Pi - 7*Log[mb2*mh2^(-1)]*G[1,z]*I*Nc*Pi + Log[
      mb2*mh2^(-1)]*G[1,z]*I*Nf*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1
       - z,1 - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,1 - 
      z,y]*Nc + Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z, - z,y]*Nc^(-1) + 1/2*
      Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y] - 3/2*Log[mb2*mh2^(-1)]*G[1,z
      ]*G[1 - z,y]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*
      Nc - 1/3*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*Nf + 1/2*Log[mb2*
      mh2^(-1)]*G[1,z]*G[1 - z,y]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*
      G[1,z]*G[1 - z,y]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,
      0,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,0,y]*Nc + 3*
      Log[mb2*mh2^(-1)]*G[1,z]*G[ - z,1 - z,y]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,z]*G[ - z,1 - z,y]*Nc - Log[mb2*mh2^(-1)]*G[1,z]*G[
       - z, - z,y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,z]*G[ - z, - z,y]*Nc
       - Log[mb2*mh2^(-1)]*G[1,z]*G[ - z,y] + 3*Log[mb2*mh2^(-1)]*G[1,z
      ]*G[ - z,y]*Nc^(-1) - 3*Log[mb2*mh2^(-1)]*G[1,z]*G[ - z,y]*Nc - 2
      *Log[mb2*mh2^(-1)]*G[1,z]*G[ - z,y]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[1,z]*G[ - z,y]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[1,z]*G[
       - z,0,y]*Nc^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[1,z]*Den[z + y]*y*z
       - 1/3*Log[mb2*mh2^(-1)]*G[1,z]*Den[z + y]*Nf*y*z - 1/6*Log[mb2*
      mh2^(-1)]*G[1,z]*Den[z + y]*Num[6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2
      ]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*Num[z + y]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,0,1 - z,y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,0,y] + 3
      *Log[mb2*mh2^(-1)]*G[1,0,y]*Nc^(-1) - 3*Log[mb2*mh2^(-1)]*G[1,0,y
      ]*Nc - 2*Log[mb2*mh2^(-1)]*G[1,0,y]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[1,0,y]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[1,0,y]*G[1,z]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0,z] + 3/2*Log[mb2*mh2^(-1)]*
      G[1,0,z]*Nc^(-1) + 1/3*Log[mb2*mh2^(-1)]*G[1,0,z]*Nc - 1/3*Log[
      mb2*mh2^(-1)]*G[1,0,z]*Nf - Log[mb2*mh2^(-1)]*G[1,0,z]*I*Nc^(-1)*
      Pi + 1/2*Log[mb2*mh2^(-1)]*G[1,0,z]*I*Nc*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,z]*G[1 - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1
      ,0,z]*G[1 - z,y]*Nc + Log[mb2*mh2^(-1)]*G[1,0,z]*G[ - z,y]*
      Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[1,0,0,y]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,0,0,y]*Nc + 3/2*Log[mb2*mh2^(-1)]*G[1,0,0,z]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[1,0,0,z]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,1,z]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0,1,z]*
      Nc + 1/2*Log[mb2*mh2^(-1)]*G[1,1,z] - 3/2*Log[mb2*mh2^(-1)]*G[1,1
      ,z]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1,1,z]*Nc - 1/3*Log[mb2*
      mh2^(-1)]*G[1,1,z]*Nf + 1/2*Log[mb2*mh2^(-1)]*G[1,1,z]*I*Nc^(-1)*
      Pi + 1/2*Log[mb2*mh2^(-1)]*G[1,1,z]*I*Nc*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,z]*G[1 - z,y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1
      ,1,z]*G[1 - z,y]*Nc + 3*Log[mb2*mh2^(-1)]*G[1,1,z]*G[ - z,y]*
      Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,1,z]*G[ - z,y]*Nc - Log[mb2*
      mh2^(-1)]*G[1,1,0,y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,1,0,y]*Nc - 
      1/2*Log[mb2*mh2^(-1)]*G[1,1,0,z]*Nc^(-1) - 3/2*Log[mb2*mh2^(-1)]*
      G[1,1,0,z]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[1,1,1,z]*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[1,1,1,z]*Nc + 1/2*G[1 - z,1 - z,1 - z,1 - z,y
      ]*Nc^(-1) + 1/2*G[1 - z,1 - z,1 - z,1 - z,y]*Nc + 3/2*G[1 - z,1
       - z,1 - z,y]*Nc^(-1) - 17/4*G[1 - z,1 - z,1 - z,y]*Nc + 1/2*G[1
       - z,1 - z,1 - z,y]*Nf - 1/2*G[1 - z,1 - z,1 - z,y]*I*Nc^(-1)*Pi
       - 1/2*G[1 - z,1 - z,1 - z,y]*I*Nc*Pi + 2*G[1 - z,1 - z,1 - z,0,y
      ]*Nc^(-1) + 1/2*G[1 - z,1 - z,1 - z,0,y]*Nc - 4*G[1 - z,1 - z, - 
      z,1 - z,y]*Nc^(-1) + G[1 - z,1 - z, - z,1 - z,y]*Nc - 1/4*G[1 - z
      ,1 - z,y]*Nc^(-1)*Pi^2 + 2/3*G[1 - z,1 - z,y]*Nc*Pi^2 - 3/2*G[1
       - z,1 - z,y]*I*Nc^(-1)*Pi + 73/12*G[1 - z,1 - z,y]*I*Nc*Pi - 5/6
      *G[1 - z,1 - z,y]*I*Nf*Pi + 1/3*G[1 - z,1 - z,y]*Den[z + y]*y*z
       + 1/3*G[1 - z,1 - z,y]*Den[z + y]*Nf*y*z + 1/6*G[1 - z,1 - z,y]*
      Den[z + y]*Num[6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2]*Nc + 1/2*G[1 - 
      z,1 - z,y]*Num[z + y]*Nc^(-1) + 2*G[1 - z,1 - z,0,1 - z,y]*
      Nc^(-1) + 1/2*G[1 - z,1 - z,0,1 - z,y]*Nc + 3/2*G[1 - z,1 - z,0,y
      ]*Nc^(-1) - 17/4*G[1 - z,1 - z,0,y]*Nc + 1/2*G[1 - z,1 - z,0,y]*
      Nf - 3/2*G[1 - z,1 - z,0,y]*I*Nc^(-1)*Pi - 1/2*G[1 - z,1 - z,0,y]
      *I*Nc*Pi + 5/2*G[1 - z,1 - z,0,0,y]*Nc^(-1) + 1/2*G[1 - z,1 - z,0
      ,0,y]*Nc - G[1 - z,1 - z,1,0,y]*Nc^(-1) - 4*G[1 - z,1 - z,1,0,y]*
      Nc - 2*G[1 - z, - z,1 - z,1 - z,y]*Nc^(-1) - 6*G[1 - z, - z,1 - z
      ,y]*Nc^(-1) + 47/6*G[1 - z, - z,1 - z,y]*Nc - 1/3*G[1 - z, - z,1
       - z,y]*Nf + G[1 - z, - z,1 - z,y]*I*Nc^(-1)*Pi - G[1 - z, - z,1
       - z,0,y]*Nc^(-1) + G[1 - z, - z,1 - z,0,y]*Nc + 3*G[1 - z, - z,
       - z,1 - z,y]*Nc^(-1) - 5*G[1 - z, - z, - z,1 - z,y]*Nc - G[1 - z
      , - z,0,1 - z,y]*Nc^(-1) + G[1 - z, - z,0,1 - z,y]*Nc - 23/12*G[1
       - z,y]*Nc^(-1)*Pi^2 + 53/9*G[1 - z,y]*Nc*Pi^2 - 13/18*G[1 - z,y]
      *Nf*Pi^2 - 5/12*G[1 - z,y]*I*Nc^(-1)*Pi^3 - 1/3*G[1 - z,y]*Den[z
       + y]*I*Pi*y*z - 1/3*G[1 - z,y]*Den[z + y]*I*Nf*Pi*y*z - 2/3*G[1
       - z,y]*Den[z + y]^2*Num[ - 1 + z + y]*y*z + 1/3*G[1 - z,y]*Den[z
       + y]^2*Num[ - z^2 + 12*z^3 - 4*y*z + 38*y*z^2 - y^2 + 38*y^2*z
       + 12*y^3]*Nc - 2/3*G[1 - z,y]*Den[z + y]^2*Num[z^2 + y*z + y*z^2
       + y^2 + y^2*z]*Nf - 1/6*G[1 - z,y]*Den[z + y]*Num[6*z + 3*z^2 + 
      6*y + 4*y*z + 3*y^2]*I*Nc*Pi - 2*G[1 - z,y]*Num[ - 1 + z + y]*
      Nc^(-1) - 1/2*G[1 - z,y]*Num[z + y]*I*Nc^(-1)*Pi + 2*G[1 - z,0,1
       - z,1 - z,y]*Nc^(-1) + 1/2*G[1 - z,0,1 - z,1 - z,y]*Nc + 3/2*G[1
       - z,0,1 - z,y]*Nc^(-1) - 17/4*G[1 - z,0,1 - z,y]*Nc + 1/2*G[1 - 
      z,0,1 - z,y]*Nf - 3/2*G[1 - z,0,1 - z,y]*I*Nc^(-1)*Pi - 1/2*G[1
       - z,0,1 - z,y]*I*Nc*Pi + 5/2*G[1 - z,0,1 - z,0,y]*Nc^(-1) + 1/2*
      G[1 - z,0,1 - z,0,y]*Nc - G[1 - z,0, - z,1 - z,y]*Nc^(-1) + G[1
       - z,0, - z,1 - z,y]*Nc - 1/4*G[1 - z,0,y]*Nc^(-1)*Pi^2 - 3/2*G[1
       - z,0,y]*I*Nc^(-1)*Pi + 73/12*G[1 - z,0,y]*I*Nc*Pi - 5/6*G[1 - z
      ,0,y]*I*Nf*Pi + 1/2*G[1 - z,0,y]*Num[6*z + z^2 - 8*y + 8*y*z + 8*
      y^2]*Nc*z^(-1) + 1/2*G[1 - z,0,y]*Num[z^2 + 4*y - 4*y*z - 4*y^2]*
      Nc^(-1)*z^(-1) + 5/2*G[1 - z,0,0,1 - z,y]*Nc^(-1) + 1/2*G[1 - z,0
      ,0,1 - z,y]*Nc + 3/2*G[1 - z,0,0,y]*Nc^(-1) - 17/4*G[1 - z,0,0,y]
      *Nc + 1/2*G[1 - z,0,0,y]*Nf - 3/2*G[1 - z,0,0,y]*I*Nc^(-1)*Pi - 1/
      2*G[1 - z,0,0,y]*I*Nc*Pi + 2*G[1 - z,0,0,0,y]*Nc^(-1) + 1/2*G[1
       - z,0,0,0,y]*Nc - 2*G[1 - z,0,1,0,y]*Nc^(-1) - 3*G[1 - z,1,1 - z
      ,0,y]*Nc - 3*G[1 - z,1,0,1 - z,y]*Nc + 3/2*G[1 - z,1,0,y]*Nc^(-1)
       + 1/3*G[1 - z,1,0,y]*Nc - 1/3*G[1 - z,1,0,y]*Nf + G[1 - z,1,0,y]
      *I*Nc^(-1)*Pi - 2*G[1 - z,1,0,0,y]*Nc^(-1) + 2*G[1 - z,1,0,0,y]*
      Nc - 4*G[ - z,1 - z,1 - z,1 - z,y]*Nc^(-1) - G[ - z,1 - z,1 - z,1
       - z,y]*Nc - 3*G[ - z,1 - z,1 - z,y]*Nc^(-1) + 20/3*G[ - z,1 - z,
      1 - z,y]*Nc - 2/3*G[ - z,1 - z,1 - z,y]*Nf + 3*G[ - z,1 - z,1 - z
      ,y]*I*Nc^(-1)*Pi + G[ - z,1 - z,1 - z,y]*I*Nc*Pi - 2*G[ - z,1 - z
      ,1 - z,0,y]*Nc^(-1) + 2*G[ - z,1 - z,1 - z,0,y]*Nc + 5*G[ - z,1
       - z, - z,1 - z,y]*Nc^(-1) - 3*G[ - z,1 - z, - z,1 - z,y]*Nc + G[
       - z,1 - z,y]*Nc^(-1)*Pi^2 - 5/6*G[ - z,1 - z,y]*Nc*Pi^2 + 3*G[
       - z,1 - z,y]*I*Nc^(-1)*Pi - 17/2*G[ - z,1 - z,y]*I*Nc*Pi + G[ - 
      z,1 - z,y]*I*Nf*Pi - 1/2*G[ - z,1 - z,y]*Num[ - 8*z^2 + 8*z^3 + 
      12*y*z + 9*y*z^2 - 8*y^2 + 9*y^2*z + 8*y^3]*Nc*y^(-1)*z^(-1) + 1/
      2*G[ - z,1 - z,y]*Num[ - 4*z^2 + 4*z^3 + 3*y*z^2 - 4*y^2 + 3*y^2*
      z + 4*y^3]*Nc^(-1)*y^(-1)*z^(-1) - 2*G[ - z,1 - z,0,1 - z,y]*
      Nc^(-1) + 2*G[ - z,1 - z,0,1 - z,y]*Nc + 3/2*G[ - z,1 - z,0,y]*
      Nc^(-1) + 1/3*G[ - z,1 - z,0,y]*Nc - 1/3*G[ - z,1 - z,0,y]*Nf + 
      G[ - z,1 - z,0,y]*I*Nc^(-1)*Pi - G[ - z,1 - z,0,0,y]*Nc^(-1) + G[
       - z,1 - z,1,0,y]*Nc^(-1) + G[ - z,1 - z,1,0,y]*Nc + 3*G[ - z, - 
      z,1 - z,1 - z,y]*Nc^(-1) - 5*G[ - z, - z,1 - z,1 - z,y]*Nc - 3*G[
       - z, - z,1 - z,y]*Nc^(-1) + 3*G[ - z, - z,1 - z,y]*Nc - G[ - z,
       - z,1 - z,y]*I*Nc^(-1)*Pi - G[ - z, - z,1 - z,y]*I*Nc*Pi - 2*G[
       - z, - z, - z,1 - z,y]*Nc^(-1) + 6*G[ - z, - z, - z,1 - z,y]*Nc
       - 2*G[ - z,0,1 - z,1 - z,y]*Nc^(-1) + 2*G[ - z,0,1 - z,1 - z,y]*
      Nc + 3/2*G[ - z,0,1 - z,y]*Nc^(-1) + 1/3*G[ - z,0,1 - z,y]*Nc - 1/
      3*G[ - z,0,1 - z,y]*Nf + G[ - z,0,1 - z,y]*I*Nc^(-1)*Pi - G[ - z,
      0,1 - z,0,y]*Nc^(-1) - G[ - z,0,0,1 - z,y]*Nc^(-1) + G[ - z,0,1,0
      ,y]*Nc^(-1) + G[ - z,0,1,0,y]*Nc + 2*G[0,1 - z,1 - z,1 - z,y]*
      Nc^(-1) + 1/2*G[0,1 - z,1 - z,1 - z,y]*Nc + 3/2*G[0,1 - z,1 - z,y
      ]*Nc^(-1) - 17/4*G[0,1 - z,1 - z,y]*Nc + 1/2*G[0,1 - z,1 - z,y]*
      Nf - 3/2*G[0,1 - z,1 - z,y]*I*Nc^(-1)*Pi - 1/2*G[0,1 - z,1 - z,y]
      *I*Nc*Pi + 2*G[0,1 - z,1 - z,y]*G[1,z]*Nc^(-1) + 1/2*G[0,1 - z,1
       - z,y]*G[1,z]*Nc + 5/2*G[0,1 - z,1 - z,0,y]*Nc^(-1) + 1/2*G[0,1
       - z,1 - z,0,y]*Nc - 2*G[0,1 - z, - z,1 - z,y]*Nc^(-1) - 2*G[0,1
       - z, - z,y]*G[1,z]*Nc^(-1) - 5/12*G[0,1 - z,y]*Nc^(-1)*Pi^2 - 1/
      6*G[0,1 - z,y]*Nc*Pi^2 - 3/2*G[0,1 - z,y]*I*Nc^(-1)*Pi + 73/12*G[
      0,1 - z,y]*I*Nc*Pi - 5/6*G[0,1 - z,y]*I*Nf*Pi + 3/2*G[0,1 - z,y]*
      G[1,z]*Nc^(-1) - 17/4*G[0,1 - z,y]*G[1,z]*Nc + 1/2*G[0,1 - z,y]*
      G[1,z]*Nf - 3/2*G[0,1 - z,y]*G[1,z]*I*Nc^(-1)*Pi - 1/2*G[0,1 - z,
      y]*G[1,z]*I*Nc*Pi + G[0,1 - z,y]*G[1,0,z]*Nc^(-1) + 1/2*G[0,1 - z
      ,y]*G[1,0,z]*Nc + 2*G[0,1 - z,y]*G[1,1,z]*Nc^(-1) + 1/2*G[0,1 - z
      ,y]*G[1,1,z]*Nc + 1/2*G[0,1 - z,y]*Num[6*z + z^2 - 8*y + 8*y*z + 
      8*y^2]*Nc*z^(-1) + 1/2*G[0,1 - z,y]*Num[z^2 + 4*y - 4*y*z - 4*y^2
      ]*Nc^(-1)*z^(-1) + 5/2*G[0,1 - z,0,1 - z,y]*Nc^(-1) + 1/2*G[0,1
       - z,0,1 - z,y]*Nc + 3/2*G[0,1 - z,0,y]*Nc^(-1) - 17/4*G[0,1 - z,
      0,y]*Nc + 1/2*G[0,1 - z,0,y]*Nf - 3/2*G[0,1 - z,0,y]*I*Nc^(-1)*Pi
       - 1/2*G[0,1 - z,0,y]*I*Nc*Pi + 5/2*G[0,1 - z,0,y]*G[1,z]*Nc^(-1)
       + 1/2*G[0,1 - z,0,y]*G[1,z]*Nc + 2*G[0,1 - z,0,0,y]*Nc^(-1) + 1/
      2*G[0,1 - z,0,0,y]*Nc - G[0,1 - z,1,0,y]*Nc^(-1) + G[0,1 - z,1,0,
      y]*Nc - 2*G[0, - z,1 - z,1 - z,y]*Nc^(-1) + 2*G[0, - z,1 - z,1 - 
      z,y]*Nc + 3/2*G[0, - z,1 - z,y]*Nc^(-1) + 1/3*G[0, - z,1 - z,y]*
      Nc - 1/3*G[0, - z,1 - z,y]*Nf + G[0, - z,1 - z,y]*I*Nc^(-1)*Pi - 
      2*G[0, - z,1 - z,y]*G[1,z]*Nc^(-1) + 2*G[0, - z,1 - z,y]*G[1,z]*
      Nc - 3*G[0, - z,1 - z,0,y]*Nc + 3/2*G[0, - z,y]*G[1,z]*Nc^(-1) + 
      1/3*G[0, - z,y]*G[1,z]*Nc - 1/3*G[0, - z,y]*G[1,z]*Nf + G[0, - z,
      y]*G[1,z]*I*Nc^(-1)*Pi + 2*G[0, - z,y]*G[1,0,z]*Nc - 2*G[0, - z,y
      ]*G[1,1,z]*Nc^(-1) + 2*G[0, - z,y]*G[1,1,z]*Nc - 3*G[0, - z,0,1
       - z,y]*Nc - 3*G[0, - z,0,y]*G[1,z]*Nc + 2*G[0,y]*Nc^(-1)*y - 2/3
      *G[0,y]*Nc^(-1)*Pi^2 + 167/36*G[0,y]*Nc*Pi^2 - 13/18*G[0,y]*Nf*
      Pi^2 - 5/12*G[0,y]*I*Nc^(-1)*Pi^3 + 1/12*G[0,y]*G[0,z]*Nc^(-1)*
      Pi^2 + 1/3*G[0,y]*G[0,z]*Nc*Pi^2 - 3/2*G[0,y]*G[0,z]*I*Nc^(-1)*Pi
       + 73/12*G[0,y]*G[0,z]*I*Nc*Pi - 5/6*G[0,y]*G[0,z]*I*Nf*Pi - 1/2*
      G[0,y]*G[0,z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 - 2*y + 6*y*z
       + y^2]*Nc^(-1) - 1/2*G[0,y]*G[0,z]*Den[ - 1 + z + y]*Num[7 - 8*z
       + z^2 - 8*y - 6*y*z + y^2]*Nc - 5/12*G[0,y]*G[1,z]*Nc^(-1)*Pi^2
       - 1/6*G[0,y]*G[1,z]*Nc*Pi^2 - 3/2*G[0,y]*G[1,z]*I*Nc^(-1)*Pi + 
      73/12*G[0,y]*G[1,z]*I*Nc*Pi - 5/6*G[0,y]*G[1,z]*I*Nf*Pi + 1/2*G[0
      ,y]*G[1,z]*Num[6*z + z^2 - 8*y + 8*y*z + 8*y^2]*Nc*z^(-1) + 1/2*
      G[0,y]*G[1,z]*Num[z^2 + 4*y - 4*y*z - 4*y^2]*Nc^(-1)*z^(-1) - 3/2
      *G[0,y]*G[1,0,z]*Nc^(-1) + 7/12*G[0,y]*G[1,0,z]*Nc + 1/6*G[0,y]*
      G[1,0,z]*Nf + G[0,y]*G[1,0,z]*I*Nc^(-1)*Pi + 3/2*G[0,y]*G[1,0,z]*
      I*Nc*Pi - 2*G[0,y]*G[1,0,0,z]*Nc^(-1) - 1/2*G[0,y]*G[1,0,0,z]*Nc
       - 2*G[0,y]*G[1,0,1,z]*Nc^(-1) - 1/2*G[0,y]*G[1,0,1,z]*Nc + 3/2*
      G[0,y]*G[1,1,z]*Nc^(-1) - 17/4*G[0,y]*G[1,1,z]*Nc + 1/2*G[0,y]*G[
      1,1,z]*Nf - 3/2*G[0,y]*G[1,1,z]*I*Nc^(-1)*Pi - 1/2*G[0,y]*G[1,1,z
      ]*I*Nc*Pi + G[0,y]*G[1,1,0,z]*Nc^(-1) + 5/2*G[0,y]*G[1,1,0,z]*Nc
       + 2*G[0,y]*G[1,1,1,z]*Nc^(-1) + 1/2*G[0,y]*G[1,1,1,z]*Nc - 2/3*
      G[0,y]*Den[ - 1 + y]^2*Num[ - 1 + z + y]*y*z - 2/3*G[0,y]*Den[ - 
      1 + y]^2*Num[1 - 2*y - y*z + y*z^2 + y^2 + y^2*z]*Nf + 1/3*G[0,y]
      *Den[ - 1 + y]^2*Num[11 - 34*y - 2*y*z + 2*y*z^2 + 35*y^2 + 2*y^2
      *z - 12*y^3]*Nc - 1/3*G[0,y]*Den[ - 1 + y]*Num[ - 1 + z + y]*I*Pi
      *z - 1/3*G[0,y]*Den[ - 1 + y]*Num[ - 1 + z + y]*I*Nf*Pi*z + 1/6*
      G[0,y]*Den[ - 1 + y]*Num[9 - 2*z + 2*z^2 - 12*y + 2*y*z + 3*y^2]*
      I*Nc*Pi + 1/2*G[0,y]*Num[ - 1 + y]*I*Nc^(-1)*Pi + 2*G[0,z]*
      Nc^(-1)*z - 2/3*G[0,z]*Nc^(-1)*Pi^2 + 167/36*G[0,z]*Nc*Pi^2 - 13/
      18*G[0,z]*Nf*Pi^2 - 5/12*G[0,z]*I*Nc^(-1)*Pi^3 + 2*G[0,z]*G[1 - z
      ,1 - z,1 - z,y]*Nc^(-1) + 1/2*G[0,z]*G[1 - z,1 - z,1 - z,y]*Nc + 
      3/2*G[0,z]*G[1 - z,1 - z,y]*Nc^(-1) - 17/4*G[0,z]*G[1 - z,1 - z,y
      ]*Nc + 1/2*G[0,z]*G[1 - z,1 - z,y]*Nf - 3/2*G[0,z]*G[1 - z,1 - z,
      y]*I*Nc^(-1)*Pi - 1/2*G[0,z]*G[1 - z,1 - z,y]*I*Nc*Pi + 3/2*G[0,z
      ]*G[1 - z,1 - z,0,y]*Nc - G[0,z]*G[1 - z, - z,1 - z,y]*Nc^(-1) + 
      G[0,z]*G[1 - z, - z,1 - z,y]*Nc - 1/4*G[0,z]*G[1 - z,y]*Nc^(-1)*
      Pi^2 - 3/2*G[0,z]*G[1 - z,y]*I*Nc^(-1)*Pi + 73/12*G[0,z]*G[1 - z,
      y]*I*Nc*Pi - 5/6*G[0,z]*G[1 - z,y]*I*Nf*Pi + 1/2*G[0,z]*G[1 - z,y
      ]*Num[ - 8*z + 8*z^2 + 6*y + 8*y*z + y^2]*Nc*y^(-1) - 1/2*G[0,z]*
      G[1 - z,y]*Num[ - 4*z + 4*z^2 + 4*y*z - y^2]*Nc^(-1)*y^(-1) - G[0
      ,z]*G[1 - z,0,1 - z,y]*Nc^(-1) + 1/2*G[0,z]*G[1 - z,0,1 - z,y]*Nc
       - 3*G[0,z]*G[1 - z,0,y]*Nc^(-1) + 1/4*G[0,z]*G[1 - z,0,y]*Nc + 1/
      2*G[0,z]*G[1 - z,0,y]*Nf + 3/2*G[0,z]*G[1 - z,0,y]*I*Nc*Pi - 5/2*
      G[0,z]*G[1 - z,0,0,y]*Nc + 2*G[0,z]*G[1 - z,1,0,y]*Nc - 2*G[0,z]*
      G[ - z,1 - z,1 - z,y]*Nc^(-1) + 2*G[0,z]*G[ - z,1 - z,1 - z,y]*Nc
       + 3/2*G[0,z]*G[ - z,1 - z,y]*Nc^(-1) + 1/3*G[0,z]*G[ - z,1 - z,y
      ]*Nc - 1/3*G[0,z]*G[ - z,1 - z,y]*Nf + G[0,z]*G[ - z,1 - z,y]*I*
      Nc^(-1)*Pi - 2*G[0,z]*G[ - z,1 - z,0,y]*Nc + G[0,z]*G[ - z,0,1 - 
      z,y]*Nc^(-1) - G[0,z]*G[ - z,0,1 - z,y]*Nc - 5/2*G[0,z]*G[0,1 - z
      ,1 - z,y]*Nc - 3*G[0,z]*G[0,1 - z,y]*Nc^(-1) + 1/4*G[0,z]*G[0,1
       - z,y]*Nc + 1/2*G[0,z]*G[0,1 - z,y]*Nf + 3/2*G[0,z]*G[0,1 - z,y]
      *I*Nc*Pi - G[0,z]*G[0,1 - z,0,y]*Nc^(-1) + 1/2*G[0,z]*G[0,1 - z,0
      ,y]*Nc + 2*G[0,z]*G[0, - z,1 - z,y]*Nc + G[0,z]*G[1,1 - z,0,y]*
      Nc^(-1) - G[0,z]*G[1,1 - z,0,y]*Nc - 1/6*G[0,z]*G[1,y]*Nc^(-1)*
      Pi^2 - 1/6*G[0,z]*G[1,y]*Nc*Pi^2 - 2*G[0,z]*G[1,0,1 - z,y]*Nc + 3/
      2*G[0,z]*G[1,0,y]*Nc^(-1) + 1/3*G[0,z]*G[1,0,y]*Nc - 1/3*G[0,z]*
      G[1,0,y]*Nf + G[0,z]*G[1,0,y]*I*Nc^(-1)*Pi - 2*G[0,z]*G[1,0,0,y]*
      Nc^(-1) + 2*G[0,z]*G[1,0,0,y]*Nc - 1/3*G[0,z]*Den[ - 1 + z]^2*
      Num[ - 11 + 34*z - 35*z^2 + 12*z^3 + 2*y*z - 2*y*z^2 - 2*y^2*z]*
      Nc - 2/3*G[0,z]*Den[ - 1 + z]^2*Num[ - 1 + z + y]*y*z - 2/3*G[0,z
      ]*Den[ - 1 + z]^2*Num[1 - 2*z + z^2 - y*z + y*z^2 + y^2*z]*Nf - 1/
      3*G[0,z]*Den[ - 1 + z]*Num[ - 1 + z + y]*I*Pi*y - 1/3*G[0,z]*Den[
       - 1 + z]*Num[ - 1 + z + y]*I*Nf*Pi*y + 1/6*G[0,z]*Den[ - 1 + z]*
      Num[9 - 12*z + 3*z^2 - 2*y + 2*y*z + 2*y^2]*I*Nc*Pi + 1/2*G[0,z]*
      Num[ - 1 + z]*I*Nc^(-1)*Pi + 5/2*G[0,0,1 - z,1 - z,y]*Nc^(-1) + 1/
      2*G[0,0,1 - z,1 - z,y]*Nc + 3/2*G[0,0,1 - z,y]*Nc^(-1) - 17/4*G[0
      ,0,1 - z,y]*Nc + 1/2*G[0,0,1 - z,y]*Nf - 3/2*G[0,0,1 - z,y]*I*
      Nc^(-1)*Pi - 1/2*G[0,0,1 - z,y]*I*Nc*Pi + 3/2*G[0,0,1 - z,y]*G[0,
      z]*Nc + 5/2*G[0,0,1 - z,y]*G[1,z]*Nc^(-1) + 1/2*G[0,0,1 - z,y]*G[
      1,z]*Nc + 2*G[0,0,1 - z,0,y]*Nc^(-1) + 1/2*G[0,0,1 - z,0,y]*Nc - 
      G[0,0, - z,1 - z,y]*Nc^(-1) - 4*G[0,0, - z,1 - z,y]*Nc - G[0,0,
       - z,y]*G[1,z]*Nc^(-1) - 4*G[0,0, - z,y]*G[1,z]*Nc + 1/4*G[0,0,y]
      *Nc^(-1)*Pi^2 - 1/6*G[0,0,y]*Nc*Pi^2 - 3/2*G[0,0,y]*I*Nc^(-1)*Pi
       + 73/12*G[0,0,y]*I*Nc*Pi - 5/6*G[0,0,y]*I*Nf*Pi + 3/2*G[0,0,y]*
      G[0,z]*Nc^(-1) - 17/4*G[0,0,y]*G[0,z]*Nc + 1/2*G[0,0,y]*G[0,z]*Nf
       - 3/2*G[0,0,y]*G[0,z]*I*Nc^(-1)*Pi - 1/2*G[0,0,y]*G[0,z]*I*Nc*Pi
       + 5/2*G[0,0,y]*G[0,0,z]*Nc^(-1) + 1/2*G[0,0,y]*G[0,0,z]*Nc - G[0
      ,0,y]*G[0,1,z]*Nc^(-1) - 5/2*G[0,0,y]*G[0,1,z]*Nc + 3/2*G[0,0,y]*
      G[1,z]*Nc^(-1) - 17/4*G[0,0,y]*G[1,z]*Nc + 1/2*G[0,0,y]*G[1,z]*Nf
       - 3/2*G[0,0,y]*G[1,z]*I*Nc^(-1)*Pi - 1/2*G[0,0,y]*G[1,z]*I*Nc*Pi
       - G[0,0,y]*G[1,0,z]*Nc^(-1) - 5/2*G[0,0,y]*G[1,0,z]*Nc + 5/2*G[0
      ,0,y]*G[1,1,z]*Nc^(-1) + 1/2*G[0,0,y]*G[1,1,z]*Nc + 1/3*G[0,0,y]*
      Den[ - 1 + y]*Num[ - 1 + z + y]*z + 1/3*G[0,0,y]*Den[ - 1 + y]*
      Num[ - 1 + z + y]*Nf*z - 1/6*G[0,0,y]*Den[ - 1 + y]*Num[9 - 2*z
       + 2*z^2 - 12*y + 2*y*z + 3*y^2]*Nc - 1/2*G[0,0,y]*Num[ - 1 + y]*
      Nc^(-1) + 1/4*G[0,0,z]*Nc^(-1)*Pi^2 - 1/6*G[0,0,z]*Nc*Pi^2 - 3/2*
      G[0,0,z]*I*Nc^(-1)*Pi + 73/12*G[0,0,z]*I*Nc*Pi - 5/6*G[0,0,z]*I*
      Nf*Pi + 5/2*G[0,0,z]*G[1 - z,1 - z,y]*Nc^(-1) + 1/2*G[0,0,z]*G[1
       - z,1 - z,y]*Nc + 3/2*G[0,0,z]*G[1 - z,y]*Nc^(-1) - 17/4*G[0,0,z
      ]*G[1 - z,y]*Nc + 1/2*G[0,0,z]*G[1 - z,y]*Nf - 3/2*G[0,0,z]*G[1
       - z,y]*I*Nc^(-1)*Pi - 1/2*G[0,0,z]*G[1 - z,y]*I*Nc*Pi - 5/2*G[0,
      0,z]*G[1 - z,0,y]*Nc - G[0,0,z]*G[ - z,1 - z,y]*Nc^(-1) - 5/2*G[0
      ,0,z]*G[0,1 - z,y]*Nc + 3/2*G[0,0,z]*G[0,y]*Nc^(-1) - 17/4*G[0,0,
      z]*G[0,y]*Nc + 1/2*G[0,0,z]*G[0,y]*Nf - 3/2*G[0,0,z]*G[0,y]*I*
      Nc^(-1)*Pi - 1/2*G[0,0,z]*G[0,y]*I*Nc*Pi - G[0,0,z]*G[1,0,y]*
      Nc^(-1) + 1/3*G[0,0,z]*Den[ - 1 + z]*Num[ - 1 + z + y]*y + 1/3*G[
      0,0,z]*Den[ - 1 + z]*Num[ - 1 + z + y]*Nf*y - 1/6*G[0,0,z]*Den[
       - 1 + z]*Num[9 - 12*z + 3*z^2 - 2*y + 2*y*z + 2*y^2]*Nc - 1/2*G[
      0,0,z]*Num[ - 1 + z]*Nc^(-1) + 2*G[0,0,0,1 - z,y]*Nc^(-1) + 1/2*
      G[0,0,0,1 - z,y]*Nc + 3/2*G[0,0,0,y]*Nc^(-1) - 17/4*G[0,0,0,y]*Nc
       + 1/2*G[0,0,0,y]*Nf - 1/2*G[0,0,0,y]*I*Nc^(-1)*Pi - 1/2*G[0,0,0,
      y]*I*Nc*Pi + 2*G[0,0,0,y]*G[0,z]*Nc^(-1) + 1/2*G[0,0,0,y]*G[0,z]*
      Nc + 2*G[0,0,0,y]*G[1,z]*Nc^(-1) + 1/2*G[0,0,0,y]*G[1,z]*Nc + 3/2
      *G[0,0,0,z]*Nc^(-1) - 17/4*G[0,0,0,z]*Nc + 1/2*G[0,0,0,z]*Nf - 1/
      2*G[0,0,0,z]*I*Nc^(-1)*Pi - 1/2*G[0,0,0,z]*I*Nc*Pi + 2*G[0,0,0,z]
      *G[1 - z,y]*Nc^(-1) + 1/2*G[0,0,0,z]*G[1 - z,y]*Nc + 2*G[0,0,0,z]
      *G[0,y]*Nc^(-1) + 1/2*G[0,0,0,z]*G[0,y]*Nc + 1/2*G[0,0,0,0,y]*
      Nc^(-1) + 1/2*G[0,0,0,0,y]*Nc + 1/2*G[0,0,0,0,z]*Nc^(-1) + 1/2*G[
      0,0,0,0,z]*Nc - 2*G[0,0,0,1,z]*Nc^(-1) - 1/2*G[0,0,0,1,z]*Nc + 3/
      2*G[0,0,1,z]*Nc^(-1) - 7/12*G[0,0,1,z]*Nc - 1/6*G[0,0,1,z]*Nf - 1/
      2*G[0,0,1,z]*I*Nc^(-1)*Pi - 3/2*G[0,0,1,z]*I*Nc*Pi + 7/2*G[0,0,1,
      z]*G[1 - z,y]*Nc^(-1) - 5/2*G[0,0,1,z]*G[1 - z,y]*Nc - 3*G[0,0,1,
      z]*G[ - z,y]*Nc^(-1) + 6*G[0,0,1,z]*G[ - z,y]*Nc + G[0,0,1,z]*G[0
      ,y]*Nc^(-1) + 5/2*G[0,0,1,z]*G[0,y]*Nc - G[0,0,1,z]*G[1,y]*
      Nc^(-1) - G[0,0,1,z]*G[1,y]*Nc - 4*G[0,0,1,0,y]*Nc^(-1) + G[0,0,1
      ,0,y]*Nc - 2*G[0,0,1,0,z]*Nc^(-1) - 1/2*G[0,0,1,0,z]*Nc + 3/2*G[0
      ,0,1,1,z]*Nc^(-1) - 1/2*G[0,0,1,1,z]*Nc - G[0,1,1 - z,0,y]*
      Nc^(-1) + G[0,1,1 - z,0,y]*Nc - 1/2*G[0,1,y]*Nc^(-1)*Pi^2 + 5/6*
      G[0,1,y]*Nc*Pi^2 + 1/12*G[0,1,z]*Nc^(-1)*Pi^2 - 1/6*G[0,1,z]*Nc*
      Pi^2 + 3/2*G[0,1,z]*I*Nc^(-1)*Pi - 29/12*G[0,1,z]*I*Nc*Pi + 1/6*
      G[0,1,z]*I*Nf*Pi - 2*G[0,1,z]*G[1 - z,1 - z,y]*Nc^(-1) + 3/2*G[0,
      1,z]*G[1 - z,1 - z,y]*Nc + 2*G[0,1,z]*G[1 - z, - z,y]*Nc^(-1) - 4
      *G[0,1,z]*G[1 - z, - z,y]*Nc - 9/2*G[0,1,z]*G[1 - z,y]*Nc^(-1) + 
      43/12*G[0,1,z]*G[1 - z,y]*Nc + 1/6*G[0,1,z]*G[1 - z,y]*Nf - 1/2*
      G[0,1,z]*G[1 - z,y]*I*Nc^(-1)*Pi - 1/2*G[0,1,z]*G[1 - z,y]*I*Nc*
      Pi - 2*G[0,1,z]*G[1 - z,0,y]*Nc^(-1) + 3/2*G[0,1,z]*G[1 - z,0,y]*
      Nc + 3*G[0,1,z]*G[ - z,1 - z,y]*Nc^(-1) - G[0,1,z]*G[ - z,1 - z,y
      ]*Nc - 2*G[0,1,z]*G[ - z, - z,y]*Nc^(-1) + 6*G[0,1,z]*G[ - z, - z
      ,y]*Nc - 3/2*G[0,1,z]*G[ - z,y]*Nc^(-1) + 10/3*G[0,1,z]*G[ - z,y]
      *Nc - 1/3*G[0,1,z]*G[ - z,y]*Nf - G[0,1,z]*G[ - z,y]*I*Nc*Pi + G[
      0,1,z]*G[ - z,0,y]*Nc^(-1) - G[0,1,z]*G[ - z,0,y]*Nc - 2*G[0,1,z]
      *G[0,1 - z,y]*Nc^(-1) - 5/2*G[0,1,z]*G[0,1 - z,y]*Nc + 2*G[0,1,z]
      *G[0, - z,y]*Nc - 3/2*G[0,1,z]*G[0,y]*Nc^(-1) + 7/12*G[0,1,z]*G[0
      ,y]*Nc + 1/6*G[0,1,z]*G[0,y]*Nf + G[0,1,z]*G[0,y]*I*Nc^(-1)*Pi + 
      3/2*G[0,1,z]*G[0,y]*I*Nc*Pi + G[0,1,z]*G[1,1 - z,y]*Nc^(-1) + G[0
      ,1,z]*G[1,1 - z,y]*Nc + G[0,1,z]*G[1,0,y]*Nc^(-1) - G[0,1,z]*G[1,
      0,y]*Nc - 1/2*G[0,1,z]*Num[6*z + z^2 - 8*y + 8*y*z + 8*y^2]*Nc*
      z^(-1) - 1/2*G[0,1,z]*Num[z^2 + 4*y - 4*y*z - 4*y^2]*Nc^(-1)*
      z^(-1) - G[0,1,0,1 - z,y]*Nc^(-1) + G[0,1,0,1 - z,y]*Nc - 6*G[0,1
      ,0,y]*Nc^(-1) + 47/6*G[0,1,0,y]*Nc - 1/3*G[0,1,0,y]*Nf + G[0,1,0,
      y]*I*Nc^(-1)*Pi - G[0,1,0,y]*G[0,z]*Nc^(-1) + G[0,1,0,y]*G[0,z]*
      Nc - G[0,1,0,y]*G[1,z]*Nc^(-1) + G[0,1,0,y]*G[1,z]*Nc - 3*G[0,1,0
      ,z]*Nc^(-1) + 47/12*G[0,1,0,z]*Nc - 1/6*G[0,1,0,z]*Nf + 1/2*G[0,1
      ,0,z]*I*Nc^(-1)*Pi - 1/2*G[0,1,0,z]*I*Nc*Pi - 1/2*G[0,1,0,z]*G[1
       - z,y]*Nc^(-1) + 3/2*G[0,1,0,z]*G[1 - z,y]*Nc + G[0,1,0,z]*G[ - 
      z,y]*Nc - 2*G[0,1,0,z]*G[0,y]*Nc^(-1) - 1/2*G[0,1,0,z]*G[0,y]*Nc
       + G[0,1,0,z]*G[1,y]*Nc^(-1) + G[0,1,0,z]*G[1,y]*Nc - 2*G[0,1,0,0
      ,y]*Nc^(-1) - G[0,1,0,0,z]*Nc^(-1) + 1/2*G[0,1,0,0,z]*Nc + 5/2*G[
      0,1,0,1,z]*Nc^(-1) + 1/2*G[0,1,0,1,z]*Nc - 3/2*G[0,1,1,z]*Nc^(-1)
       + 29/12*G[0,1,1,z]*Nc - 1/6*G[0,1,1,z]*Nf + 3/2*G[0,1,1,z]*I*
      Nc^(-1)*Pi + 1/2*G[0,1,1,z]*I*Nc*Pi + 1/2*G[0,1,1,z]*G[1 - z,y]*
      Nc + G[0,1,1,z]*G[ - z,y]*Nc^(-1) - 3*G[0,1,1,z]*G[ - z,y]*Nc - 2
      *G[0,1,1,z]*G[0,y]*Nc^(-1) - 1/2*G[0,1,1,z]*G[0,y]*Nc + 3*G[0,1,1
      ,0,y]*Nc^(-1) - 5*G[0,1,1,0,y]*Nc + 5/2*G[0,1,1,0,z]*Nc^(-1) + 1/
      2*G[0,1,1,0,z]*Nc - 2*G[0,1,1,1,z]*Nc^(-1) - 1/2*G[0,1,1,1,z]*Nc
       - G[1,1 - z,1 - z,0,y]*Nc^(-1) + G[1,1 - z, - z,1 - z,y]*Nc^(-1)
       + G[1,1 - z, - z,1 - z,y]*Nc + 1/6*G[1,1 - z,y]*Nc^(-1)*Pi^2 + 1/
      6*G[1,1 - z,y]*Nc*Pi^2 - G[1,1 - z,0,1 - z,y]*Nc^(-1) + 3/2*G[1,1
       - z,0,y]*Nc^(-1) + 1/3*G[1,1 - z,0,y]*Nc - 1/3*G[1,1 - z,0,y]*Nf
       + G[1,1 - z,0,y]*I*Nc^(-1)*Pi - 2*G[1,1 - z,0,0,y]*Nc^(-1) + 2*
      G[1,1 - z,0,0,y]*Nc + 1/2*G[1,y]*Nc^(-1)*Pi^2 - 1/2*G[1,y]*Nc*
      Pi^2 + 1/6*G[1,y]*I*Nc^(-1)*Pi^3 + 1/6*G[1,y]*I*Nc*Pi^3 + 1/6*G[1
      ,y]*G[1,z]*Nc^(-1)*Pi^2 + 1/6*G[1,y]*G[1,z]*Nc*Pi^2 - 17/12*G[1,z
      ]*Nc^(-1)*Pi^2 + 97/18*G[1,z]*Nc*Pi^2 - 13/18*G[1,z]*Nf*Pi^2 - 1/
      4*G[1,z]*I*Nc^(-1)*Pi^3 + 1/6*G[1,z]*I*Nc*Pi^3 + 1/2*G[1,z]*G[1
       - z,1 - z,1 - z,y]*Nc^(-1) + 1/2*G[1,z]*G[1 - z,1 - z,1 - z,y]*
      Nc - 4*G[1,z]*G[1 - z,1 - z, - z,y]*Nc^(-1) + G[1,z]*G[1 - z,1 - 
      z, - z,y]*Nc + 3/2*G[1,z]*G[1 - z,1 - z,y]*Nc^(-1) - 17/4*G[1,z]*
      G[1 - z,1 - z,y]*Nc + 1/2*G[1,z]*G[1 - z,1 - z,y]*Nf - 1/2*G[1,z]
      *G[1 - z,1 - z,y]*I*Nc^(-1)*Pi - 1/2*G[1,z]*G[1 - z,1 - z,y]*I*Nc
      *Pi + 2*G[1,z]*G[1 - z,1 - z,0,y]*Nc^(-1) + 1/2*G[1,z]*G[1 - z,1
       - z,0,y]*Nc - 2*G[1,z]*G[1 - z, - z,1 - z,y]*Nc^(-1) + 3*G[1,z]*
      G[1 - z, - z, - z,y]*Nc^(-1) - 5*G[1,z]*G[1 - z, - z, - z,y]*Nc
       - 6*G[1,z]*G[1 - z, - z,y]*Nc^(-1) + 47/6*G[1,z]*G[1 - z, - z,y]
      *Nc - 1/3*G[1,z]*G[1 - z, - z,y]*Nf + G[1,z]*G[1 - z, - z,y]*I*
      Nc^(-1)*Pi - G[1,z]*G[1 - z, - z,0,y]*Nc^(-1) + G[1,z]*G[1 - z,
       - z,0,y]*Nc - 1/4*G[1,z]*G[1 - z,y]*Nc^(-1)*Pi^2 + 2/3*G[1,z]*G[
      1 - z,y]*Nc*Pi^2 - 3/2*G[1,z]*G[1 - z,y]*I*Nc^(-1)*Pi + 73/12*G[1
      ,z]*G[1 - z,y]*I*Nc*Pi - 5/6*G[1,z]*G[1 - z,y]*I*Nf*Pi + 1/3*G[1,
      z]*G[1 - z,y]*Den[z + y]*y*z + 1/3*G[1,z]*G[1 - z,y]*Den[z + y]*
      Nf*y*z + 1/6*G[1,z]*G[1 - z,y]*Den[z + y]*Num[6*z + 3*z^2 + 6*y
       + 4*y*z + 3*y^2]*Nc + 1/2*G[1,z]*G[1 - z,y]*Num[z + y]*Nc^(-1)
       + 2*G[1,z]*G[1 - z,0,1 - z,y]*Nc^(-1) + 1/2*G[1,z]*G[1 - z,0,1
       - z,y]*Nc - G[1,z]*G[1 - z,0, - z,y]*Nc^(-1) + G[1,z]*G[1 - z,0,
       - z,y]*Nc + 3/2*G[1,z]*G[1 - z,0,y]*Nc^(-1) - 17/4*G[1,z]*G[1 - 
      z,0,y]*Nc + 1/2*G[1,z]*G[1 - z,0,y]*Nf - 3/2*G[1,z]*G[1 - z,0,y]*
      I*Nc^(-1)*Pi - 1/2*G[1,z]*G[1 - z,0,y]*I*Nc*Pi + 5/2*G[1,z]*G[1
       - z,0,0,y]*Nc^(-1) + 1/2*G[1,z]*G[1 - z,0,0,y]*Nc - 3*G[1,z]*G[1
       - z,1,0,y]*Nc - 4*G[1,z]*G[ - z,1 - z,1 - z,y]*Nc^(-1) - G[1,z]*
      G[ - z,1 - z,1 - z,y]*Nc + 5*G[1,z]*G[ - z,1 - z, - z,y]*Nc^(-1)
       - 3*G[1,z]*G[ - z,1 - z, - z,y]*Nc - 3*G[1,z]*G[ - z,1 - z,y]*
      Nc^(-1) + 20/3*G[1,z]*G[ - z,1 - z,y]*Nc - 2/3*G[1,z]*G[ - z,1 - 
      z,y]*Nf + 3*G[1,z]*G[ - z,1 - z,y]*I*Nc^(-1)*Pi + G[1,z]*G[ - z,1
       - z,y]*I*Nc*Pi - 2*G[1,z]*G[ - z,1 - z,0,y]*Nc^(-1) + 2*G[1,z]*
      G[ - z,1 - z,0,y]*Nc + 3*G[1,z]*G[ - z, - z,1 - z,y]*Nc^(-1) - 5*
      G[1,z]*G[ - z, - z,1 - z,y]*Nc - 2*G[1,z]*G[ - z, - z, - z,y]*
      Nc^(-1) + 6*G[1,z]*G[ - z, - z, - z,y]*Nc - 3*G[1,z]*G[ - z, - z,
      y]*Nc^(-1) + 3*G[1,z]*G[ - z, - z,y]*Nc - G[1,z]*G[ - z, - z,y]*I
      *Nc^(-1)*Pi - G[1,z]*G[ - z, - z,y]*I*Nc*Pi + G[1,z]*G[ - z,y]*
      Nc^(-1)*Pi^2 - 5/6*G[1,z]*G[ - z,y]*Nc*Pi^2 + 3*G[1,z]*G[ - z,y]*
      I*Nc^(-1)*Pi - 17/2*G[1,z]*G[ - z,y]*I*Nc*Pi + G[1,z]*G[ - z,y]*I
      *Nf*Pi - 1/2*G[1,z]*G[ - z,y]*Num[ - 8*z^2 + 8*z^3 + 12*y*z + 9*y
      *z^2 - 8*y^2 + 9*y^2*z + 8*y^3]*Nc*y^(-1)*z^(-1) + 1/2*G[1,z]*G[
       - z,y]*Num[ - 4*z^2 + 4*z^3 + 3*y*z^2 - 4*y^2 + 3*y^2*z + 4*y^3]
      *Nc^(-1)*y^(-1)*z^(-1) - 2*G[1,z]*G[ - z,0,1 - z,y]*Nc^(-1) + 2*
      G[1,z]*G[ - z,0,1 - z,y]*Nc + 3/2*G[1,z]*G[ - z,0,y]*Nc^(-1) + 1/
      3*G[1,z]*G[ - z,0,y]*Nc - 1/3*G[1,z]*G[ - z,0,y]*Nf + G[1,z]*G[
       - z,0,y]*I*Nc^(-1)*Pi - G[1,z]*G[ - z,0,0,y]*Nc^(-1) + G[1,z]*G[
      1,1 - z, - z,y]*Nc^(-1) + G[1,z]*G[1,1 - z, - z,y]*Nc - G[1,z]*G[
      1,1 - z,0,y]*Nc^(-1) - 1/3*G[1,z]*Den[z + y]*I*Pi*y*z - 1/3*G[1,z
      ]*Den[z + y]*I*Nf*Pi*y*z - 2/3*G[1,z]*Den[z + y]^2*Num[ - 1 + z
       + y]*y*z + 1/3*G[1,z]*Den[z + y]^2*Num[ - z^2 + 12*z^3 - 4*y*z
       + 38*y*z^2 - y^2 + 38*y^2*z + 12*y^3]*Nc - 2/3*G[1,z]*Den[z + y]
      ^2*Num[z^2 + y*z + y*z^2 + y^2 + y^2*z]*Nf - 1/6*G[1,z]*Den[z + y
      ]*Num[6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2]*I*Nc*Pi - 2*G[1,z]*Num[
       - 1 + z + y]*Nc^(-1) - 1/2*G[1,z]*Num[z + y]*I*Nc^(-1)*Pi - G[1,
      0,1 - z,1 - z,y]*Nc^(-1) + 3/2*G[1,0,1 - z,y]*Nc^(-1) + 1/3*G[1,0
      ,1 - z,y]*Nc - 1/3*G[1,0,1 - z,y]*Nf + G[1,0,1 - z,y]*I*Nc^(-1)*
      Pi - G[1,0,1 - z,y]*G[1,z]*Nc^(-1) - 2*G[1,0,1 - z,0,y]*Nc^(-1)
       + 2*G[1,0,1 - z,0,y]*Nc + G[1,0, - z,1 - z,y]*Nc^(-1) + G[1,0,
       - z,1 - z,y]*Nc + G[1,0, - z,y]*G[1,z]*Nc^(-1) + G[1,0, - z,y]*
      G[1,z]*Nc + 1/3*G[1,0,y]*Nc^(-1)*Pi^2 - 1/6*G[1,0,y]*Nc*Pi^2 + 3*
      G[1,0,y]*I*Nc^(-1)*Pi - 17/2*G[1,0,y]*I*Nc*Pi + G[1,0,y]*I*Nf*Pi
       + 3/2*G[1,0,y]*G[1,z]*Nc^(-1) + 1/3*G[1,0,y]*G[1,z]*Nc - 1/3*G[1
      ,0,y]*G[1,z]*Nf + G[1,0,y]*G[1,z]*I*Nc^(-1)*Pi + G[1,0,y]*G[1,0,z
      ]*Nc^(-1) - G[1,0,y]*G[1,0,z]*Nc - G[1,0,y]*G[1,1,z]*Nc^(-1) - 1/
      2*G[1,0,y]*Den[ - 1 + z + y]*Num[ - 13*z + 13*z^2 + 8*y - 2*y*z
       + 15*y*z^2 - 16*y^2 + 15*y^2*z + 8*y^3]*Nc*z^(-1) + 1/2*G[1,0,y]
      *Den[ - 1 + z + y]*Num[z - z^2 + 4*y - 10*y*z + 9*y*z^2 - 8*y^2
       + 9*y^2*z + 4*y^3]*Nc^(-1)*z^(-1) + 1/12*G[1,0,z]*Nc^(-1)*Pi^2
       - 1/6*G[1,0,z]*Nc*Pi^2 + 3/2*G[1,0,z]*I*Nc^(-1)*Pi - 29/12*G[1,0
      ,z]*I*Nc*Pi + 1/6*G[1,0,z]*I*Nf*Pi + G[1,0,z]*G[1 - z,1 - z,y]*
      Nc^(-1) - 7/2*G[1,0,z]*G[1 - z,1 - z,y]*Nc - G[1,0,z]*G[1 - z, - 
      z,y]*Nc^(-1) + G[1,0,z]*G[1 - z, - z,y]*Nc + 3*G[1,0,z]*G[1 - z,y
      ]*Nc^(-1) - 47/12*G[1,0,z]*G[1 - z,y]*Nc + 1/6*G[1,0,z]*G[1 - z,y
      ]*Nf - 1/2*G[1,0,z]*G[1 - z,y]*I*Nc^(-1)*Pi - 1/2*G[1,0,z]*G[1 - 
      z,y]*I*Nc*Pi + 7/2*G[1,0,z]*G[1 - z,0,y]*Nc - G[1,0,z]*G[ - z,1
       - z,y]*Nc^(-1) + 3*G[1,0,z]*G[ - z,1 - z,y]*Nc + 3/2*G[1,0,z]*G[
       - z,y]*Nc^(-1) + 1/3*G[1,0,z]*G[ - z,y]*Nc - 1/3*G[1,0,z]*G[ - z
      ,y]*Nf + G[1,0,z]*G[ - z,y]*I*Nc^(-1)*Pi - 2*G[1,0,z]*G[ - z,0,y]
      *Nc - G[1,0,z]*G[1,1 - z,y]*Nc^(-1) - G[1,0,z]*G[1,1 - z,y]*Nc + 
      1/2*G[1,0,z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 - 2*y + 6*y*z + 
      y^2]*Nc^(-1) + 1/2*G[1,0,z]*Den[ - 1 + z + y]*Num[7 - 8*z + z^2
       - 8*y - 6*y*z + y^2]*Nc - 2*G[1,0,0,1 - z,y]*Nc^(-1) + 2*G[1,0,0
      ,1 - z,y]*Nc - 3*G[1,0,0,y]*Nc^(-1) + 20/3*G[1,0,0,y]*Nc - 2/3*G[
      1,0,0,y]*Nf + 3*G[1,0,0,y]*I*Nc^(-1)*Pi + G[1,0,0,y]*I*Nc*Pi - 2*
      G[1,0,0,y]*G[1,z]*Nc^(-1) + 2*G[1,0,0,y]*G[1,z]*Nc - 3/2*G[1,0,0,
      z]*Nc^(-1) + 29/12*G[1,0,0,z]*Nc - 1/6*G[1,0,0,z]*Nf + 3/2*G[1,0,
      0,z]*I*Nc^(-1)*Pi + 1/2*G[1,0,0,z]*I*Nc*Pi + 1/2*G[1,0,0,z]*G[1
       - z,y]*Nc^(-1) + 5/2*G[1,0,0,z]*G[1 - z,y]*Nc - G[1,0,0,z]*G[ - 
      z,y]*Nc^(-1) - 4*G[1,0,0,0,y]*Nc^(-1) - G[1,0,0,0,y]*Nc - 2*G[1,0
      ,0,0,z]*Nc^(-1) - 1/2*G[1,0,0,0,z]*Nc + 5/2*G[1,0,0,1,z]*Nc^(-1)
       + 1/2*G[1,0,0,1,z]*Nc - 3*G[1,0,1,z]*Nc^(-1) + 47/12*G[1,0,1,z]*
      Nc - 1/6*G[1,0,1,z]*Nf + 1/2*G[1,0,1,z]*I*Nc^(-1)*Pi - 1/2*G[1,0,
      1,z]*I*Nc*Pi - 2*G[1,0,1,z]*G[1 - z,y]*Nc^(-1) - 3/2*G[1,0,1,z]*
      G[1 - z,y]*Nc + 3*G[1,0,1,z]*G[ - z,y]*Nc^(-1) - G[1,0,1,z]*G[ - 
      z,y]*Nc + G[1,0,1,z]*G[1,y]*Nc^(-1) + G[1,0,1,z]*G[1,y]*Nc + 5*G[
      1,0,1,0,y]*Nc^(-1) - 3*G[1,0,1,0,y]*Nc + 5/2*G[1,0,1,0,z]*Nc^(-1)
       + 1/2*G[1,0,1,0,z]*Nc - G[1,0,1,1,z]*Nc^(-1) + 1/2*G[1,0,1,1,z]*
      Nc + 1/3*G[1,1,y]*Nc^(-1)*Pi^2 - G[1,1,y]*Nc*Pi^2 + 1/4*G[1,1,z]*
      Nc^(-1)*Pi^2 - 1/6*G[1,1,z]*Nc*Pi^2 - 3/2*G[1,1,z]*I*Nc^(-1)*Pi
       + 73/12*G[1,1,z]*I*Nc*Pi - 5/6*G[1,1,z]*I*Nf*Pi + 1/2*G[1,1,z]*
      G[1 - z,1 - z,y]*Nc^(-1) + 1/2*G[1,1,z]*G[1 - z,1 - z,y]*Nc - 2*
      G[1,1,z]*G[1 - z, - z,y]*Nc^(-1) + 3/2*G[1,1,z]*G[1 - z,y]*
      Nc^(-1) - 17/4*G[1,1,z]*G[1 - z,y]*Nc + 1/2*G[1,1,z]*G[1 - z,y]*
      Nf - 1/2*G[1,1,z]*G[1 - z,y]*I*Nc^(-1)*Pi - 1/2*G[1,1,z]*G[1 - z,
      y]*I*Nc*Pi + 2*G[1,1,z]*G[1 - z,0,y]*Nc^(-1) + 1/2*G[1,1,z]*G[1
       - z,0,y]*Nc - 4*G[1,1,z]*G[ - z,1 - z,y]*Nc^(-1) - G[1,1,z]*G[
       - z,1 - z,y]*Nc + 3*G[1,1,z]*G[ - z, - z,y]*Nc^(-1) - 5*G[1,1,z]
      *G[ - z, - z,y]*Nc - 3*G[1,1,z]*G[ - z,y]*Nc^(-1) + 20/3*G[1,1,z]
      *G[ - z,y]*Nc - 2/3*G[1,1,z]*G[ - z,y]*Nf + 3*G[1,1,z]*G[ - z,y]*
      I*Nc^(-1)*Pi + G[1,1,z]*G[ - z,y]*I*Nc*Pi - 2*G[1,1,z]*G[ - z,0,y
      ]*Nc^(-1) + 2*G[1,1,z]*G[ - z,0,y]*Nc + 1/3*G[1,1,z]*Den[z + y]*y
      *z + 1/3*G[1,1,z]*Den[z + y]*Nf*y*z + 1/6*G[1,1,z]*Den[z + y]*
      Num[6*z + 3*z^2 + 6*y + 4*y*z + 3*y^2]*Nc + 1/2*G[1,1,z]*Num[z + 
      y]*Nc^(-1) - 3*G[1,1,0,y]*Nc^(-1) + 3*G[1,1,0,y]*Nc - G[1,1,0,y]*
      I*Nc^(-1)*Pi - G[1,1,0,y]*I*Nc*Pi + 3/2*G[1,1,0,z]*Nc^(-1) - 7/12
      *G[1,1,0,z]*Nc - 1/6*G[1,1,0,z]*Nf - 1/2*G[1,1,0,z]*I*Nc^(-1)*Pi
       - 3/2*G[1,1,0,z]*I*Nc*Pi + G[1,1,0,z]*G[1 - z,y]*Nc^(-1) - 13/2*
      G[1,1,0,z]*G[1 - z,y]*Nc - G[1,1,0,z]*G[ - z,y]*Nc^(-1) + 3*G[1,1
      ,0,z]*G[ - z,y]*Nc - G[1,1,0,z]*G[1,y]*Nc^(-1) - G[1,1,0,z]*G[1,y
      ]*Nc + 3*G[1,1,0,0,y]*Nc^(-1) - 5*G[1,1,0,0,y]*Nc + 3/2*G[1,1,0,0
      ,z]*Nc^(-1) - 1/2*G[1,1,0,0,z]*Nc - 2*G[1,1,0,1,z]*Nc^(-1) - 1/2*
      G[1,1,0,1,z]*Nc + 3/2*G[1,1,1,z]*Nc^(-1) - 17/4*G[1,1,1,z]*Nc + 1/
      2*G[1,1,1,z]*Nf - 1/2*G[1,1,1,z]*I*Nc^(-1)*Pi - 1/2*G[1,1,1,z]*I*
      Nc*Pi + 1/2*G[1,1,1,z]*G[1 - z,y]*Nc^(-1) + 1/2*G[1,1,1,z]*G[1 - 
      z,y]*Nc - 4*G[1,1,1,z]*G[ - z,y]*Nc^(-1) - G[1,1,1,z]*G[ - z,y]*
      Nc - 2*G[1,1,1,0,y]*Nc^(-1) + 6*G[1,1,1,0,y]*Nc - 2*G[1,1,1,0,z]*
      Nc^(-1) - 1/2*G[1,1,1,0,z]*Nc + 1/2*G[1,1,1,1,z]*Nc^(-1) + 1/2*G[
      1,1,1,1,z]*Nc - 1/12*Den[ - 1 + z + y]*Num[ - 14 + 13*z + z^2 + 
      13*y - 6*y*z + y^2]*Nc*Pi^2 - 1/12*Den[ - 1 + z + y]*Num[ - 2 + z
       + z^2 + y + 6*y*z + y^2]*Nc^(-1)*Pi^2 - 2/3*Den[ - 1 + y]*Den[
       - 1 + z]*Den[z + y]*Num[33*z - 32*z^2 - 2*z^3 + z^4 + 33*y - 63*
      y*z + 28*y*z^2 + 2*y*z^3 - 32*y^2 + 28*y^2*z + 3*y^2*z^2 - 2*y^3
       + 2*y^3*z + y^4]*Nc + 2/3*Den[ - 1 + y]*Den[ - 1 + z]*Den[z + y]
      *Num[z^2 - 2*z^3 + z^4 + 3*y*z - 5*y*z^2 + 2*y*z^3 + y^2 - 5*y^2*
      z + 3*y^2*z^2 - 2*y^3 + 2*y^3*z + y^4] + 2/3*Den[ - 1 + y]*Den[
       - 1 + z]*Den[z + y]*Num[z^2 - 2*z^3 + z^4 + 3*y*z - 5*y*z^2 + 2*
      y*z^3 + y^2 - 5*y^2*z + 3*y^2*z^2 - 2*y^3 + 2*y^3*z + y^4]*Nf) ;

Omegappmat2lNfp1r1a = (Zeta[3]*Log[mb2*mh2^(-1)]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]^3*Num[ - 5 + 12*z - 9*z^2 + z^3 + z^4 + 
      12*y - 23*y*z + 13*y*z^2 - 2*y*z^3 - 9*y^2 + 13*y^2*z - 4*y^2*z^2
       + y^3 - 2*y^3*z + y^4]*Nc^(-1) - Zeta[3]*Log[mb2*mh2^(-1)]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[5 - 17*z + 21*z^2
       - 10*z^3 + z^4 - 17*y + 43*y*z - 35*y*z^2 + 9*y*z^3 + 21*y^2 - 
      35*y^2*z + 14*y^2*z^2 - 10*y^3 + 9*y^3*z + y^4]*Nc + 3*Zeta[3]*G[
      1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + Zeta[3]*G[1 - z,y]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*z - 2*z^3 + 
      z^4 + 2*y + y*z - 4*y*z^2 + y*z^3 - 4*y^2*z + 4*y^2*z^2 - 2*y^3
       + y^3*z + y^4]*Nc - 1/2*Zeta[3]*G[0,y]*Den[ - 1 + y]^3*Den[ - 1
       + z]*Den[ - 1 + z + y]^3*Num[ - 4 + 16*z - 24*z^2 + 14*z^3 - 2*
      z^4 + 21*y - 72*y*z + 165*y*z^2 - 144*y*z^3 + 30*y*z^4 - 45*y^2
       + 150*y^2*z - 321*y^2*z^2 + 252*y^2*z^3 - 36*y^2*z^4 + 49*y^3 - 
      162*y^3*z + 231*y^3*z^2 - 122*y^3*z^3 + 2*y^3*z^4 - 27*y^4 + 84*
      y^4*z - 57*y^4*z^2 + 6*y^4*z^3 + 6*y^5 - 18*y^5*z + 6*y^5*z^2 + 2
      *y^6*z]*Nc - 1/2*Zeta[3]*G[0,y]*Den[ - 1 + y]^3*Den[ - 1 + z + y]
      ^3*Num[ - 4 + 22*z - 26*z^2 + 10*z^3 + 22*y - 124*y*z + 114*y*z^2
       - 32*y*z^3 - 47*y^2 + 222*y^2*z - 132*y^2*z^2 + 16*y^2*z^3 + 49*
      y^3 - 160*y^3*z + 44*y^3*z^2 - 25*y^4 + 40*y^4*z + 5*y^5]*Nc^(-1)
       - 1/2*Zeta[3]*G[0,z]*Den[ - 1 + z]^3*Den[ - 1 + z + y]^3*Num[ - 
      4 + 22*z - 47*z^2 + 49*z^3 - 25*z^4 + 5*z^5 + 22*y - 124*y*z + 
      222*y*z^2 - 160*y*z^3 + 40*y*z^4 - 26*y^2 + 114*y^2*z - 132*y^2*
      z^2 + 44*y^2*z^3 + 10*y^3 - 32*y^3*z + 16*y^3*z^2]*Nc^(-1) - 1/2*
      Zeta[3]*G[0,z]*Den[ - 1 + y]*Den[ - 1 + z]^3*Den[ - 1 + z + y]^3*
      Num[ - 4 + 21*z - 45*z^2 + 49*z^3 - 27*z^4 + 6*z^5 + 16*y - 72*y*
      z + 150*y*z^2 - 162*y*z^3 + 84*y*z^4 - 18*y*z^5 + 2*y*z^6 - 24*
      y^2 + 165*y^2*z - 321*y^2*z^2 + 231*y^2*z^3 - 57*y^2*z^4 + 6*y^2*
      z^5 + 14*y^3 - 144*y^3*z + 252*y^3*z^2 - 122*y^3*z^3 + 6*y^3*z^4
       - 2*y^4 + 30*y^4*z - 36*y^4*z^2 + 2*y^4*z^3]*Nc - 1/2*Zeta[3]*G[
      1,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[1 + 10*z - 8*z^2 + 2*
      z^3 - 3*y - 10*y*z + 8*y*z^2 + 3*y^2 - y^3]*Nc^(-1) + 1/2*Zeta[3]
      *G[1,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[5 + z + z^2 - 12*
      z^3 - 17*y - 42*y*z - 7*y*z^2 + 2*y*z^3 + 21*y^2 + 35*y^2*z + 6*
      y^2*z^2 - 11*y^3 + 6*y^3*z + 2*y^4]*Nc + 1/2*Zeta[3]*G[1,z]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 7 + 21*z - 21*z^2 + 7*z^3 + 
      2*y - 14*y*z + 12*y*z^2 + 2*y^2 - 2*y^2*z - 2*y^3]*Nc^(-1) + 1/2*
      Zeta[3]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*
      Num[ - 7 + 21*z - 21*z^2 + 7*z^3 + 8*y + 27*y*z - 22*y*z^2 - 15*y
      *z^3 + 2*y*z^4 - 43*y^2*z + 37*y^2*z^2 + 6*y^2*z^3 + 9*y^3 - 7*
      y^3*z + 6*y^3*z^2 - 10*y^4 + 2*y^4*z]*Nc + Zeta[3]*Den[ - 1 + y]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 5 + 12*z - 9*z^2 + z^3
       + z^4 + 12*y - 23*y*z + 13*y*z^2 - 2*y*z^3 - 9*y^2 + 13*y^2*z - 
      4*y^2*z^2 + y^3 - 2*y^3*z + y^4]*I*Nc^(-1)*Pi - Zeta[3]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[5 - 17*z + 21*z^2 - 
      10*z^3 + z^4 - 17*y + 43*y*z - 35*y*z^2 + 9*y*z^3 + 21*y^2 - 35*
      y^2*z + 14*y^2*z^2 - 10*y^3 + 9*y^3*z + y^4]*I*Nc*Pi - 1/2*Zeta[3
      ]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 12
       + 59*z - 121*z^2 + 129*z^3 - 71*z^4 + 16*z^5 + 59*y - 162*y*z + 
      167*y*z^2 - 80*y*z^3 + 12*y*z^4 + 4*y*z^5 - 121*y^2 + 167*y^2*z
       - 10*y^2*z^2 - 55*y^2*z^3 + 19*y^2*z^4 + 129*y^3 - 80*y^3*z - 55
      *y^3*z^2 + 26*y^3*z^3 - 71*y^4 + 12*y^4*z + 19*y^4*z^2 + 16*y^5
       + 4*y^5*z]*Nc^(-1) - 1/2*Zeta[3]*Den[ - 1 + y]^2*Den[ - 1 + z]^2
      *Den[ - 1 + z + y]^3*Num[36 - 191*z + 403*z^2 - 423*z^3 + 221*z^4
       - 46*z^5 - 191*y + 990*y*z - 1829*y*z^2 + 1550*y*z^3 - 618*y*z^4
       + 98*y*z^5 + 403*y^2 - 1829*y^2*z + 2578*y^2*z^2 - 1445*y^2*z^3
       + 293*y^2*z^4 - 423*y^3 + 1550*y^3*z - 1445*y^3*z^2 + 370*y^3*
      z^3 + 221*y^4 - 618*y^4*z + 293*y^4*z^2 - 46*y^5 + 98*y^5*z]*Nc
       - 1/48*Log[mb2*mh2^(-1)]^4*Den[ - 1 + z + y]*Nc^(-1) - 1/48*Log[
      mb2*mh2^(-1)]^4*Den[ - 1 + z + y]*Nc + 1/12*Log[mb2*mh2^(-1)]^3*
      G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/12*Log[mb2*mh2^(-1)]^3*
      G[1 - z,y]*Den[ - 1 + z + y]*Nc + 1/12*Log[mb2*mh2^(-1)]^3*G[1,z]
      *Den[ - 1 + z + y]*Nc^(-1) + 1/12*Log[mb2*mh2^(-1)]^3*G[1,z]*Den[
       - 1 + z + y]*Nc - 1/4*Log[mb2*mh2^(-1)]^3*Den[ - 1 + z + y] + 1/
      4*Log[mb2*mh2^(-1)]^3*Den[ - 1 + z + y]*Nc^(-1) - 1/4*Log[mb2*
      mh2^(-1)]^3*Den[ - 1 + z + y]*Nc - 1/12*Log[mb2*mh2^(-1)]^3*Den[
       - 1 + z + y]*I*Nc^(-1)*Pi - 1/12*Log[mb2*mh2^(-1)]^3*Den[ - 1 + 
      z + y]*I*Nc*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,1 - z,y]*Den[ - 
      1 + z + y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Den[ - 
      1 + z + y] - 3/4*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Den[ - 1 + z + y]
      *Nc^(-1) + 29/24*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Den[ - 1 + z + y]
      *Nc - 1/12*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Den[ - 1 + z + y]*Nf + 
      1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi
       + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi
       - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1)
       + 1/2*Log[mb2*mh2^(-1)]^2*G[ - z,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[0,y]*G[0,z]*Den[ - 1 + z + y]
      *Nc - 1/4*Log[mb2*mh2^(-1)]^2*G[0,y]*G[1,z]*Den[ - 1 + z + y]*
      Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]^2*G[0,y]*Den[ - 1 + z + y]*Nf - 
      1/24*Log[mb2*mh2^(-1)]^2*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*
      Num[ - 7 + 36*z + 7*y]*Nc - 1/2*Log[mb2*mh2^(-1)]^2*G[0,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y] + 3/4*Log[mb2*
      mh2^(-1)]^2*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z
       + y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,z]*G[1 - z,y]*Den[ - 
      1 + z + y]*Nc^(-1) - 1/24*Log[mb2*mh2^(-1)]^2*G[0,z]*Den[ - 1 + z
      ]*Den[ - 1 + z + y]*Num[ - 7 + 7*z + 36*y]*Nc - 1/2*Log[mb2*
      mh2^(-1)]^2*G[0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z
       + 2*y] + 3/4*Log[mb2*mh2^(-1)]^2*G[0,z]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 1 + z + 2*y]*Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]^2*
      G[0,z]*Den[ - 1 + z + y]*Nf - 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nc^(-1) - 1/4
      *Log[mb2*mh2^(-1)]^2*G[0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*
      Num[ - 1 + 2*z + y]*Nc - 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,z]*Den[ - 
      1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc^(-1) - 1/4*Log[
      mb2*mh2^(-1)]^2*G[0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1
       + z + 2*y]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[0,1,z]*Den[ - 1 + z + 
      y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[1,z]*G[1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[1,z]*G[1 - z,y]*
      Den[ - 1 + z + y]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[1,z]*G[ - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]^2*G[1,z]*Den[
       - 1 + z + y] - 3/4*Log[mb2*mh2^(-1)]^2*G[1,z]*Den[ - 1 + z + y]*
      Nc^(-1) + 29/24*Log[mb2*mh2^(-1)]^2*G[1,z]*Den[ - 1 + z + y]*Nc
       - 1/12*Log[mb2*mh2^(-1)]^2*G[1,z]*Den[ - 1 + z + y]*Nf + 1/4*
      Log[mb2*mh2^(-1)]^2*G[1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/4*
      Log[mb2*mh2^(-1)]^2*G[1,z]*Den[ - 1 + z + y]*I*Nc*Pi + 1/4*Log[
      mb2*mh2^(-1)]^2*G[1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 3
       + 4*z + 3*y]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1,0,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]*Num[ - 1 + 4*z + y]*Nc + 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z
       + 2*y]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1,0,z]*Den[ - 1 + z]*
      Den[ - 1 + z + y]*Num[ - 1 + z + 4*y]*Nc - 1/4*Log[mb2*mh2^(-1)]^
      2*G[1,1,z]*Den[ - 1 + z + y]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[
      1,1,z]*Den[ - 1 + z + y]*Nc - 1/2*Log[mb2*mh2^(-1)]^2*Den[ - 1 + 
      z + y]*Nc + 3/4*Log[mb2*mh2^(-1)]^2*Den[ - 1 + z + y]*I*Nc^(-1)*
      Pi - 1/2*Log[mb2*mh2^(-1)]^2*Den[ - 1 + z + y]*I*Pi - 17/8*Log[
      mb2*mh2^(-1)]^2*Den[ - 1 + z + y]*I*Nc*Pi + 1/4*Log[mb2*mh2^(-1)]
      ^2*Den[ - 1 + z + y]*I*Nf*Pi - 1/24*Log[mb2*mh2^(-1)]^2*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[5 - 9*z + 4*z^2 - 9*y
       + 5*y*z + 4*y^2]*Nc^(-1)*Pi^2 - 1/6*Log[mb2*mh2^(-1)]^2*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - z + z^2 - y + y^2]*
      Nc*Pi^2 + 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y]*
      Den[ - 1 + z + y] + 3/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y]*Den[
       - 1 + z + y]*Nc^(-1) - 10/3*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc + 1/3*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nf - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1 - z,y]*
      Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1
       - z,y]*Den[ - 1 + z + y]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[1 - z,1
       - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) - 3*Log[mb2*mh2^(-1)]*G[1 - z
      , - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 7/12*Log[mb2*mh2^(-1)]
      *G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1)*Pi^2 - 1/3*Log[mb2*mh2^(-1)
      ]*G[1 - z,y]*Den[ - 1 + z + y]*Nc*Pi^2 - 3/2*Log[mb2*mh2^(-1)]*G[
      1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*
      G[1 - z,y]*Den[ - 1 + z + y]*I*Pi + 31/6*Log[mb2*mh2^(-1)]*G[1 - 
      z,y]*Den[ - 1 + z + y]*I*Nc*Pi - 2/3*Log[mb2*mh2^(-1)]*G[1 - z,y]
      *Den[ - 1 + z + y]*I*Nf*Pi - 1/3*Log[mb2*mh2^(-1)]*G[1 - z,y]*
      Den[z + y]*Den[ - 1 + z + y]^2*y*z - 1/3*Log[mb2*mh2^(-1)]*G[1 - 
      z,y]*Den[z + y]*Den[ - 1 + z + y]^2*Nf*y*z + 1/3*Log[mb2*mh2^(-1)
      ]*G[1 - z,y]*Den[z + y]*Den[ - 1 + z + y]^2*Num[ - 3*z + 3*z^2 - 
      3*y + 7*y*z + 3*y^2]*Nc + Log[mb2*mh2^(-1)]*G[1 - z,0,1 - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,0,y]*
      Den[ - 1 + z + y] + 3/2*Log[mb2*mh2^(-1)]*G[1 - z,0,y]*Den[ - 1
       + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,0,y]*Den[ - 1
       + z + y]*I*Nc^(-1)*Pi - 1/3*Log[mb2*mh2^(-1)]*G[1 - z,0,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]*Nf*z + 1/6*Log[mb2*mh2^(-1)]*G[1 - z,
      0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[9 + 11*z - 9*y]*Nc + 1/2
      *Log[mb2*mh2^(-1)]*G[1 - z,0,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2
      *Log[mb2*mh2^(-1)]*G[1 - z,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]
      *Num[ - 3 + 4*z + 3*y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1,0,y]*
      Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - z,1,0,y]*
      Den[ - 1 + z + y]*Nc - 2*Log[mb2*mh2^(-1)]*G[ - z,1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*
      Den[ - 1 + z + y] - 3*Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*Den[ - 1
       + z + y]*Nc + Log[mb2*mh2^(-1)]*G[ - z,1 - z,y]*Den[ - 1 + z + y
      ]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[ - z,1 - z,0,y]*Den[ - 1 + z
       + y]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[ - z, - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[ - z, - z,1 - z,y]*Den[
       - 1 + z + y]*Nc - Log[mb2*mh2^(-1)]*G[ - z,0,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,1 - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,1 - z,y]*G[1,z]*Den[ - 
      1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Den[ - 1
       + z + y] + 3/2*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi - 1/3*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Nf*z + 1/6*Log[mb2*mh2^(-1)]*G[0,1 - z,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]*Num[9 + 11*z - 9*y]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 3
       + 4*z + 3*y]*Nc - Log[mb2*mh2^(-1)]*G[0, - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[0, - z,y]*G[1,z]*Den[ - 1
       + z + y]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*Den[ - 1
       + z + y]*I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*Den[ - 1
       + z + y]^3*Num[1 - 2*z + z^2 - 2*y - 2*y*z + y^2] - 3/2*Log[mb2*
      mh2^(-1)]*G[0,y]*G[0,z]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2
      *y - 2*y*z + y^2]*Nc^(-1) + 1/6*Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*
      Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[20 - 71*z + 
      93*z^2 - 53*z^3 + 11*z^4 - 71*y + 148*y*z - 119*y*z^2 + 42*y*z^3
       + 93*y^2 - 119*y^2*z + 26*y^2*z^2 - 53*y^3 + 42*y^3*z + 11*y^4]*
      Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,y]*G[0,z]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*Nf
       - 1/2*Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Den[ - 1 + z + y] + 3/2*
      Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 
      1/3*Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + 
      y]*Nf*z + 1/6*Log[mb2*mh2^(-1)]*G[0,y]*G[1,z]*Den[ - 1 + y]*Den[
       - 1 + z + y]*Num[9 + 11*z - 9*y]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,
      y]*G[1,0,z]*Den[ - 1 + z + y]^3*Num[ - 1 + z]^2*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[0,y]*G[1,0,z]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[2 - 8*z + 12*z^2 - 8*z^3 + 2*z^4 - 9*y + 
      24*y*z - 21*y*z^2 + 6*y*z^3 + 15*y^2 - 24*y^2*z + 9*y^2*z^2 - 10*
      y^3 + 8*y^3*z + 2*y^4]*Nc + Log[mb2*mh2^(-1)]*G[0,y]*G[1,1,z]*
      Den[ - 1 + z + y]*Nc^(-1) + 1/12*Log[mb2*mh2^(-1)]*G[0,y]*Den[ - 
      1 + z + y]^3*Num[ - 1 + z]^2*Nc^(-1)*Pi^2 + 1/12*Log[mb2*mh2^(-1)
      ]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 6 + 22*z - 26*
      z^2 + 10*z^3 + 19*y - 45*y*z + 26*y*z^2 - 21*y^2 + 23*y^2*z + 8*
      y^3]*Nc*Pi^2 - 1/6*Log[mb2*mh2^(-1)]*G[0,y]*Den[ - 1 + y]*Den[ - 
      1 + z + y]*Num[ - 20 + 51*z + 20*y]*I*Nc*Pi + 3/2*Log[mb2*
      mh2^(-1)]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z
       + y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*I*Pi + 1/3*Log[mb2*mh2^(-1)
      ]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 3*z + y]*I*Nf
      *Pi - 1/4*Log[mb2*mh2^(-1)]*G[0,y]*Den[ - 1 + y]^2*Den[ - 1 + z
       + y]^2*Num[ - 4 + 12*z - 8*z^2 + 11*y - 72*y*z + 32*y*z^2 - 10*
      y^2 + 60*y^2*z + 3*y^3]*Nc - 2*Log[mb2*mh2^(-1)]*G[0,y]*Den[ - 1
       + y]^2*Den[ - 1 + z + y]^2*Num[ - 2 + z + 2*y]*y*z + 1/4*Log[mb2
      *mh2^(-1)]*G[0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[1 - 48*
      z + 24*z^2 - 2*y + 48*y*z + y^2]*Nc^(-1)*y + Log[mb2*mh2^(-1)]*G[
      0,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/3*Log[mb2*
      mh2^(-1)]*G[0,z]*G[1 - z,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Nf*y
       - 1/6*Log[mb2*mh2^(-1)]*G[0,z]*G[1 - z,y]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 9 + 9*z - 11*y]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,z
      ]*G[1 - z,y]*Den[ - 1 + z + y] + 3/2*Log[mb2*mh2^(-1)]*G[0,z]*G[1
       - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,z]*
      G[1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]
      *G[0,z]*G[1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y
      ]*Num[3 - 5*z + 2*z^2 - 5*y + 3*y*z + 2*y^2]*Nc - Log[mb2*
      mh2^(-1)]*G[0,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[0,z]*G[0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]
      *Den[ - 1 + z + y]*Num[3 - 5*z + 2*z^2 - 5*y + 3*y*z + 2*y^2]*Nc
       - 1/2*Log[mb2*mh2^(-1)]*G[0,z]*G[1,0,y]*Den[ - 1 + z + y]^3*Num[
       - 1 + z + z^2 + 2*y - y*z - y^2]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,
      z]*G[1,0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + y]^2*Nc^(-1) - 1/4*
      Log[mb2*mh2^(-1)]*G[0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[
       - 4 + 11*z - 10*z^2 + 3*z^3 + 12*y - 72*y*z + 60*y*z^2 - 8*y^2
       + 32*y^2*z]*Nc - 2*Log[mb2*mh2^(-1)]*G[0,z]*Den[ - 1 + z]^2*Den[
       - 1 + z + y]^2*Num[ - 2 + 2*z + y]*y*z + 1/4*Log[mb2*mh2^(-1)]*
      G[0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[1 - 2*z + z^2 - 48
      *y + 48*y*z + 24*y^2]*Nc^(-1)*z + 1/12*Log[mb2*mh2^(-1)]*G[0,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 6 + 19*z - 21*z^2 + 8*
      z^3 + 22*y - 45*y*z + 23*y*z^2 - 26*y^2 + 26*y^2*z + 10*y^3]*Nc*
      Pi^2 - 1/6*Log[mb2*mh2^(-1)]*G[0,z]*Den[ - 1 + z]*Den[ - 1 + z + 
      y]*Num[ - 20 + 20*z + 51*y]*I*Nc*Pi + 3/2*Log[mb2*mh2^(-1)]*G[0,z
      ]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nc^(-1)*
      Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]
      *Num[ - 1 + z + 2*y]*I*Pi + 1/3*Log[mb2*mh2^(-1)]*G[0,z]*Den[ - 1
       + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 3*y]*I*Nf*Pi + 1/12*Log[
      mb2*mh2^(-1)]*G[0,z]*Den[ - 1 + z + y]^3*Num[ - 1 + y]^2*Nc^(-1)*
      Pi^2 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,0,1 - z,y]*Den[ - 1 + y]*Den[
       - 1 + z + y]*Num[ - 3 + 4*z + 3*y]*Nc + Log[mb2*mh2^(-1)]*G[0,0,
      y]*G[0,z]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nc
       + 1/2*Log[mb2*mh2^(-1)]*G[0,0,y]*G[1,z]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,0,y]*G[1,z]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[ - 3 + 4*z + 3*y]*Nc + 1/2*Log[mb2*mh2^(-1)
      ]*G[0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y] - 
      3/2*Log[mb2*mh2^(-1)]*G[0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*
      Num[ - 1 + 2*z + y]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,0,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nc - 1/3*Log[
      mb2*mh2^(-1)]*G[0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1
       + 2*z + y]*Nf - 1/2*Log[mb2*mh2^(-1)]*G[0,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z
       + y]*I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,0,z]*G[1 - z,y]*Den[ - 
      1 + z]*Den[ - 1 + z + y]*Num[ - 3 + 3*z + 4*y]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + Log[mb2
      *mh2^(-1)]*G[0,0,z]*G[0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[
       - 1 + z + 2*y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,0,z]*Den[ - 1 + z]
      *Den[ - 1 + z + y]*Num[ - 1 + z + 2*y] - 3/2*Log[mb2*mh2^(-1)]*G[
      0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*
      Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,0,z]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 1 + z + 2*y]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,0,z]
      *Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nf - 1/2*
      Log[mb2*mh2^(-1)]*G[0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[
       - 1 + z + 2*y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,0,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nc*Pi + 
      Log[mb2*mh2^(-1)]*G[0,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[
       - 1 + 2*z + y]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,0,0,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nc + Log[mb2*mh2^(-1)
      ]*G[0,0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*
      Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,0,0,z]*Den[ - 1 + z]*Den[ - 1 + z
       + y]*Num[ - 1 + z + 2*y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,0,1,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 4*y]*Nc + 3/2*Log[
      mb2*mh2^(-1)]*G[0,0,1,z]*Den[ - 1 + z + y]*Nc^(-1) - 2*Log[mb2*
      mh2^(-1)]*G[0,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 2*Log[
      mb2*mh2^(-1)]*G[0,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nc^(-1) - Log[
      mb2*mh2^(-1)]*G[0,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nc - Log[mb2*
      mh2^(-1)]*G[0,1,z]*G[0,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2
      *mh2^(-1)]*G[0,1,z]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[3 - 5*z + 2*z^2 - 5*y + 3*y*z + 2*y^2]*Nc - 1/3*
      Log[mb2*mh2^(-1)]*G[0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Nf*y
       + 1/6*Log[mb2*mh2^(-1)]*G[0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]
      *Num[ - 9 + 9*z + 11*y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,1,z]*Den[
       - 1 + z + y] - 3/2*Log[mb2*mh2^(-1)]*G[0,1,z]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,1,z]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,1,0,y]*Den[ - 1 + z + y]^3
      *Num[2 - 4*z + 2*z^2 - 2*y + 2*y*z + y^2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 6
       + 24*z - 30*z^2 + 12*z^3 + 17*y - 47*y*z + 30*y*z^2 - 15*y^2 + 
      23*y^2*z + 4*y^3]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[0,1,0,z]*Den[ - 1
       + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 8*z - 6*z^2 + z^3 + 14*y - 
      27*y*z + 13*y*z^2 - 19*y^2 + 19*y^2*z + 8*y^3]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,0,z]*Den[ - 1 + z + y]^3*Num[ - 1 + y]^2*Nc^(-1)
       - Log[mb2*mh2^(-1)]*G[0,1,1,z]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*
      Log[mb2*mh2^(-1)]*G[1,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[1,1 - z,0,y]*Den[ - 1 + z + y]*Nc - 1/6*Log[
      mb2*mh2^(-1)]*G[1,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 4
       + 15*z - 18*z^2 + 6*z^3 + 12*y - 30*y*z + 18*y*z^2 - 12*y^2 + 15
      *y^2*z + 4*y^3]*Nc*Pi^2 + 1/6*Log[mb2*mh2^(-1)]*G[1,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]^3*Num[ - 2 + 8*z - 7*z^2 + 2*z^3 + 6*y - 
      16*y*z + 7*y*z^2 - 6*y^2 + 8*y^2*z + 2*y^3]*Nc^(-1)*Pi^2 + 1/2*
      Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,1 - z,y]*Den[ - 1
       + z + y]*Nc - 3*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z, - z,y]*Den[ - 
      1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*Den[
       - 1 + z + y] + 3/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) - 10/3*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*Den[
       - 1 + z + y]*Nc + 1/3*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*Den[
       - 1 + z + y]*Nf - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,y]*Den[
       - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z
      ,y]*Den[ - 1 + z + y]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[1,z]*G[1 - z,
      0,y]*Den[ - 1 + z + y]*Nc^(-1) - 2*Log[mb2*mh2^(-1)]*G[1,z]*G[ - 
      z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[1,z]
      *G[ - z, - z,y]*Den[ - 1 + z + y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1
      ,z]*G[ - z, - z,y]*Den[ - 1 + z + y]*Nc + Log[mb2*mh2^(-1)]*G[1,z
      ]*G[ - z,y]*Den[ - 1 + z + y] - 3*Log[mb2*mh2^(-1)]*G[1,z]*G[ - z
      ,y]*Den[ - 1 + z + y]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[1,z]*G[ - z
      ,y]*Den[ - 1 + z + y]*Nc + Log[mb2*mh2^(-1)]*G[1,z]*G[ - z,y]*
      Den[ - 1 + z + y]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[1,z]*G[ - z,
      0,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]*G[1,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 9*z - 9*z^2 + 3*z^3
       - 2*y + 4*y*z - 2*y*z^2 + 7*y^2 - 7*y^2*z - 4*y^3]*Nc^(-1)*Pi^2
       - 1/6*Log[mb2*mh2^(-1)]*G[1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3
      *Num[ - 2 + 2*z + y]*Num[3 - 6*z + 3*z^2 - 8*y + 8*y*z + 6*y^2]*
      Nc*Pi^2 - 3/2*Log[mb2*mh2^(-1)]*G[1,z]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[1,z]*Den[ - 1 + z + y]*I*Pi
       + 31/6*Log[mb2*mh2^(-1)]*G[1,z]*Den[ - 1 + z + y]*I*Nc*Pi - 2/3*
      Log[mb2*mh2^(-1)]*G[1,z]*Den[ - 1 + z + y]*I*Nf*Pi - 1/3*Log[mb2*
      mh2^(-1)]*G[1,z]*Den[z + y]*Den[ - 1 + z + y]^2*y*z - 1/3*Log[mb2
      *mh2^(-1)]*G[1,z]*Den[z + y]*Den[ - 1 + z + y]^2*Nf*y*z + 1/3*
      Log[mb2*mh2^(-1)]*G[1,z]*Den[z + y]*Den[ - 1 + z + y]^2*Num[ - 3*
      z + 3*z^2 - 3*y + 7*y*z + 3*y^2]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[1,0
      ,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0
      ,1 - z,y]*Den[ - 1 + z + y]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[1,0,y]*
      G[1,z]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0,y]
      *G[1,z]*Den[ - 1 + z + y]*Nc + 2*Log[mb2*mh2^(-1)]*G[1,0,y]*Den[
       - 1 + z + y]^3*y*z - 1/4*Log[mb2*mh2^(-1)]*G[1,0,y]*Den[ - 1 + y
      ]*Den[ - 1 + z + y]^3*Num[ - 3 + 10*z - 13*z^2 + 6*z^3 + 11*y + 2
      *y*z + 13*y*z^2 - 13*y^2 - 12*y^2*z + 5*y^3]*Nc + 1/4*Log[mb2*
      mh2^(-1)]*G[1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 
      14*z - 17*z^2 + 6*z^3 + 7*y - 2*y*z + 17*y*z^2 - 5*y^2 - 12*y^2*z
       + y^3]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[1,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[ - 3 + 4*z + 3*y]*I*Nc^(-1)*Pi + 1/2*Log[
      mb2*mh2^(-1)]*G[1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1
       + 4*z + y]*I*Nc*Pi + 3/2*Log[mb2*mh2^(-1)]*G[1,0,z]*G[1 - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0,z]*G[1 - 
      z,y]*Den[ - 1 + z + y]*Nc - Log[mb2*mh2^(-1)]*G[1,0,z]*G[ - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[1,0,z]*Den[
       - 1 + z]*Den[ - 1 + z + y]*Nf*y - 1/12*Log[mb2*mh2^(-1)]*G[1,0,z
      ]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 27 + 87*z - 93*z^2 + 
      33*z^3 + 44*y - 22*y*z - 22*y*z^2 - 13*y^2 + 13*y^2*z - 4*y^3]*Nc
       + 1/4*Log[mb2*mh2^(-1)]*G[1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]
      ^3*Num[ - 9 + 25*z - 23*z^2 + 7*z^3 + 26*y - 26*y*z - 23*y^2 + 23
      *y^2*z + 6*y^3]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,0,z]*Den[ - 1 + z
      ]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nc^(-1)*Pi + 1/2*Log[
      mb2*mh2^(-1)]*G[1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1
       + z + 4*y]*I*Nc*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,0,z]*Den[ - 1 + z
       + y]^3*Num[1 - 2*z + z^2 - 2*y - 2*y*z + y^2] - Log[mb2*mh2^(-1)
      ]*G[1,0,0,y]*Den[ - 1 + y]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,0,0,y]
      *Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 4 + 7*z + 4*y]*Nc - 1/2*
      Log[mb2*mh2^(-1)]*G[1,0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[
       - 1 + z + 2*y]*Nc^(-1) - 5/2*Log[mb2*mh2^(-1)]*G[1,0,0,z]*Den[
       - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc - 3/2*Log[mb2*
      mh2^(-1)]*G[1,0,1,z]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,1,z]*Den[ - 1 + z + y]*Nc + 1/2*Log[mb2*mh2^(-1)]
      *G[1,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc - 2*Log[mb2*
      mh2^(-1)]*G[1,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*Log[
      mb2*mh2^(-1)]*G[1,1,z]*Den[ - 1 + z + y] + 3/2*Log[mb2*mh2^(-1)]*
      G[1,1,z]*Den[ - 1 + z + y]*Nc^(-1) - 10/3*Log[mb2*mh2^(-1)]*G[1,1
      ,z]*Den[ - 1 + z + y]*Nc + 1/3*Log[mb2*mh2^(-1)]*G[1,1,z]*Den[ - 
      1 + z + y]*Nf - 1/2*Log[mb2*mh2^(-1)]*G[1,1,z]*Den[ - 1 + z + y]*
      I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,1,z]*Den[ - 1 + z + y]*I
      *Nc*Pi + Log[mb2*mh2^(-1)]*G[1,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]^3*Num[ - 4 + 15*z - 18*z^2 + 6*z^3 + 12*y - 30*y*z + 18*y*
      z^2 - 12*y^2 + 15*y^2*z + 4*y^3]*Nc - Log[mb2*mh2^(-1)]*G[1,1,0,y
      ]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 2 + 8*z - 7*z^2 + 2*
      z^3 + 6*y - 16*y*z + 7*y*z^2 - 6*y^2 + 8*y^2*z + 2*y^3]*Nc^(-1)
       + Log[mb2*mh2^(-1)]*G[1,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3
      *Num[ - 1 + z + 2*y]*Num[3 - 6*z + 3*z^2 - 7*y + 7*y*z + 3*y^2]*
      Nc - Log[mb2*mh2^(-1)]*G[1,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]
      ^3*Num[4 - 8*z + 4*z^2 - 5*y + 5*y*z + 2*y^2]*Nc^(-1)*y + 1/2*
      Log[mb2*mh2^(-1)]*G[1,1,1,z]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*Log[
      mb2*mh2^(-1)]*G[1,1,1,z]*Den[ - 1 + z + y]*Nc - 1/2*Log[mb2*
      mh2^(-1)]*Den[ - 1 + z + y]*Nf*Pi^2 - Log[mb2*mh2^(-1)]*Den[ - 1
       + z + y]*I*Nc*Pi + 1/3*Log[mb2*mh2^(-1)]*Den[ - 1 + z + y]^3*
      Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*Pi^2 - 1/12*Log[mb2*mh2^(-1)
      ]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[14 - 46*z
       + 53*z^2 - 24*z^3 + 3*z^4 - 46*y + 102*y*z - 77*y*z^2 + 21*y*z^3
       + 53*y^2 - 77*y^2*z + 24*y^2*z^2 - 24*y^3 + 21*y^3*z + 3*y^4]*
      Nc^(-1)*Pi^2 + 1/12*Log[mb2*mh2^(-1)]*Den[ - 1 + y]*Den[ - 1 + z]
      *Den[ - 1 + z + y]^3*Num[47 - 143*z + 148*z^2 - 55*z^3 + 3*z^4 - 
      143*y + 325*y*z - 234*y*z^2 + 52*y*z^3 + 148*y^2 - 234*y^2*z + 86
      *y^2*z^2 - 55*y^3 + 52*y^3*z + 3*y^4]*Nc*Pi^2 - 1/6*Log[mb2*
      mh2^(-1)]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 3
      *z + 2*z^2 - 3*y + y*z + 2*y^2]*I*Nc*Pi^3 + 2*Log[mb2*mh2^(-1)]*
      Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2
       - 2*y + y*z + y^2] - 6*Log[mb2*mh2^(-1)]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*
      Nc^(-1) + 6*Log[mb2*mh2^(-1)]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 
      1 + z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*Nc - 1/12*Log[mb2
      *mh2^(-1)]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[7 - 
      11*z + 4*z^2 - 11*y + 7*y*z + 4*y^2]*I*Nc^(-1)*Pi^3 - 1/2*G[1 - z
      ,1 - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1 - z,1
       - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc - 3/2*G[1 - z,1 - z,1 - 
      z,y]*Den[ - 1 + z + y]*Nc^(-1) + 17/4*G[1 - z,1 - z,1 - z,y]*Den[
       - 1 + z + y]*Nc - 1/2*G[1 - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*
      Nf + 1/2*G[1 - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 
      1/2*G[1 - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - 3/2*G[1 - 
      z,1 - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 5*G[1 - z,1 - z,
       - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1 - z,1 - z, - z,1 - 
      z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Num[ - 2 + z + y]*Nc + 11/12*G[1
       - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1)*Pi^2 + 3/2*G[1 - z,1 - z,
      y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 73/12*G[1 - z,1 - z,y]*Den[
       - 1 + z + y]*I*Nc*Pi + 5/6*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*I*
      Nf*Pi - 1/6*G[1 - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 2 + z + y]*Num[ - 1 + z + y + 2*y*z]*Nc*Pi^2 + 1/
      3*G[1 - z,1 - z,y]*Den[z + y]*Den[ - 1 + z + y]^2*y*z + 1/3*G[1
       - z,1 - z,y]*Den[z + y]*Den[ - 1 + z + y]^2*Nf*y*z - 1/3*G[1 - z
      ,1 - z,y]*Den[z + y]*Den[ - 1 + z + y]^2*Num[ - 3*z + 3*z^2 - 3*y
       + 7*y*z + 3*y^2]*Nc - 3/2*G[1 - z,1 - z,0,1 - z,y]*Den[ - 1 + z
       + y]*Nc^(-1) - 3/2*G[1 - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1)
       + 17/4*G[1 - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc - 1/2*G[1 - z,1
       - z,0,y]*Den[ - 1 + z + y]*Nf + G[1 - z,1 - z,0,y]*Den[ - 1 + z
       + y]*I*Nc^(-1)*Pi - 3/2*G[1 - z,1 - z,0,0,y]*Den[ - 1 + z + y]*
      Nc^(-1) - 1/2*G[1 - z,1 - z,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y
      ]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc - 1/2*G[1 - z,1 - z,1,0,y]*Den[
       - 1 + z + y]*Nc^(-1) + 1/2*G[1 - z,1 - z,1,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z]*Den[ - 1 + z + y]*Num[5 - 7*z + 2*z^2 - 5*y + y*z
       + 2*y*z^2 + 2*y^2*z]*Nc + 4*G[1 - z, - z,1 - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) - G[1 - z, - z,1 - z,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z]*Num[ - z - y + 2*y*z]*Nc + 1/3*G[1 - z, - z,1 - z,y
      ]*Den[ - 1 + z + y]*Nf - 3*G[1 - z, - z,1 - z,y]*Den[ - 1 + z + y
      ]*I*Nc^(-1)*Pi - 1/3*G[1 - z, - z,1 - z,y]*Den[ - 1 + y]^2*Den[
       - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 3*z^2 + 9*z^3 - 9*z^4 + 3*
      z^5 - 19*y*z + 69*y*z^2 - 87*y*z^3 + 43*y*z^4 - 6*y*z^5 - 3*y^2
       + 69*y^2*z - 314*y^2*z^2 + 397*y^2*z^3 - 179*y^2*z^4 + 30*y^2*
      z^5 + 9*y^3 - 87*y^3*z + 397*y^3*z^2 - 383*y^3*z^3 + 91*y^3*z^4
       - 9*y^4 + 43*y^4*z - 179*y^4*z^2 + 91*y^4*z^3 + 3*y^5 - 6*y^5*z
       + 30*y^5*z^2]*Nc*y^(-1)*z^(-1) - 1/2*G[1 - z, - z,1 - z,y]*Den[
       - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]*Num[ - 9 + 14*z - 5
      *z^2 + 14*y - 16*y*z + 2*y*z^2 + 2*y*z^3 - 5*y^2 + 2*y^2*z - y^2*
      z^2 + 2*y^3*z]*Nc^(-1) + G[1 - z, - z,1 - z,0,y]*Den[ - 1 + z + y
      ]*Nc^(-1) + G[1 - z, - z,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]*Num[ - 1 + z^2 + 2*y - y*z - y^2]*Nc - 2*G[1 - 
      z, - z, - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 2*G[1 - z, - z,
       - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[2
       - 2*z - 2*y + y*z^2 + y^2*z]*Nc + G[1 - z, - z,0,1 - z,y]*Den[
       - 1 + z + y]*Nc^(-1) + G[1 - z, - z,0,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z^2 + 2*y - y*z - y^2]
      *Nc - 2*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 5/12*G[1 - z,y]*
      Den[ - 1 + z + y]*I*Nc^(-1)*Pi^3 - 1/6*G[1 - z,y]*Den[ - 1 + z + 
      y]*I*Nc*Pi^3 + 1/18*G[1 - z,y]*Den[ - 1 + z + y]^3*Num[11 - 22*z
       + 11*z^2 - 22*y + 20*y*z + 11*y^2]*Nf*Pi^2 - 1/3*G[1 - z,y]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[z + y]^2*Den[ - 1 + z + y]*Num[ - z^2
       - 10*z^3 + 11*z^4 - 4*y*z - 28*y*z^2 + 21*y*z^3 - y^2 - 28*y^2*z
       + 18*y^2*z^2 - 10*y^3 + 21*y^3*z + 11*y^4]*Nc + 2/3*G[1 - z,y]*
      Den[ - 1 + y]*Den[ - 1 + z]*Den[z + y]^2*Den[ - 1 + z + y]*Num[
      z^2 - 2*z^3 + z^4 + y*z - 5*y*z^2 + 3*y*z^3 + y^2 - 5*y^2*z + 3*
      y^2*z^2 - 2*y^3 + 3*y^3*z + y^4]*Nf - 1/12*G[1 - z,y]*Den[ - 1 + 
      y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 5 + 17*z - 21*z^2
       + 11*z^3 - 2*z^4 + 17*y - 52*y*z + 51*y*z^2 - 12*y*z^3 - 6*y*z^4
       + 2*y*z^5 - 21*y^2 + 51*y^2*z - 41*y^2*z^2 + 7*y^2*z^3 + 4*y^2*
      z^4 + 11*y^3 - 12*y^3*z + 7*y^3*z^2 - 4*y^3*z^3 - 2*y^4 - 6*y^4*z
       + 4*y^4*z^2 + 2*y^5*z]*Nc^(-1)*Pi^2 - 1/36*G[1 - z,y]*Den[ - 1
       + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[6*z^2 - 24*z^3 + 
      36*z^4 - 24*z^5 + 6*z^6 + 136*y*z - 559*y*z^2 + 873*y*z^3 - 625*y
      *z^4 + 187*y*z^5 - 12*y*z^6 + 6*y^2 - 559*y^2*z + 2188*y^2*z^2 - 
      3175*y^2*z^3 + 2052*y^2*z^4 - 572*y^2*z^5 + 60*y^2*z^6 - 24*y^3
       + 873*y^3*z - 3175*y^3*z^2 + 3966*y^3*z^3 - 1941*y^3*z^4 + 301*
      y^3*z^5 + 36*y^4 - 625*y^4*z + 2052*y^4*z^2 - 1941*y^4*z^3 + 532*
      y^4*z^4 - 24*y^5 + 187*y^5*z - 572*y^5*z^2 + 301*y^5*z^3 + 6*y^6
       - 12*y^6*z + 60*y^6*z^2]*Nc*Pi^2*y^(-1)*z^(-1) - 1/3*G[1 - z,y]*
      Den[z + y]*Den[ - 1 + z + y]^2*I*Pi*y*z - 1/3*G[1 - z,y]*Den[z + 
      y]*Den[ - 1 + z + y]^2*I*Nf*Pi*y*z + 1/3*G[1 - z,y]*Den[z + y]*
      Den[ - 1 + z + y]^2*Num[ - 3*z + 3*z^2 - 3*y + 7*y*z + 3*y^2]*I*
      Nc*Pi - 2/3*G[1 - z,y]*Den[z + y]^2*Den[ - 1 + z + y]*y*z - 3/2*
      G[1 - z,0,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 3/2*G[1 - z,
      0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 17/4*G[1 - z,0,1 - z,y]*
      Den[ - 1 + z + y]*Nc - 1/2*G[1 - z,0,1 - z,y]*Den[ - 1 + z + y]*
      Nf + G[1 - z,0,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 3/2*G[1
       - z,0,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1 - z,0,1 - z
      ,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2
      ]*Nc + G[1 - z,0, - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[1 - 
      z,0, - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*
      Num[ - 1 + z^2 + 2*y - y*z - y^2]*Nc + 1/4*G[1 - z,0,y]*Den[ - 1
       + z + y]*Nc^(-1)*Pi^2 + 3/2*G[1 - z,0,y]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi + 1/6*G[1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 
      1 + z + y]^3*Num[4 - 13*z + 15*z^2 - 7*z^3 + z^4 - 13*y + 30*y*z
       - 23*y*z^2 + 6*y*z^3 + 15*y^2 - 23*y^2*z + 8*y^2*z^2 - 7*y^3 + 6
      *y^3*z + y^4]*Nc*Pi^2 + 1/4*G[1 - z,0,y]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]^2*Num[8 - 19*z + 9*z^2 + 2*z^3 - 16*y + 
      31*y*z - 11*y*z^2 + 8*y^2 - 12*y^2*z]*Nc^(-1)*y*z^(-1) - 1/6*G[1
       - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[3 + 2*z - 3*y]*I*Nf
      *Pi + 1/12*G[1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[51 + 
      22*z - 51*y]*I*Nc*Pi + 1/12*G[1 - z,0,y]*Den[ - 1 + y]^2*Den[ - 1
       + z]*Den[ - 1 + z + y]^2*Num[ - 36*z + 108*z^2 - 96*z^3 + 24*z^4
       + 48*y + 45*y*z - 119*y*z^2 + 6*y*z^3 + 20*y*z^4 - 132*y^2 - 30*
      y^2*z + 32*y^2*z^2 + 46*y^2*z^3 + 120*y^3 + 69*y^3*z - 21*y^3*z^2
       - 36*y^4 - 48*y^4*z]*Nc*z^(-1) - 2/3*G[1 - z,0,y]*Den[ - 1 + y]^
      2*Den[ - 1 + z + y]^2*Num[ - 2 + z + 2*y]*Nf*y*z - 3/2*G[1 - z,0,
      0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1 - z,0,0,1 - z,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc
       + 1/2*G[1 - z,0,0,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*G[1 - 
      z,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^2*Num[3 - 3*z - 5*y + y*
      z + 2*y^2]*Nc^(-1) + 1/2*G[1 - z,0,0,y]*Den[ - 1 + y]*Den[ - 1 + 
      z + y]*Num[ - 3 + 4*z + 3*y]*I*Nc*Pi + 1/6*G[1 - z,0,0,y]*Den[ - 
      1 + y]*Den[ - 1 + z + y]*Num[1 + 2*z - y]*Nf + 1/12*G[1 - z,0,0,y
      ]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 29 + 7*z + 22*z^2 + 
      81*y - 134*y*z + 26*y*z^2 - 75*y^2 + 127*y^2*z + 23*y^3]*Nc - 1/2
      *G[1 - z,0,0,0,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1 - z,0,0,0,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 2 + 3*z + 2*y]*Nc + G[1 - 
      z,0,1,0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 + y*
      z]*Nc + G[1 - z,0,1,0,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1 - z,1,1
       - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) + G[1 - z,1,1 - z,0,y]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[1 - 5*z + 9*z^2
       - 7*z^3 + 2*z^4 - 4*y + 17*y*z - 18*y*z^2 + 5*y*z^3 + 6*y^2 - 15
      *y^2*z + 9*y^2*z^2 - 4*y^3 + 3*y^3*z + y^4]*Nc - 1/6*G[1 - z,1,y]
      *Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1 + 3*z - 3*z^2 + z^3
       + 2*y*z - 2*y*z^2 + 3*y^2 - 3*y^2*z - 2*y^3]*Nc*Pi^2 - 1/6*G[1
       - z,1,y]*Den[ - 1 + z + y]*Nc^(-1)*Pi^2 - G[1 - z,1,0,1 - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) + G[1 - z,1,0,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[1 - 5*z + 9*z^2 - 7*z^3 + 2
      *z^4 - 4*y + 17*y*z - 18*y*z^2 + 5*y*z^3 + 6*y^2 - 15*y^2*z + 9*
      y^2*z^2 - 4*y^3 + 3*y^3*z + y^4]*Nc + 1/2*G[1 - z,1,0,y]*Den[ - 1
       + z + y]*I*Nc^(-1)*Pi - 1/2*G[1 - z,1,0,y]*Den[ - 1 + z + y]*I*
      Nc*Pi + 2/3*G[1 - z,1,0,y]*Den[ - 1 + z + y]^3*Nf*y*z - 1/12*G[1
       - z,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*
      Num[ - 63 + 252*z - 378*z^2 + 252*z^3 - 63*z^4 + 219*y - 500*y*z
       + 454*y*z^2 - 284*y*z^3 + 111*y*z^4 - 249*y^2 + 158*y^2*z + 155*
      y^2*z^2 - 64*y^2*z^3 + 93*y^3 + 198*y^3*z - 183*y^3*z^2 - 108*y^4
      *z]*Nc + 1/4*G[1 - z,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 
      1 + z + y]^3*Num[ - 21 + 84*z - 126*z^2 + 84*z^3 - 21*z^4 + 61*y
       - 188*y*z + 210*y*z^2 - 100*y*z^3 + 17*y*z^4 - 59*y^2 + 150*y^2*
      z - 115*y^2*z^2 + 24*y^2*z^3 + 19*y^3 - 50*y^3*z + 27*y^3*z^2 + 4
      *y^4*z]*Nc^(-1) + 1/2*G[1 - z,1,0,0,y]*Den[ - 1 + z]*Den[ - 1 + z
       + y]^3*Num[ - 1 + 3*z - 3*z^2 + z^3 + 4*y - 4*y*z - 5*y^2 + 5*
      y^2*z + 2*y^3]*Nc + 1/2*G[1 - z,1,0,0,y]*Den[ - 1 + z + y]*
      Nc^(-1) + G[1 - z,1,1,0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[
       - 1 + 3*z - 3*z^2 + z^3 + 2*y*z - 2*y*z^2 + 3*y^2 - 3*y^2*z - 2*
      y^3]*Nc + G[1 - z,1,1,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 3*G[ - z,1
       - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 3*G[ - z,1 - z,1
       - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 20/3*G[ - z,1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc + 2/3*G[ - z,1 - z,1 - z,y]*Den[ - 1 + z + y
      ]*Nf - 2*G[ - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 2
      *G[ - z,1 - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) - 2*G[ - z,1
       - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc - G[ - z,1 - z, - z,1 - z,y]
      *Den[ - 1 + z + y]^3*Num[ - 1 + 2*z + 2*y]*Num[ - 3 + 2*z + 2*y]*
      Nc^(-1) + G[ - z,1 - z, - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[ - 1
       + 2*z + 2*y]*Num[ - 3 + 4*z + 4*y]*Nc - 3*G[ - z,1 - z,y]*Den[
       - 1 + z + y]*I*Nc^(-1)*Pi + 17/2*G[ - z,1 - z,y]*Den[ - 1 + z + 
      y]*I*Nc*Pi - G[ - z,1 - z,y]*Den[ - 1 + z + y]*I*Nf*Pi + 1/6*G[
       - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 2*z^2 + 2*z^3 - 4
      *y + 4*y*z + 6*y*z^2 + 2*y^2 + 6*y^2*z + 2*y^3]*Nc*Pi^2 - 1/6*G[
       - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[2 - 6*z + 3*z^2 - 6*y + 6*y
      *z + 3*y^2]*Nc^(-1)*Pi^2 + G[ - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]^2*Num[ - 2*z^2 + 4*z^3 - 2*z^4 + 5*y*z^2
       - 8*y*z^3 + 3*y*z^4 - 2*y^2 + 5*y^2*z - 8*y^2*z^2 + 4*y^2*z^3 + 
      4*y^3 - 8*y^3*z + 4*y^3*z^2 - 2*y^4 + 3*y^4*z]*Nc^(-1)*y^(-1)*
      z^(-1) + G[ - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z
       + y]^2*Num[4*z^2 - 7*z^3 + 3*z^4 - 6*y*z + 10*y*z^2 - 10*y*z^3
       + 6*y*z^4 + 4*y^2 + 10*y^2*z - 40*y^2*z^2 + 17*y^2*z^3 - 7*y^3
       - 10*y^3*z + 17*y^3*z^2 + 3*y^4 + 6*y^4*z]*Nc*y^(-1)*z^(-1) + 2*
      G[ - z,1 - z,0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 2*G[ - z,1 - 
      z,0,1 - z,y]*Den[ - 1 + z + y]*Nc - 3/2*G[ - z,1 - z,0,y]*Den[ - 
      1 + z + y]*Nc^(-1) + 1/3*G[ - z,1 - z,0,y]*Den[ - 1 + z + y]*Nf
       - G[ - z,1 - z,0,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/3*G[ - z,
      1 - z,0,y]*Den[ - 1 + z + y]^3*Num[3*z^4 + y*z - 2*y*z^2 + 7*y*
      z^3 - 2*y^2*z + 2*y^2*z^2 - 5*y^3*z - 3*y^4]*Nc*y^(-1)*z^(-1) + 1/
      2*G[ - z,1 - z,0,0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*z^3 + 6*y*
      z^2 + 6*y^2*z + 2*y^3]*Nc + 1/2*G[ - z,1 - z,0,0,y]*Den[ - 1 + z
       + y]^3*Num[3 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2]*Nc^(-1) - 1/2*
      G[ - z,1 - z,1,0,y]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 2*z^2 + 2*
      z^3 - 4*y + 4*y*z + 6*y*z^2 + 2*y^2 + 6*y^2*z + 2*y^3]*Nc - 1/2*
      G[ - z,1 - z,1,0,y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + 2*z^2 - 4*y
       + 4*y*z + 2*y^2]*Nc^(-1) - 5*G[ - z, - z,1 - z,1 - z,y]*Den[ - 1
       + z + y]*Nc^(-1) + G[ - z, - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*
      Num[3 + 2*z + 2*y]*Nc + 3*G[ - z, - z,1 - z,y]*Den[ - 1 + z + y]*
      I*Nc^(-1)*Pi - G[ - z, - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - 
      G[ - z, - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[z^4 + 3*y*z - 5*y*
      z^2 + 4*y*z^3 - 5*y^2*z + 6*y^2*z^2 + 4*y^3*z + y^4]*Nc*y^(-1)*
      z^(-1) + G[ - z, - z,1 - z,y]*Den[ - 1 + z + y]^2*Num[ - 3 + 4*z
       + 4*y]*Nc^(-1) - G[ - z, - z, - z,1 - z,y]*Den[ - 1 + z + y]^3*
      Num[ - 1 + 2*z + 2*y]*Num[ - 2 + 2*z + z^2 + 2*y + 2*y*z + y^2]*
      Nc - G[ - z, - z, - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[2 - 2*z + 
      z^2 - 2*y + 2*y*z + y^2]*Nc^(-1) + 2*G[ - z,0,1 - z,1 - z,y]*Den[
       - 1 + z + y]*Nc^(-1) - 2*G[ - z,0,1 - z,1 - z,y]*Den[ - 1 + z + 
      y]*Nc - 3/2*G[ - z,0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/3*G[
       - z,0,1 - z,y]*Den[ - 1 + z + y]*Nf - G[ - z,0,1 - z,y]*Den[ - 1
       + z + y]*I*Nc^(-1)*Pi - 1/3*G[ - z,0,1 - z,y]*Den[ - 1 + z + y]^
      3*Num[3*z^4 + y*z - 2*y*z^2 + 7*y*z^3 - 2*y^2*z + 2*y^2*z^2 - 5*
      y^3*z - 3*y^4]*Nc*y^(-1)*z^(-1) + 1/2*G[ - z,0,1 - z,0,y]*Den[ - 
      1 + z + y]^3*Num[ - 1 + 2*z^3 + 6*y*z^2 + 6*y^2*z + 2*y^3]*Nc + 1/
      2*G[ - z,0,1 - z,0,y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + 2*z^2 - 4
      *y + 4*y*z + 2*y^2]*Nc^(-1) + 1/2*G[ - z,0,0,1 - z,y]*Den[ - 1 + 
      z + y]^3*Num[ - 1 + 2*z^3 + 6*y*z^2 + 6*y^2*z + 2*y^3]*Nc + 1/2*
      G[ - z,0,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + 2*z^2 - 4*y
       + 4*y*z + 2*y^2]*Nc^(-1) - 1/2*G[ - z,0,1,0,y]*Den[ - 1 + z + y]
      ^3*Num[1 - 4*z + 2*z^2 + 2*z^3 - 4*y + 4*y*z + 6*y*z^2 + 2*y^2 + 
      6*y^2*z + 2*y^3]*Nc - 1/2*G[ - z,0,1,0,y]*Den[ - 1 + z + y]^3*
      Num[3 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2]*Nc^(-1) - 3/2*G[0,1 - 
      z,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 3/2*G[0,1 - z,1 - z,
      y]*G[1,z]*Den[ - 1 + z + y]*Nc^(-1) - 3/2*G[0,1 - z,1 - z,y]*Den[
       - 1 + z + y]*Nc^(-1) + 17/4*G[0,1 - z,1 - z,y]*Den[ - 1 + z + y]
      *Nc - 1/2*G[0,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nf + G[0,1 - z,1
       - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 3/2*G[0,1 - z,1 - z,0,y]
      *Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[0,1 - z,1 - z,0,y]*Den[ - 1 + 
      y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc + 1/2*G[0,1
       - z, - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 6*z + 3*z^2 - 6*y
       + 4*y*z + 3*y^2]*Nc^(-1) + 1/2*G[0,1 - z, - z,1 - z,y]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[1 - 3*z + 3*z^2 - z^3
       - 29*y*z + 34*y*z^2 - 7*y*z^3 + 2*y*z^4 - 3*y^2 + 40*y^2*z - 43*
      y^2*z^2 + 6*y^2*z^3 + 2*y^3 - 10*y^3*z + 6*y^3*z^2 + 2*y^4*z]*Nc
       + 1/2*G[0,1 - z, - z,y]*G[1,z]*Den[ - 1 + z + y]^3*Num[3 - 6*z
       + 3*z^2 - 6*y + 4*y*z + 3*y^2]*Nc^(-1) + 1/2*G[0,1 - z, - z,y]*
      G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[1 - 3*
      z + 3*z^2 - z^3 - 29*y*z + 34*y*z^2 - 7*y*z^3 + 2*y*z^4 - 3*y^2
       + 40*y^2*z - 43*y^2*z^2 + 6*y^2*z^3 + 2*y^3 - 10*y^3*z + 6*y^3*
      z^2 + 2*y^4*z]*Nc - 3/2*G[0,1 - z,y]*G[1,z]*Den[ - 1 + z + y]*
      Nc^(-1) + 17/4*G[0,1 - z,y]*G[1,z]*Den[ - 1 + z + y]*Nc - 1/2*G[0
      ,1 - z,y]*G[1,z]*Den[ - 1 + z + y]*Nf + G[0,1 - z,y]*G[1,z]*Den[
       - 1 + z + y]*I*Nc^(-1)*Pi + 1/2*G[0,1 - z,y]*G[1,0,z]*Den[ - 1
       + z + y]^3*Num[2 - 4*z + 2*z^2 - 2*y - 2*y*z + y^2]*Nc^(-1) - 1/
      2*G[0,1 - z,y]*G[1,0,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z
       + y]^3*Num[ - 3 + 7*z - 3*z^2 - 3*z^3 + 2*z^4 + 11*y - 21*y*z + 
      15*y*z^2 - 7*y*z^3 + 2*y*z^4 - 12*y^2 + 24*y^2*z - 18*y^2*z^2 + 6
      *y^2*z^3 + 2*y^3 - 12*y^3*z + 6*y^3*z^2 + 2*y^4 + 2*y^4*z]*Nc - 3/
      2*G[0,1 - z,y]*G[1,1,z]*Den[ - 1 + z + y]*Nc^(-1) + 3/2*G[0,1 - z
      ,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/12*G[0,1 - z,y]*Den[ - 1
       + z + y]^3*Num[1 - 2*z + z^2 - 4*y + 6*y*z + 2*y^2]*Nc^(-1)*Pi^2
       + 1/12*G[0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y
      ]^3*Num[6 - 22*z + 30*z^2 - 18*z^3 + 4*z^4 - 15*y + 18*y*z - 11*y
      *z^2 + 6*y*z^3 + 2*y*z^4 + 15*y^2 + 4*y^2*z - 25*y^2*z^2 + 6*y^2*
      z^3 - 10*y^3 - 2*y^3*z + 6*y^3*z^2 + 4*y^4 + 2*y^4*z]*Nc*Pi^2 + 1/
      4*G[0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*
      Num[8 - 19*z + 9*z^2 + 2*z^3 - 16*y + 31*y*z - 11*y*z^2 + 8*y^2
       - 12*y^2*z]*Nc^(-1)*y*z^(-1) - 1/6*G[0,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[3 + 2*z - 3*y]*I*Nf*Pi + 1/12*G[0,1 - z,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[51 + 22*z - 51*y]*I*Nc*Pi + 1/
      12*G[0,1 - z,y]*Den[ - 1 + y]^2*Den[ - 1 + z]*Den[ - 1 + z + y]^2
      *Num[ - 36*z + 108*z^2 - 96*z^3 + 24*z^4 + 48*y + 45*y*z - 119*y*
      z^2 + 6*y*z^3 + 20*y*z^4 - 132*y^2 - 30*y^2*z + 32*y^2*z^2 + 46*
      y^2*z^3 + 120*y^3 + 69*y^3*z - 21*y^3*z^2 - 36*y^4 - 48*y^4*z]*Nc
      *z^(-1) - 2/3*G[0,1 - z,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*
      Num[ - 2 + z + 2*y]*Nf*y*z - 3/2*G[0,1 - z,0,1 - z,y]*Den[ - 1 + 
      z + y]*Nc^(-1) - 1/2*G[0,1 - z,0,1 - z,y]*Den[ - 1 + y]*Den[ - 1
       + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc - 3/2*G[0,1 - z,0,y]*G[
      1,z]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[0,1 - z,0,y]*G[1,z]*Den[
       - 1 + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc + 1/2
      *G[0,1 - z,0,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*G[0,1 - z,0,
      y]*Den[ - 1 + y]*Den[ - 1 + z + y]^2*Num[3 - 3*z - 5*y + y*z + 2*
      y^2]*Nc^(-1) + 1/2*G[0,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]
      *Num[ - 3 + 4*z + 3*y]*I*Nc*Pi + 1/6*G[0,1 - z,0,y]*Den[ - 1 + y]
      *Den[ - 1 + z + y]*Num[1 + 2*z - y]*Nf + 1/12*G[0,1 - z,0,y]*Den[
       - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 29 + 7*z + 22*z^2 + 81*y
       - 134*y*z + 26*y*z^2 - 75*y^2 + 127*y^2*z + 23*y^3]*Nc - 1/2*G[0
      ,1 - z,0,0,y]*Den[ - 1 + z + y]*Nc^(-1) - G[0,1 - z,0,0,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]*Num[ - 2 + 3*z + 2*y]*Nc + G[0,1 - z,
      1,0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[3 - 11*z + 8*z^2 - 3
      *y + 3*y*z - y^2]*Nc*y + G[0,1 - z,1,0,y]*Den[ - 1 + z + y]^3*
      Num[2 - 4*z + 2*z^2 - 2*y + y*z + y^2]*Nc^(-1) + 2*G[0, - z,1 - z
      ,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[0, - z,1 - z,1 - z,y]*
      Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[2 - 3*z + z^2
       - y + 2*y*z - y^2]*Nc + 2*G[0, - z,1 - z,y]*G[1,z]*Den[ - 1 + z
       + y]*Nc^(-1) - G[0, - z,1 - z,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]*Num[2 - 3*z + z^2 - y + 2*y*z - y^2]*Nc
       + 1/3*G[0, - z,1 - z,y]*Den[ - 1 + z + y]*Nf - G[0, - z,1 - z,y]
      *Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*G[0, - z,1 - z,y]*Den[ - 1
       + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 3 + 7*z - 5*
      z^2 + z^3 + 11*y - 24*y*z + 23*y*z^2 - 12*y*z^3 + 2*y*z^4 - 13*
      y^2 + 19*y^2*z - 15*y^2*z^2 + 7*y^2*z^3 + 5*y^3 - y^3*z^2 - 2*y^4
      *z]*Nc^(-1) - 1/3*G[0, - z,1 - z,y]*Den[ - 1 + y]^2*Den[ - 1 + z]
      ^2*Den[ - 1 + z + y]^2*Num[ - 1 + 3*z - 3*z^2 + z^3 + 3*y - 8*y*z
       + 100*y*z^2 - 122*y*z^3 + 27*y*z^4 - 3*y^2 - 86*y^2*z - 5*y^2*
      z^2 + 67*y^2*z^3 + y^3 + 118*y^3*z - 65*y^3*z^2 - 27*y^4*z]*Nc + 
      1/2*G[0, - z,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z
       + y]^2*Num[ - 6 + 11*z - 7*z^2 + 2*z^3 + 11*y - 16*y*z + 5*y*z^2
       - 7*y^2 + 5*y^2*z + 2*y^3]*Nc + 1/2*G[0, - z, - z,1 - z,y]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[z - y]*Num[1 - 5*
      z + 4*z^2 - 5*y + 5*y*z + 4*y^2]*Nc + 1/2*G[0, - z, - z,y]*G[1,z]
      *Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[z - y]*Num[1
       - 5*z + 4*z^2 - 5*y + 5*y*z + 4*y^2]*Nc + 1/3*G[0, - z,y]*G[1,z]
      *Den[ - 1 + z + y]*Nf - G[0, - z,y]*G[1,z]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi - 1/2*G[0, - z,y]*G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]
      ^2*Den[ - 1 + z + y]^2*Num[ - 3 + 7*z - 5*z^2 + z^3 + 11*y - 24*y
      *z + 23*y*z^2 - 12*y*z^3 + 2*y*z^4 - 13*y^2 + 19*y^2*z - 15*y^2*
      z^2 + 7*y^2*z^3 + 5*y^3 - y^3*z^2 - 2*y^4*z]*Nc^(-1) - 1/3*G[0,
       - z,y]*G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^
      2*Num[ - 1 + 3*z - 3*z^2 + z^3 + 3*y - 8*y*z + 100*y*z^2 - 122*y*
      z^3 + 27*y*z^4 - 3*y^2 - 86*y^2*z - 5*y^2*z^2 + 67*y^2*z^3 + y^3
       + 118*y^3*z - 65*y^3*z^2 - 27*y^4*z]*Nc - 1/2*G[0, - z,y]*G[1,0,
      z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[ - 4 + 7*z
       - 5*z^2 + 2*z^3 + 7*y - 10*y*z + 3*y*z^2 - 5*y^2 + 3*y^2*z + 2*
      y^3]*Nc + 2*G[0, - z,y]*G[1,1,z]*Den[ - 1 + z + y]*Nc^(-1) - G[0,
       - z,y]*G[1,1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*
      Num[2 - 3*z + z^2 - y + 2*y*z - y^2]*Nc + 1/2*G[0, - z,0,1 - z,y]
      *Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[ - 6 + 11*z
       - 7*z^2 + 2*z^3 + 11*y - 16*y*z + 5*y*z^2 - 7*y^2 + 5*y^2*z + 2*
      y^3]*Nc + 1/2*G[0, - z,0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^2*Num[ - 6 + 11*z - 7*z^2 + 2*z^3 + 11*y - 16*y
      *z + 5*y*z^2 - 7*y^2 + 5*y^2*z + 2*y^3]*Nc - 3/2*G[0,y]*G[0,z]*
      Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y - 2*y*z + y^2]*I*
      Nc^(-1)*Pi - 1/12*G[0,y]*G[0,z]*Den[ - 1 + z + y]^3*Num[1 + 2*y*z
      ]*Nc^(-1)*Pi^2 - 1/6*G[0,y]*G[0,z]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[5 - 17*z + 21*z^2 - 11*z^3 + 2*z^4 - 17*y
       + 31*y*z - 23*y*z^2 + 9*y*z^3 + 21*y^2 - 23*y^2*z + 2*y^2*z^2 - 
      11*y^3 + 9*y^3*z + 2*y^4]*I*Nf*Pi - 1/12*G[0,y]*G[0,z]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[10 - 31*z + 33*z^2 - 
      12*z^3 - 31*y + 54*y*z - 29*y*z^2 + 4*y*z^3 + 2*y*z^4 + 33*y^2 - 
      29*y^2*z - 10*y^2*z^2 + 6*y^2*z^3 - 12*y^3 + 4*y^3*z + 6*y^3*z^2
       + 2*y^4*z]*Nc*Pi^2 + 1/12*G[0,y]*G[0,z]*Den[ - 1 + y]*Den[ - 1
       + z]*Den[ - 1 + z + y]^3*Num[73 - 241*z + 285*z^2 - 139*z^3 + 22
      *z^4 - 241*y + 395*y*z - 271*y*z^2 + 117*y*z^3 + 285*y^2 - 271*
      y^2*z - 14*y^2*z^2 - 139*y^3 + 117*y^3*z + 22*y^4]*I*Nc*Pi - 1/4*
      G[0,y]*G[0,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*
      Num[ - z + 2*z^2 - z^3 - y - 8*y*z + 6*y*z^2 + 3*y*z^3 + 2*y^2 + 
      6*y^2*z - 10*y^2*z^2 - y^3 + 3*y^3*z]*Nc^(-1) + 1/12*G[0,y]*G[0,z
      ]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 12
       + 75*z - 165*z^2 + 177*z^3 - 99*z^4 + 24*z^5 + 75*y - 358*y*z + 
      491*y*z^2 - 188*y*z^3 - 40*y*z^4 + 20*y*z^5 - 165*y^2 + 491*y^2*z
       - 538*y^2*z^2 + 161*y^2*z^3 + 51*y^2*z^4 + 177*y^3 - 188*y^3*z
       + 161*y^3*z^2 - 106*y^3*z^3 - 99*y^4 - 40*y^4*z + 51*y^4*z^2 + 
      24*y^5 + 20*y^5*z]*Nc - 2/3*G[0,y]*G[0,z]*Den[ - 1 + y]^2*Den[ - 
      1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 4 + 7*z - 4*z^2 + z^3 + 7*y
       - 8*y*z + 2*y*z^2 - 4*y^2 + 2*y^2*z + y^3]*Nf*y*z + 3/2*G[0,y]*
      G[1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/12*G[0,y]*G[1,z]*Den[
       - 1 + z + y]^3*Num[3 - 6*z + 3*z^2 - 8*y + 6*y*z + 4*y^2]*
      Nc^(-1)*Pi^2 + 1/12*G[0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[8 - 24*z + 24*z^2 - 8*z^3 - 21*y + 28*y*z
       - 9*y*z^2 + 2*y*z^4 + 21*y^2 - 6*y^2*z - 21*y^2*z^2 + 6*y^2*z^3
       - 12*y^3 + 6*y^3*z^2 + 4*y^4 + 2*y^4*z]*Nc*Pi^2 + 1/4*G[0,y]*G[1
      ,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[8 - 19*z
       + 9*z^2 + 2*z^3 - 16*y + 31*y*z - 11*y*z^2 + 8*y^2 - 12*y^2*z]*
      Nc^(-1)*y*z^(-1) - 1/6*G[0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z
       + y]*Num[3 + 2*z - 3*y]*I*Nf*Pi + 1/12*G[0,y]*G[1,z]*Den[ - 1 + 
      y]*Den[ - 1 + z + y]*Num[51 + 22*z - 51*y]*I*Nc*Pi + 1/12*G[0,y]*
      G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[ - 
      36*z + 108*z^2 - 96*z^3 + 24*z^4 + 48*y + 45*y*z - 119*y*z^2 + 6*
      y*z^3 + 20*y*z^4 - 132*y^2 - 30*y^2*z + 32*y^2*z^2 + 46*y^2*z^3
       + 120*y^3 + 69*y^3*z - 21*y^3*z^2 - 36*y^4 - 48*y^4*z]*Nc*z^(-1)
       - 2/3*G[0,y]*G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 2
       + z + 2*y]*Nf*y*z - 1/6*G[0,y]*G[1,0,z]*Den[ - 1 + z + y]*Nf - 1/
      2*G[0,y]*G[1,0,z]*Den[ - 1 + z + y]^3*Num[ - 1 + z]^2*I*Nc^(-1)*
      Pi - 1/2*G[0,y]*G[1,0,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z
       + y]^3*Num[2 - 8*z + 12*z^2 - 8*z^3 + 2*z^4 - 9*y + 24*y*z - 21*
      y*z^2 + 6*y*z^3 + 15*y^2 - 24*y^2*z + 9*y^2*z^2 - 10*y^3 + 8*y^3*
      z + 2*y^4]*I*Nc*Pi - 1/4*G[0,y]*G[1,0,z]*Den[ - 1 + y]*Den[ - 1
       + z + y]^3*Num[ - 9 + 16*z - 7*z^2 + 27*y - 8*y*z + 3*y*z^2 - 27
      *y^2 - 8*y^2*z + 9*y^3]*Nc^(-1) - 1/6*G[0,y]*G[1,0,z]*Den[ - 1 + 
      y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 19*z + 79*z^2 - 
      123*z^3 + 85*z^4 - 22*z^5 + 76*y*z - 227*y*z^2 + 258*y*z^3 - 127*
      y*z^4 + 8*y*z^5 + 12*y*z^6 - 126*y^2*z + 243*y^2*z^2 - 154*y^2*
      z^3 + 47*y^2*z^4 - 10*y^2*z^5 - 6*y^3 + 112*y^3*z - 115*y^3*z^2
       + 14*y^3*z^3 + 7*y^3*z^4 + 12*y^4 - 55*y^4*z + 14*y^4*z^2 + 5*
      y^4*z^3 - 6*y^5 + 12*y^5*z + 6*y^5*z^2]*Nc*z^(-1) + 1/2*G[0,y]*G[
      1,0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 4 + 12*z - 12*
      z^2 + 4*z^3 + 9*y - 10*y*z + y*z^2 - 9*y^2 + 9*y^2*z + 4*y^3]*Nc
       - 1/2*G[0,y]*G[1,0,0,z]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 
      2*y - 2*y*z + y^2]*Nc^(-1) + 1/2*G[0,y]*G[1,0,1,z]*Den[ - 1 + z
       + y]^3*Num[3 - 6*z + 3*z^2 - 8*y + 6*y*z + 4*y^2]*Nc^(-1) + 1/2*
      G[0,y]*G[1,0,1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3
      *Num[2 - 6*z + 6*z^2 - 2*z^3 + 2*y - 24*y*z + 26*y*z^2 - 6*y*z^3
       + 2*y*z^4 - 15*y^2 + 47*y^2*z - 38*y^2*z^2 + 6*y^2*z^3 + 15*y^3
       - 19*y^3*z + 6*y^3*z^2 - 4*y^4 + 2*y^4*z]*Nc - 3/2*G[0,y]*G[1,1,
      z]*Den[ - 1 + z + y]*Nc^(-1) + 17/4*G[0,y]*G[1,1,z]*Den[ - 1 + z
       + y]*Nc - 1/2*G[0,y]*G[1,1,z]*Den[ - 1 + z + y]*Nf + G[0,y]*G[1,
      1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*G[0,y]*G[1,1,0,z]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[ - 3 + 6*z - 3*
      z^2 + 9*y - 8*y*z - 3*y*z^2 + 2*y*z^3 - 12*y^2 + 4*y^2*z^2 + 6*
      y^3 + 2*y^3*z]*Nc - 3/2*G[0,y]*G[1,1,1,z]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/12*G[0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + z]^2*I*
      Nc^(-1)*Pi^3 + 2/3*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + 
      z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*Nf - 1/18*G[0,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 7 + 32*z - 43*z^2 + 18*z^3
       + 21*y - 66*y*z + 43*y*z^2 - 21*y^2 + 34*y^2*z + 7*y^3]*Nf*Pi^2
       + 1/12*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 6 + 22*z
       - 26*z^2 + 10*z^3 + 19*y - 45*y*z + 26*y*z^2 - 21*y^2 + 23*y^2*z
       + 8*y^3]*I*Nc*Pi^3 - 1/12*G[0,y]*Den[ - 1 + y]^2*Den[ - 1 + z]^2
      *Den[ - 1 + z + y]^3*Num[8 - 50*z + 121*z^2 - 143*z^3 + 83*z^4 - 
      19*z^5 - 33*y + 179*y*z - 355*y*z^2 + 326*y*z^3 - 138*y*z^4 + 21*
      y*z^5 + 51*y^2 - 220*y^2*z + 344*y^2*z^2 - 226*y^2*z^3 + 51*y^2*
      z^4 - 35*y^3 + 101*y^3*z - 113*y^3*z^2 + 45*y^3*z^3 + 9*y^4 - 8*
      y^4*z + 3*y^4*z^2 - 2*y^5*z]*Nc^(-1)*Pi^2 + 1/36*G[0,y]*Den[ - 1
       + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[101 - 662*z + 
      1635*z^2 - 1943*z^3 + 1124*z^4 - 255*z^5 - 407*y + 2441*y*z - 
      5027*y*z^2 + 4668*y*z^3 - 1984*y*z^4 + 309*y*z^5 + 615*y^2 - 3266
      *y^2*z + 5277*y^2*z^2 - 3378*y^2*z^3 + 752*y^2*z^4 - 413*y^3 + 
      1911*y^3*z - 2151*y^3*z^2 + 707*y^3*z^3 + 104*y^4 - 478*y^4*z + 
      266*y^4*z^2 + 54*y^5*z]*Nc*Pi^2 - 1/3*G[0,y]*Den[ - 1 + y]^2*Den[
       - 1 + z]*Den[ - 1 + z + y]^2*Num[11 - 33*z + 33*z^2 - 11*z^3 - 
      56*y + 232*y*z - 253*y*z^2 + 77*y*z^3 + 90*y^2 - 233*y^2*z + 154*
      y^2*z^2 - 56*y^3 + 34*y^3*z + 11*y^4]*Nc - 1/4*G[0,y]*Den[ - 1 + 
      y]^2*Den[ - 1 + z + y]^2*Num[ - 4 + 12*z - 8*z^2 + 11*y - 160*y*z
       + 76*y*z^2 - 10*y^2 + 148*y^2*z + 3*y^3]*I*Nc*Pi + 2*G[0,y]*Den[
       - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 2 + z + 2*y]*I*Nf*Pi*y*z
       + 1/4*G[0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[1 - 48*z + 
      24*z^2 - 2*y + 48*y*z + y^2]*I*Nc^(-1)*Pi*y + 2*G[0,y]*Den[ - 1
       + y]^2*Den[ - 1 + z + y]^2*Num[1 - 10*z + 5*z^2 - 2*y + 10*y*z
       + y^2]*Nc^(-1)*y - 3/2*G[0,z]*G[1 - z,1 - z,1 - z,y]*Den[ - 1 + 
      z + y]*Nc^(-1) - 3/2*G[0,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) + 17/4*G[0,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc - 1/2
      *G[0,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nf + G[0,z]*G[1 - z,1
       - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/2*G[0,z]*G[1 - z,1 - z
      ,0,y]*Den[ - 1 + z + y]*Nc + G[0,z]*G[1 - z, - z,1 - z,y]*Den[ - 
      1 + z + y]*Nc^(-1) - G[0,z]*G[1 - z, - z,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 + y*z - y^2]*Nc
       - 2/3*G[0,z]*G[1 - z,y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[
       - 2 + 2*z + y]*Nf*y*z - 1/12*G[0,z]*G[1 - z,y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]*Num[ - 51 + 51*z - 22*y]*I*Nc*Pi + 1/6*G[0,z]*
      G[1 - z,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 3 + 3*z - 2*y]*
      I*Nf*Pi + 1/4*G[0,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1)*Pi^2 + 
      3/2*G[0,z]*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/12*G[0,z
      ]*G[1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*
      Num[ - 48*z + 132*z^2 - 120*z^3 + 36*z^4 + 36*y - 45*y*z + 30*y*
      z^2 - 69*y*z^3 + 48*y*z^4 - 108*y^2 + 119*y^2*z - 32*y^2*z^2 + 21
      *y^2*z^3 + 96*y^3 - 6*y^3*z - 46*y^3*z^2 - 24*y^4 - 20*y^4*z]*Nc*
      y^(-1) + 1/6*G[0,z]*G[1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[
       - 1 + z + y]^3*Num[4 - 13*z + 15*z^2 - 7*z^3 + z^4 - 13*y + 30*y
      *z - 23*y*z^2 + 6*y*z^3 + 15*y^2 - 23*y^2*z + 8*y^2*z^2 - 7*y^3
       + 6*y^3*z + y^4]*Nc*Pi^2 - 1/4*G[0,z]*G[1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[ - 8 + 16*z - 8*z^2 + 19*y
       - 31*y*z + 12*y*z^2 - 9*y^2 + 11*y^2*z - 2*y^3]*Nc^(-1)*y^(-1)*z
       + 1/2*G[0,z]*G[1 - z,0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[0,
      z]*G[1 - z,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[2 - 3*z + z^3 - 3*y
       - 4*y*z + 3*y*z^2 + 3*y^2*z + y^3]*Nc - 1/6*G[0,z]*G[1 - z,0,y]*
      Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y + 6*y*z + y^2]*Nf - 1/
      2*G[0,z]*G[1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + 
      y]^3*Num[6 - 17*z + 16*z^2 - 5*z^3 - 17*y + 26*y*z - 12*y*z^2 + 3
      *y*z^3 + 16*y^2 - 12*y^2*z - 2*y^2*z^2 - 5*y^3 + 3*y^3*z]*Nc^(-1)
       - 1/2*G[0,z]*G[1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[3 - 5*z + 2*z^2 - 5*y + 3*y*z + 2*y^2]*I*Nc*Pi - 1/
      12*G[0,z]*G[1 - z,0,y]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1
       + z + y]^3*Num[ - 12*z^2 + 48*z^3 - 72*z^4 + 48*z^5 - 12*z^6 - 
      47*y*z + 266*y*z^2 - 540*y*z^3 + 494*y*z^4 - 197*y*z^5 + 24*y*z^6
       - 12*y^2 + 266*y^2*z - 882*y^2*z^2 + 1216*y^2*z^3 - 778*y^2*z^4
       + 178*y^2*z^5 + 12*y^2*z^6 + 48*y^3 - 540*y^3*z + 1216*y^3*z^2
       - 1105*y^3*z^3 + 458*y^3*z^4 - 77*y^3*z^5 - 72*y^4 + 494*y^4*z
       - 778*y^4*z^2 + 458*y^4*z^3 - 78*y^4*z^4 + 48*y^5 - 197*y^5*z + 
      178*y^5*z^2 - 77*y^5*z^3 - 12*y^6 + 24*y^6*z + 12*y^6*z^2]*Nc*
      y^(-1)*z^(-1) + 1/2*G[0,z]*G[1 - z,0,0,y]*Den[ - 1 + y]*Den[ - 1
       + z + y]^3*Num[ - 1 + 6*z - 9*z^2 + 4*z^3 + 3*y - 16*y*z + 9*y*
      z^2 - 3*y^2 + 10*y^2*z + y^3]*Nc - G[0,z]*G[1 - z,1,0,y]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[2 - 8*z + 12*z^2 - 8*
      z^3 + 2*z^4 - 7*y + 22*y*z - 21*y*z^2 + 6*y*z^3 + 9*y^2 - 18*y^2*
      z + 9*y^2*z^2 - 5*y^3 + 4*y^3*z + y^4]*Nc + 2*G[0,z]*G[ - z,1 - z
      ,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 2*G[0,z]*G[ - z,1 - z,1 - z
      ,y]*Den[ - 1 + z + y]*Nc - 3/2*G[0,z]*G[ - z,1 - z,y]*Den[ - 1 + 
      z + y]*Nc^(-1) + 1/3*G[0,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]*Nf
       - G[0,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/3*G[
      0,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[3*z^4 - y*z + 2*y*
      z^2 + 5*y*z^3 + 2*y^2*z - 2*y^2*z^2 - 7*y^3*z - 3*y^4]*Nc*y^(-1)*
      z^(-1) + 2*G[0,z]*G[ - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc - 1/2*G[
      0,z]*G[ - z,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[ - 3 + 4*z - 2*z^2
       + 2*z^3 + 4*y - 4*y*z + 6*y*z^2 - 2*y^2 + 6*y^2*z + 2*y^3]*Nc - 
      1/2*G[0,z]*G[ - z,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + 2*
      z^2 - 4*y + 4*y*z + 2*y^2]*Nc^(-1) + 1/2*G[0,z]*G[0,1 - z,1 - z,y
      ]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 5 + 2*z + 5*y]*Nc - 1/6*
      G[0,z]*G[0,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y
       + 6*y*z + y^2]*Nf - 1/2*G[0,z]*G[0,1 - z,y]*Den[ - 1 + y]*Den[
       - 1 + z]*Den[ - 1 + z + y]*Num[3 - 5*z + 2*z^2 - 5*y + 3*y*z + 2
      *y^2]*I*Nc*Pi + 1/12*G[0,z]*G[0,1 - z,y]*Den[ - 1 + y]^2*Den[ - 1
       + z]^2*Den[ - 1 + z + y]^3*Num[ - 25*z + 100*z^2 - 150*z^3 + 100
      *z^4 - 25*z^5 + 100*y*z - 222*y*z^2 - 58*y*z^3 + 466*y*z^4 - 370*
      y*z^5 + 84*y*z^6 - 126*y^2*z + 266*y^2*z^2 + 193*y^2*z^3 - 560*
      y^2*z^4 + 227*y^2*z^5 + 12*y^3 + 28*y^3*z - 278*y^3*z^2 + 136*y^3
      *z^3 + 78*y^3*z^4 - 24*y^4 + 47*y^4*z + 146*y^4*z^2 - 121*y^4*z^3
       + 12*y^5 - 24*y^5*z - 12*y^5*z^2]*Nc*z^(-1) + G[0,z]*G[0,1 - z,y
      ]*Den[ - 1 + y]^2*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[3 - 5*z
       + 2*z^2 - 9*y + 14*y*z - 7*y*z^2 + y*z^3 + 9*y^2 - 11*y^2*z + 4*
      y^2*z^2 - 3*y^3 + 2*y^3*z]*Nc^(-1) - 1/2*G[0,z]*G[0,1 - z,0,y]*
      Den[ - 1 + z + y]^3*Num[2 - 4*z + 2*z^2 - 2*y - 2*y*z + y^2]*
      Nc^(-1) + 1/2*G[0,z]*G[0,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + 
      y]^3*Num[5 - 10*z + 5*z^2 - 21*y + 30*y*z - 11*y*z^2 + 2*y*z^3 + 
      30*y^2 - 26*y^2*z + 6*y^2*z^2 - 16*y^3 + 6*y^3*z + 2*y^4]*Nc - 1/
      2*G[0,z]*G[0, - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1
       + z + y]^2*Num[ - 4 + 7*z - 5*z^2 + 2*z^3 + 7*y - 10*y*z + 3*y*
      z^2 - 5*y^2 + 3*y^2*z + 2*y^3]*Nc + 1/2*G[0,z]*G[1,1 - z,0,y]*
      Den[ - 1 + z + y]^3*Num[2 - 2*z + z^2 - 4*y - 2*y*z + 2*y^2]*
      Nc^(-1) - 1/2*G[0,z]*G[1,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + 
      y]^3*Num[2 - 6*z + 3*z^2 + 2*z^3 - 8*y + 18*y*z - 9*y*z^2 + 2*y*
      z^3 + 12*y^2 - 18*y^2*z + 6*y^2*z^2 - 8*y^3 + 6*y^3*z + 2*y^4]*Nc
       + 1/12*G[0,z]*G[1,y]*Den[ - 1 + z + y]^3*Num[ - 2 + z]*Nc^(-1)*
      Pi^2*z + 1/12*G[0,z]*G[1,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*
      Num[ - 5*z + 4*z^2 + 2*z^3 - 2*y + 30*y*z - 10*y*z^2 + 2*y*z^3 + 
      6*y^2 - 31*y^2*z + 6*y^2*z^2 - 6*y^3 + 6*y^3*z + 2*y^4]*Nc*Pi^2
       - 1/2*G[0,z]*G[1,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[ - 4 + 5*z
       + 14*y]*Nc*z + 1/2*G[0,z]*G[1,0,1 - z,y]*Den[ - 1 + z + y]^3*
      Num[ - 2 + z]*Nc^(-1)*z + 2/3*G[0,z]*G[1,0,y]*Den[ - 1 + z + y]^3
      *Nf*y*z - 1/2*G[0,z]*G[1,0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + z + 
      z^2 + 2*y - y*z - y^2]*I*Nc*Pi - 1/2*G[0,z]*G[1,0,y]*Den[ - 1 + z
       + y]^3*Num[ - 1 + y]^2*I*Nc^(-1)*Pi - 1/4*G[0,z]*G[1,0,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + z^2 - 9*y + 8*y*z + 3
      *y*z^2 + 9*y^2 - 4*y^2*z - 3*y^3]*Nc^(-1) - 1/12*G[0,z]*G[1,0,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 12*z^2 + 24*z^3 - 9*y*z
       + 84*y*z^2 - 63*y*z^3 - 12*y^2 + 75*y^2*z - 164*y^2*z^2 + 87*y^2
      *z^3 + 36*y^3 - 123*y^3*z + 92*y^3*z^2 - 36*y^4 + 57*y^4*z + 12*
      y^5]*Nc*y^(-1)*z^(-1) - 3/2*G[0,z]*G[1,0,0,y]*Den[ - 1 + z + y]^3
      *Num[ - 1 + z + 2*y + 3*y*z - y^2]*Nc - 1/2*G[0,z]*G[1,0,0,y]*
      Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y - 2*y*z + y^2]*
      Nc^(-1) - 1/2*G[0,z]*G[1,1,0,y]*Den[ - 1 + z + y]^3*Num[2 - 5*z
       + 4*z^2 - 4*y + y*z + 2*y^2]*Nc - 1/2*G[0,z]*G[1,1,0,y]*Den[ - 1
       + z + y]^3*Num[2 - 2*z + z^2 - 4*y - 2*y*z + 2*y^2]*Nc^(-1) - 1/
      4*G[0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 4 + 11*z - 10
      *z^2 + 3*z^3 + 12*y - 160*y*z + 148*y*z^2 - 8*y^2 + 76*y^2*z]*I*
      Nc*Pi + 2*G[0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 2 + 2
      *z + y]*I*Nf*Pi*y*z + 1/4*G[0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y
      ]^2*Num[1 - 2*z + z^2 - 48*y + 48*y*z + 24*y^2]*I*Nc^(-1)*Pi*z + 
      2*G[0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[1 - 2*z + z^2 - 
      10*y + 10*y*z + 5*y^2]*Nc^(-1)*z - 1/18*G[0,z]*Den[ - 1 + z]*Den[
       - 1 + z + y]^3*Num[ - 7 + 21*z - 21*z^2 + 7*z^3 + 32*y - 66*y*z
       + 34*y*z^2 - 43*y^2 + 43*y^2*z + 18*y^3]*Nf*Pi^2 + 1/12*G[0,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 6 + 19*z - 21*z^2 + 8*
      z^3 + 22*y - 45*y*z + 23*y*z^2 - 26*y^2 + 26*y^2*z + 10*y^3]*I*Nc
      *Pi^3 + 1/12*G[0,z]*Den[ - 1 + z + y]^3*Num[ - 1 + y]^2*I*Nc^(-1)
      *Pi^3 - 1/3*G[0,z]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 1 + z + y
      ]^2*Num[11 - 56*z + 90*z^2 - 56*z^3 + 11*z^4 - 33*y + 232*y*z - 
      233*y*z^2 + 34*y*z^3 + 33*y^2 - 253*y^2*z + 154*y^2*z^2 - 11*y^3
       + 77*y^3*z]*Nc + 2/3*G[0,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*Nf + 1/12*G[0,z]*
      Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 8 + 33
      *z - 51*z^2 + 35*z^3 - 9*z^4 + 50*y - 179*y*z + 220*y*z^2 - 101*y
      *z^3 + 8*y*z^4 + 2*y*z^5 - 121*y^2 + 355*y^2*z - 344*y^2*z^2 + 
      113*y^2*z^3 - 3*y^2*z^4 + 143*y^3 - 326*y^3*z + 226*y^3*z^2 - 45*
      y^3*z^3 - 83*y^4 + 138*y^4*z - 51*y^4*z^2 + 19*y^5 - 21*y^5*z]*
      Nc^(-1)*Pi^2 + 1/36*G[0,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[
       - 1 + z + y]^3*Num[101 - 407*z + 615*z^2 - 413*z^3 + 104*z^4 - 
      662*y + 2441*y*z - 3266*y*z^2 + 1911*y*z^3 - 478*y*z^4 + 54*y*z^5
       + 1635*y^2 - 5027*y^2*z + 5277*y^2*z^2 - 2151*y^2*z^3 + 266*y^2*
      z^4 - 1943*y^3 + 4668*y^3*z - 3378*y^3*z^2 + 707*y^3*z^3 + 1124*
      y^4 - 1984*y^4*z + 752*y^4*z^2 - 255*y^5 + 309*y^5*z]*Nc*Pi^2 - 3/
      2*G[0,0,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[0,0,1 - 
      z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 
      2*y^2]*Nc - 1/2*G[0,0,1 - z,y]*G[0,z]*Den[ - 1 + z + y]^3*Num[ - 
      2 + 2*z + y]*Nc^(-1)*y - 1/2*G[0,0,1 - z,y]*G[0,z]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^3*Num[ - 3 + 8*z - 7*z^2 + 2*z^3 + 8*y - 27*y*z
       + 7*y*z^2 - 6*y^2 + 19*y^2*z + y^3]*Nc - 3/2*G[0,0,1 - z,y]*G[1,
      z]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[0,0,1 - z,y]*G[1,z]*Den[ - 1
       + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc + 1/2*G[0
      ,0,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*G[0,0,1 - z,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^2*Num[3 - 3*z - 5*y + y*z + 2*y^2
      ]*Nc^(-1) + 1/2*G[0,0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*
      Num[ - 3 + 4*z + 3*y]*I*Nc*Pi + 1/6*G[0,0,1 - z,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[1 + 2*z - y]*Nf + 1/12*G[0,0,1 - z,y]*Den[
       - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 29 + 7*z + 22*z^2 + 81*y
       - 134*y*z + 26*y*z^2 - 75*y^2 + 127*y^2*z + 23*y^3]*Nc - 1/2*G[0
      ,0,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) - G[0,0,1 - z,0,y]*Den[
       - 1 + y]*Den[ - 1 + z + y]*Num[ - 2 + 3*z + 2*y]*Nc + 1/2*G[0,0,
       - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 6*z + 3*z^2 - 6*y + 8*y
      *z + 3*y^2]*Nc^(-1) + 1/2*G[0,0, - z,1 - z,y]*Den[ - 1 + y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[7 - 25*z + 33*z^2 - 19*z^3 + 4*
      z^4 - 24*y + 85*y*z - 70*y*z^2 + 7*y*z^3 + 2*y*z^4 + 27*y^2 - 64*
      y^2*z + 31*y^2*z^2 + 6*y^2*z^3 - 10*y^3 + 2*y^3*z + 6*y^3*z^2 + 2
      *y^4*z]*Nc + 1/2*G[0,0, - z,y]*G[1,z]*Den[ - 1 + z + y]^3*Num[3
       - 6*z + 3*z^2 - 6*y + 8*y*z + 3*y^2]*Nc^(-1) + 1/2*G[0,0, - z,y]
      *G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[7 - 
      25*z + 33*z^2 - 19*z^3 + 4*z^4 - 24*y + 85*y*z - 70*y*z^2 + 7*y*
      z^3 + 2*y*z^4 + 27*y^2 - 64*y^2*z + 31*y^2*z^2 + 6*y^2*z^3 - 10*
      y^3 + 2*y^3*z + 6*y^3*z^2 + 2*y^4*z]*Nc + 1/2*G[0,0,y]*G[0,z]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 6*z - 3*z^2 + 9*y + 
      y*z^2 - 9*y^2 - 6*y^2*z + 3*y^3]*Nc^(-1) + 1/6*G[0,0,y]*G[0,z]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 8*z - 7*z^2 + 2*z^3
       + 9*y - 8*y*z + 7*y*z^2 - 9*y^2 + 3*y^3]*Nf + G[0,0,y]*G[0,z]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*I*Nc*Pi + 1/
      12*G[0,0,y]*G[0,z]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^3*Num[ - 51
       + 124*z - 95*z^2 + 22*z^3 + 204*y - 176*y*z + 70*y*z^2 + 26*y*
      z^3 - 306*y^2 - 20*y^2*z + 25*y^2*z^2 + 204*y^3 + 72*y^3*z - 51*
      y^4]*Nc + 1/2*G[0,0,y]*G[0,0,z]*Den[ - 1 + z + y]^3*Num[1 - 2*z
       + z^2 - 2*y - 2*y*z + y^2]*Nc^(-1) - 1/2*G[0,0,y]*G[0,0,z]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[3 - 9*z + 9*z^2
       - 3*z^3 - 9*y + 9*y*z + 3*y*z^2 - 5*y*z^3 + 2*y*z^4 + 9*y^2 + 3*
      y^2*z - 18*y^2*z^2 + 6*y^2*z^3 - 3*y^3 - 5*y^3*z + 6*y^3*z^2 + 2*
      y^4*z]*Nc + 1/2*G[0,0,y]*G[0,1,z]*Den[ - 1 + z + y]^3*Num[3 - 6*z
       + 3*z^2 - 4*y + 6*y*z + 2*y^2]*Nc^(-1) + 1/2*G[0,0,y]*G[0,1,z]*
      Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[4 - 14*z + 18
      *z^2 - 10*z^3 + 2*z^4 - 16*y + 50*y*z - 36*y*z^2 + 2*y*z^4 + 21*
      y^2 - 39*y^2*z + 12*y^2*z^2 + 6*y^2*z^3 - 9*y^3 + y^3*z + 6*y^3*
      z^2 + 2*y^4*z]*Nc + 1/2*G[0,0,y]*G[1,z]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi - 1/2*G[0,0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + y]^
      2*Num[3 - 3*z - 5*y + y*z + 2*y^2]*Nc^(-1) + 1/2*G[0,0,y]*G[1,z]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 3 + 4*z + 3*y]*I*Nc*Pi + 1/
      6*G[0,0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[1 + 2*z - y
      ]*Nf + 1/12*G[0,0,y]*G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*
      Num[ - 29 + 7*z + 22*z^2 + 81*y - 134*y*z + 26*y*z^2 - 75*y^2 + 
      127*y^2*z + 23*y^3]*Nc + 1/2*G[0,0,y]*G[1,0,z]*Den[ - 1 + y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[1 - 5*z + 9*z^2 - 7*z^3 + 2*z^4
       - 2*y + 9*y*z - 6*y*z^2 - 3*y*z^3 + 2*y*z^4 + 3*y^2 - 9*y^2*z^2
       + 6*y^2*z^3 - 4*y^3 - 6*y^3*z + 6*y^3*z^2 + 2*y^4 + 2*y^4*z]*Nc
       - 3/2*G[0,0,y]*G[1,1,z]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[0,0,y]
      *G[1,1,z]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2
      *y^2]*Nc - 3/2*G[0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1
       + 2*z + y]*I*Nc^(-1)*Pi + 73/12*G[0,0,y]*Den[ - 1 + y]*Den[ - 1
       + z + y]*Num[ - 1 + 2*z + y]*I*Nc*Pi - 5/6*G[0,0,y]*Den[ - 1 + y
      ]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*I*Nf*Pi + 1/12*G[0,0,y]*
      Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 12 + 36*z - 24*z^2 + 
      33*y - 257*y*z + 142*y*z^2 - 30*y^2 + 221*y^2*z + 9*y^3]*Nc - 4/3
      *G[0,0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[ - 2 + z + 2*y]
      *Nf*y*z - 1/4*G[0,0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^2*Num[1
       - 45*z + 22*z^2 - 2*y + 45*y*z + y^2]*Nc^(-1)*y - 1/12*G[0,0,y]*
      Den[ - 1 + y]^3*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[4 - 20*z + 
      36*z^2 - 28*z^3 + 8*z^4 - 21*y + 88*y*z - 145*y*z^2 + 100*y*z^3
       - 22*y*z^4 + 45*y^2 - 150*y^2*z + 201*y^2*z^2 - 110*y^2*z^3 + 14
      *y^2*z^4 - 49*y^3 + 114*y^3*z - 99*y^3*z^2 + 30*y^3*z^3 + 2*y^3*
      z^4 + 27*y^4 - 28*y^4*z + y^4*z^2 + 6*y^4*z^3 - 6*y^5 - 6*y^5*z
       + 6*y^5*z^2 + 2*y^6*z]*Nc*Pi^2 + 1/12*G[0,0,y]*Den[ - 1 + y]^3*
      Den[ - 1 + z + y]^3*Num[ - 1 + 4*z - 5*z^2 + 2*z^3 + 7*y - 28*y*z
       + 27*y*z^2 - 8*y*z^3 - 17*y^2 + 54*y^2*z - 33*y^2*z^2 + 4*y^2*
      z^3 + 19*y^3 - 40*y^3*z + 11*y^3*z^2 - 10*y^4 + 10*y^4*z + 2*y^5]
      *Nc^(-1)*Pi^2 - 1/2*G[0,0,z]*G[1 - z,1 - z,y]*Den[ - 1 + z]*Den[
       - 1 + z + y]*Num[1 - 3*z + 2*z^2 + 2*y*z]*Nc - 3/2*G[0,0,z]*G[1
       - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/12*G[0,0,z]*G[1 - z,y
      ]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 29 + 81*z - 75*z^2
       + 23*z^3 + 7*y - 134*y*z + 127*y*z^2 + 22*y^2 + 26*y^2*z]*Nc - 1/
      2*G[0,0,z]*G[1 - z,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[3 - 5
      *z + 2*z^2 - 3*y + y*z]*Nc^(-1) + 1/2*G[0,0,z]*G[1 - z,y]*Den[ - 
      1 + z]*Den[ - 1 + z + y]*Num[ - 3 + 3*z + 4*y]*I*Nc*Pi - 1/6*G[0,
      0,z]*G[1 - z,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z - 2*
      y]*Nf + 1/2*G[0,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 
      1/2*G[0,0,z]*G[1 - z,0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[
       - 1 + 3*z - 3*z^2 + z^3 + 6*y - 16*y*z + 10*y*z^2 - 9*y^2 + 9*
      y^2*z + 4*y^3]*Nc + 1/2*G[0,0,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y
      ]^3*Num[ - 1 + 2*z^3 + 6*y*z^2 + 6*y^2*z + 2*y^3]*Nc + 1/2*G[0,0,
      z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + 2*z^2 - 4*y
       + 4*y*z + 2*y^2]*Nc^(-1) + 1/2*G[0,0,z]*G[0,1 - z,y]*Den[ - 1 + 
      z + y]^3*Num[ - 2 + 2*z + y]*Nc^(-1)*y + 1/2*G[0,0,z]*G[0,1 - z,y
      ]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[5 - 17*z + 
      21*z^2 - 11*z^3 + 2*z^4 - 15*y + 51*y*z - 45*y*z^2 + 9*y*z^3 + 18
      *y^2 - 42*y^2*z + 24*y^2*z^2 - 12*y^3 + 8*y^3*z + 4*y^4]*Nc - 1/
      12*G[0,0,z]*G[0,y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[51 - 
      204*z + 306*z^2 - 204*z^3 + 51*z^4 - 124*y + 176*y*z + 20*y*z^2
       - 72*y*z^3 + 95*y^2 - 70*y^2*z - 25*y^2*z^2 - 22*y^3 - 26*y^3*z]
      *Nc + 1/2*G[0,0,z]*G[0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[
       - 3 + 9*z - 9*z^2 + 3*z^3 + 6*y - 6*y*z^2 - 3*y^2 + y^2*z]*
      Nc^(-1) + 1/6*G[0,0,z]*G[0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*
      Num[ - 3 + 9*z - 9*z^2 + 3*z^3 + 8*y - 8*y*z - 7*y^2 + 7*y^2*z + 
      2*y^3]*Nf + G[0,0,z]*G[0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[
       - 1 + z + 2*y]*I*Nc*Pi + 1/2*G[0,0,z]*G[1,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^2*Num[z + 2*z^2 + 2*y - 5*y*z + 2*y*z^2 - 4*y^2
       + 4*y^2*z + 2*y^3]*Nc + 1/12*G[0,0,z]*Den[ - 1 + z]^3*Den[ - 1
       + z + y]^3*Num[ - 1 + 7*z - 17*z^2 + 19*z^3 - 10*z^4 + 2*z^5 + 4
      *y - 28*y*z + 54*y*z^2 - 40*y*z^3 + 10*y*z^4 - 5*y^2 + 27*y^2*z
       - 33*y^2*z^2 + 11*y^2*z^3 + 2*y^3 - 8*y^3*z + 4*y^3*z^2]*Nc^(-1)
      *Pi^2 + 1/12*G[0,0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 
      12 + 33*z - 30*z^2 + 9*z^3 + 36*y - 257*y*z + 221*y*z^2 - 24*y^2
       + 142*y^2*z]*Nc - 4/3*G[0,0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]
      ^2*Num[ - 2 + 2*z + y]*Nf*y*z - 1/4*G[0,0,z]*Den[ - 1 + z]^2*Den[
       - 1 + z + y]^2*Num[1 - 2*z + z^2 - 45*y + 45*y*z + 22*y^2]*
      Nc^(-1)*z - 3/2*G[0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1
       + z + 2*y]*I*Nc^(-1)*Pi + 73/12*G[0,0,z]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 1 + z + 2*y]*I*Nc*Pi - 5/6*G[0,0,z]*Den[ - 1 + z
      ]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nf*Pi - 1/12*G[0,0,z]*
      Den[ - 1 + y]*Den[ - 1 + z]^3*Den[ - 1 + z + y]^3*Num[4 - 21*z + 
      45*z^2 - 49*z^3 + 27*z^4 - 6*z^5 - 20*y + 88*y*z - 150*y*z^2 + 
      114*y*z^3 - 28*y*z^4 - 6*y*z^5 + 2*y*z^6 + 36*y^2 - 145*y^2*z + 
      201*y^2*z^2 - 99*y^2*z^3 + y^2*z^4 + 6*y^2*z^5 - 28*y^3 + 100*y^3
      *z - 110*y^3*z^2 + 30*y^3*z^3 + 6*y^3*z^4 + 8*y^4 - 22*y^4*z + 14
      *y^4*z^2 + 2*y^4*z^3]*Nc*Pi^2 - 1/2*G[0,0,0,1 - z,y]*Den[ - 1 + z
       + y]*Nc^(-1) - G[0,0,0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*
      Num[ - 2 + 3*z + 2*y]*Nc - 3/2*G[0,0,0,y]*G[0,z]*Den[ - 1 + y]*
      Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nc - 1/2*G[0,0,0,y]*G[1,z]*
      Den[ - 1 + z + y]*Nc^(-1) - G[0,0,0,y]*G[1,z]*Den[ - 1 + y]*Den[
       - 1 + z + y]*Num[ - 2 + 3*z + 2*y]*Nc - 17/4*G[0,0,0,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nc + 1/2*G[0,0,0,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*Nf + G[0,0,0,
      y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + y]*I*Nc^(-1)*
      Pi + G[0,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z + 
      y]*I*Nc*Pi + 1/2*G[0,0,0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]*
      Num[ - 3 + 2*y]*Num[ - 1 + 2*z + y]*Nc^(-1) - G[0,0,0,z]*G[1 - z,
      y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 2 + 2*z + 3*y]*Nc - 1/2
      *G[0,0,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 3/2*G[0,0,0,z]
      *G[0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc + 
      1/2*G[0,0,0,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]*Num[ - 3 + 2*z]*
      Num[ - 1 + z + 2*y]*Nc^(-1) - 17/4*G[0,0,0,z]*Den[ - 1 + z]*Den[
       - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc + 1/2*G[0,0,0,z]*Den[ - 1 + 
      z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nf + G[0,0,0,z]*Den[ - 1
       + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nc^(-1)*Pi + G[0,0,
      0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nc*Pi
       - 3/2*G[0,0,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*
      z + y]*Nc^(-1) - 3/2*G[0,0,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]
      *Num[ - 1 + 2*z + y]*Nc - 3/2*G[0,0,0,0,z]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 1 + z + 2*y]*Nc^(-1) - 3/2*G[0,0,0,0,z]*Den[ - 1
       + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc + 1/2*G[0,0,0,1,z]
      *Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 4 + 11*z - 9*z^2 + 2*
      z^3 + 4*y - 31*y*z + 27*y*z^2 - 5*y^2 + 5*y^2*z + 6*y^3]*Nc + 1/2
      *G[0,0,0,1,z]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 2*z^2 - 4*y + 6*y
      *z + 2*y^2]*Nc^(-1) + 1/2*G[0,0,1,z]*G[1 - z,y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]*Num[ - 5 + 3*z + 2*z^2 + 4*y + 2*y*z]*Nc - 3/2*
      G[0,0,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[0,0,1,z]*
      G[ - z,y]*Den[ - 1 + z + y]^3*Nc^(-1) - 1/2*G[0,0,1,z]*G[ - z,y]*
      Den[ - 1 + z + y]^3*Num[5 - 12*z + 6*z^2 + 2*z^3 - 12*y + 12*y*z
       + 6*y*z^2 + 6*y^2 + 6*y^2*z + 2*y^3]*Nc - 1/2*G[0,0,1,z]*G[0,y]*
      Den[ - 1 + z + y]^3*Num[3 - 6*z + 3*z^2 - 4*y + 6*y*z + 2*y^2]*
      Nc^(-1) - 1/2*G[0,0,1,z]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[
       - 1 + z + y]^3*Num[4 - 12*z + 12*z^2 - 4*z^3 - 15*y + 44*y*z - 
      27*y*z^2 - 4*y*z^3 + 2*y*z^4 + 21*y^2 - 36*y^2*z + 9*y^2*z^2 + 6*
      y^2*z^3 - 12*y^3 + 2*y^3*z + 6*y^3*z^2 + 2*y^4 + 2*y^4*z]*Nc + 1/
      2*G[0,0,1,z]*G[1,y]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y
       + y^2]*Nc^(-1) + 1/2*G[0,0,1,z]*G[1,y]*Den[ - 1 + y]*Den[ - 1 + 
      z + y]^3*Num[ - 3 + 5*z - 4*z^2 + 2*z^3 + 7*y + 22*y*z - 2*y*z^2
       + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*z^2 - 3*y^3 + 6*y^3*z + 2*
      y^4]*Nc + 1/6*G[0,0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 3
       + 3*z + 2*y]*Nf + 1/2*G[0,0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]
      *Num[ - 1 + z + 4*y]*I*Nc*Pi + 3/2*G[0,0,1,z]*Den[ - 1 + z + y]*I
      *Nc^(-1)*Pi + 1/12*G[0,0,1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*
      Den[ - 1 + z + y]^3*Num[ - 15*z + 54*z^2 - 72*z^3 + 42*z^4 - 9*
      z^5 + 70*y*z - 126*y*z^2 - 312*y*z^3 + 830*y*z^4 - 570*y*z^5 + 
      108*y*z^6 - 190*y^2*z + 484*y^2*z^2 + 169*y^2*z^3 - 826*y^2*z^4
       + 363*y^2*z^5 - 24*y^3 + 300*y^3*z - 912*y^3*z^2 + 514*y^3*z^3
       + 62*y^3*z^4 + 48*y^4 - 235*y^4*z + 606*y^4*z^2 - 299*y^4*z^3 - 
      24*y^5 + 70*y^5*z - 106*y^5*z^2]*Nc*z^(-1) + 1/2*G[0,0,1,z]*Den[
       - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[3 - 8*z + 7*
      z^2 - 2*z^3 - 5*y + 12*y*z - 3*y*z^2 - 6*y*z^3 + 2*y*z^4 + y^2 - 
      8*y^2*z + y^2*z^2 + 4*y^2*z^3 + y^3 + 6*y^3*z - 3*y^3*z^2 - 2*y^4
      *z]*Nc^(-1) + 1/2*G[0,0,1,0,y]*Den[ - 1 + y]^3*Den[ - 1 + z]*Den[
       - 1 + z + y]^3*Num[7 - 37*z + 69*z^2 - 55*z^3 + 16*z^4 - 36*y + 
      155*y*z - 260*y*z^2 + 181*y*z^3 - 40*y*z^4 + 72*y^2 - 255*y^2*z
       + 354*y^2*z^2 - 197*y^2*z^3 + 26*y^2*z^4 - 68*y^3 + 199*y^3*z - 
      198*y^3*z^2 + 69*y^3*z^3 + 27*y^4 - 68*y^4*z + 35*y^4*z^2 + 6*y^5
      *z - 2*y^6]*Nc + 1/2*G[0,0,1,0,y]*Den[ - 1 + y]^3*Den[ - 1 + z + 
      y]^3*Num[ - 1 + 6*z - 9*z^2 + 4*z^3 + 5*y - 18*y*z + 15*y*z^2 - 4
      *y*z^3 - 10*y^2 + 24*y^2*z - 9*y^2*z^2 + 2*y^2*z^3 + 10*y^3 - 18*
      y^3*z + 3*y^3*z^2 - 5*y^4 + 6*y^4*z + y^5]*Nc^(-1) + 1/2*G[0,0,1,
      0,z]*Den[ - 1 + z]^3*Den[ - 1 + z + y]^3*Num[ - 7 + 35*z - 70*z^2
       + 70*z^3 - 35*z^4 + 7*z^5 + 23*y - 90*y*z + 138*y*z^2 - 98*y*z^3
       + 27*y*z^4 - 28*y^2 + 108*y^2*z - 138*y^2*z^2 + 58*y^2*z^3 + 12*
      y^3 - 32*y^3*z + 22*y^3*z^2]*Nc + G[0,0,1,0,z]*Den[ - 1 + z]^3*
      Den[ - 1 + z + y]^3*Num[2 - 5*z + 6*z^2 - 5*z^3 + 2*z^4 - 4*y + 6
      *y*z - 3*y*z^2 + y*z^3 + 2*y^2 - 2*y^2*z + y^2*z^2]*Nc^(-1)*y - 5/
      2*G[0,0,1,1,z]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[0,0,1,1,z]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 7*y - 5*
      y*z + 2*y*z^2 - 6*y^2 + 2*y^2*z]*Nc - 1/2*G[0,1,1 - z,0,y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 12*z - 15*z^2 + 6*z^3 + 
      11*y - 29*y*z + 18*y*z^2 - 10*y^2 + 10*y^2*z + 2*y^3]*Nc - 1/2*G[
      0,1,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/12*G[0,1,y]*Den[ - 1
       + z]*Den[ - 1 + z + y]^3*Num[ - 1 - 6*z + 21*z^2 - 18*z^3 + 4*
      z^4 + 2*y - 3*y*z - 11*y*z^2 + 12*y*z^3 - y^2 - 11*y^2*z + 12*y^2
      *z^2 + 4*y^3*z]*Nc*Pi^2 - 1/12*G[0,1,y]*Den[ - 1 + z + y]^3*Num[
       - 1 - 2*z + z^2 + 2*y + 2*y*z - y^2]*Nc^(-1)*Pi^2 + 7/2*G[0,1,z]
      *G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[0,1,z]*G[1 - z,1
       - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Num[ - 2 + z + y]*Nc - G[0,1,
      z]*G[1 - z, - z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[0,1,z]*G[1 - z,
       - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[3 - 2*z
       - z^2 - 4*y - y*z + 2*y*z^2 + y^2 + 2*y^2*z]*Nc - 1/6*G[0,1,z]*
      G[1 - z,y]*Den[ - 1 + z + y]*Nf - 2*G[0,1,z]*G[1 - z,y]*Den[ - 1
       + z + y]*I*Nc^(-1)*Pi - 1/12*G[0,1,z]*G[1 - z,y]*Den[ - 1 + y]^2
      *Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 12*z^2 + 36*z^3 - 36*
      z^4 + 12*z^5 - 25*y*z + 123*y*z^2 - 195*y*z^3 + 121*y*z^4 - 24*y*
      z^5 - 12*y^2 + 123*y^2*z - 848*y^2*z^2 + 1231*y^2*z^3 - 614*y^2*
      z^4 + 120*y^2*z^5 + 36*y^3 - 195*y^3*z + 1231*y^3*z^2 - 1277*y^3*
      z^3 + 313*y^3*z^4 - 36*y^4 + 121*y^4*z - 614*y^4*z^2 + 313*y^4*
      z^3 + 12*y^5 - 24*y^5*z + 120*y^5*z^2]*Nc*y^(-1)*z^(-1) - G[0,1,z
      ]*G[1 - z,y]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]*
      Num[ - 3 + 4*z - z^2 + 4*y - 2*y*z - 2*y*z^2 + y*z^3 - y^2 - 2*
      y^2*z + y^2*z^2 + y^3*z]*Nc^(-1) + 3/2*G[0,1,z]*G[1 - z,0,y]*Den[
       - 1 + z + y]*Nc^(-1) + G[0,1,z]*G[1 - z,0,y]*Den[ - 1 + y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[1 - 3*z + 3*z^2 - z^3 - y - 3*y
      *z + 6*y*z^2 - 3*y*z^3 + y*z^4 - 3*y^2 + 12*y^2*z - 12*y^2*z^2 + 
      3*y^2*z^3 + 5*y^3 - 7*y^3*z + 3*y^3*z^2 - 2*y^4 + y^4*z]*Nc + G[0
      ,1,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 6*z + 6*z^2 - 6
      *y + 12*y*z + 6*y^2]*Nc - G[0,1,z]*G[ - z,1 - z,y]*Den[ - 1 + z
       + y]^3*Num[1 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2]*Nc^(-1) - G[0,
      1,z]*G[ - z, - z,y]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*z + 2*y]*
      Num[ - 2 + 2*z + z^2 + 2*y + 2*y*z + y^2]*Nc - G[0,1,z]*G[ - z,
       - z,y]*Den[ - 1 + z + y]^3*Num[2 - 2*z + z^2 - 2*y + 2*y*z + y^2
      ]*Nc^(-1) + 1/3*G[0,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nf + 2*G[0,1
      ,z]*G[ - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - G[0,1,z]*G[ - z,y]
      *Den[ - 1 + z + y]*I*Nc*Pi - 1/3*G[0,1,z]*G[ - z,y]*Den[ - 1 + z
       + y]^3*Num[10*z - 17*z^2 + 7*z^3 - 17*y*z + 20*y*z^2 + 19*y^2*z
       + 6*y^3]*Nc*z^(-1) + 1/2*G[0,1,z]*G[ - z,y]*Den[ - 1 + z + y]^2*
      Num[ - 3 + 5*z + 5*y]*Nc^(-1) - 1/2*G[0,1,z]*G[ - z,0,y]*Den[ - 1
       + z + y]^3*Num[ - 3 + 4*z - 2*z^2 + 2*z^3 + 4*y - 4*y*z + 6*y*
      z^2 - 2*y^2 + 6*y^2*z + 2*y^3]*Nc - 1/2*G[0,1,z]*G[ - z,0,y]*Den[
       - 1 + z + y]^3*Num[3 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2]*
      Nc^(-1) + 1/2*G[0,1,z]*G[0,1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 6
      *z + 3*z^2 - 6*y + 4*y*z + 3*y^2]*Nc^(-1) + 1/2*G[0,1,z]*G[0,1 - 
      z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[6 - 20*z
       + 24*z^2 - 12*z^3 + 2*z^4 - 15*y + 10*y*z + y*z^2 + 2*y*z^3 + 2*
      y*z^4 + 12*y^2 + 13*y^2*z - 31*y^2*z^2 + 6*y^2*z^3 - 3*y^3 - 5*
      y^3*z + 6*y^3*z^2 + 2*y^4*z]*Nc + G[0,1,z]*G[0, - z,y]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[2 - 3*z + z^3 - 4*y
       + 5*y*z - y*z^2 + 5*y^2 - 2*y^2*z - 3*y^3]*Nc - G[0,1,z]*G[0,y]*
      Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/6*G[0,1,z]*G[0,y]*Den[ - 1 + z
       + y]^3*Num[1 - 2*z + z^2 - 2*y - 2*y*z + y^2]*Nf + 1/2*G[0,1,z]*
      G[0,y]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[3 - 
      9*z + 9*z^2 - 3*z^3 - 4*y + 13*y*z - 10*y*z^2 + y*z^3 + y^2 - 8*
      y^2*z + 5*y^2*z^2 + 2*y^3*z]*Nc^(-1) - 1/2*G[0,1,z]*G[0,y]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[3 - 5*z + 2*z^2 - 5
      *y + 3*y*z + 2*y^2]*I*Nc*Pi - 1/12*G[0,1,z]*G[0,y]*Den[ - 1 + y]^
      2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[29*z - 116*z^2 + 174*
      z^3 - 116*z^4 + 29*z^5 - 116*y*z + 278*y*z^2 - 386*y*z^3 + 426*y*
      z^4 - 226*y*z^5 + 24*y*z^6 + 150*y^2*z + 34*y^2*z^2 - 117*y^2*z^3
       - 216*y^2*z^4 + 149*y^2*z^5 - 12*y^3 - 44*y^3*z - 534*y^3*z^2 + 
      576*y^3*z^3 - 70*y^3*z^4 + 24*y^4 - 43*y^4*z + 434*y^4*z^2 - 247*
      y^4*z^3 - 12*y^5 + 24*y^5*z - 96*y^5*z^2]*Nc*z^(-1) - 1/2*G[0,1,z
      ]*G[1,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y + y^2]
      *Nc^(-1) - 1/2*G[0,1,z]*G[1,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]^3*Num[ - 3 + 5*z - 4*z^2 + 2*z^3 + 7*y + 22*y*z - 2*y*z^2
       + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*z^2 - 3*y^3 + 6*y^3*z + 2*
      y^4]*Nc - 1/2*G[0,1,z]*G[1,0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + y]
      ^2*Nc^(-1) - 1/2*G[0,1,z]*G[1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y
      ]^3*Num[ - 3 + 9*z - 9*z^2 + 2*z^3 + 7*y + 4*y*z + 3*y*z^2 + 2*y*
      z^3 - 3*y^2 - 19*y^2*z + 6*y^2*z^2 - 3*y^3 + 6*y^3*z + 2*y^4]*Nc
       - 2/3*G[0,1,z]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 2 + 2*
      z + y]*Nf*y*z + 1/12*G[0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*
      Num[ - 51 + 51*z + 22*y]*I*Nc*Pi - 1/6*G[0,1,z]*Den[ - 1 + z]*
      Den[ - 1 + z + y]*Num[ - 3 + 3*z + 2*y]*I*Nf*Pi - 3/2*G[0,1,z]*
      Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/12*G[0,1,z]*Den[ - 1 + z + y]^
      3*Num[2 - 6*z + 3*z^2 - 12*y + 8*y*z + 6*y^2]*Nc^(-1)*Pi^2 + 1/12
      *G[0,1,z]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^2*Num[
      36*z - 147*z^2 + 210*z^3 - 123*z^4 + 24*z^5 - 48*y + 36*y*z + 481
      *y*z^2 - 652*y*z^3 + 183*y*z^4 + 84*y^2 - 60*y^2*z - 318*y^2*z^2
       + 250*y^2*z^3 - 36*y^3 - 12*y^3*z + 92*y^3*z^2]*Nc*z^(-1) + 1/12
      *G[0,1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[7
       - 22*z + 24*z^2 - 9*z^3 - 38*y + 47*y*z - 12*y*z^2 + y*z^3 + 2*y
      *z^4 + 63*y^2 - 51*y^2*z - 18*y^2*z^2 + 6*y^2*z^3 - 36*y^3 + 24*
      y^3*z + 6*y^3*z^2 + 4*y^4 + 2*y^4*z]*Nc*Pi^2 + 1/4*G[0,1,z]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[z^2 - z^3 - 8*y
       + 20*y*z - 23*y*z^2 + 5*y*z^3 + 16*y^2 - 32*y^2*z + 18*y^2*z^2
       - 8*y^3 + 12*y^3*z]*Nc^(-1)*z^(-1) - 1/2*G[0,1,0,1 - z,y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 12*z - 15*z^2 + 6*z^3 + 
      11*y - 29*y*z + 18*y*z^2 - 10*y^2 + 10*y^2*z + 2*y^3]*Nc - 1/2*G[
      0,1,0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[0,1,0,y]*G[0,z]*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 13*z - 18*z^2 + 8*
      z^3 + 11*y - 22*y*z + 11*y*z^2 - 10*y^2 + 10*y^2*z + 2*y^3]*Nc + 
      1/2*G[0,1,0,y]*G[0,z]*Den[ - 1 + z + y]^3*Num[ - 1 + y]^2*Nc^(-1)
       - 1/2*G[0,1,0,y]*G[1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[
       - 3 + 12*z - 15*z^2 + 6*z^3 + 11*y - 29*y*z + 18*y*z^2 - 10*y^2
       + 10*y^2*z + 2*y^3]*Nc - 1/2*G[0,1,0,y]*G[1,z]*Den[ - 1 + z + y]
      *Nc^(-1) + 2/3*G[0,1,0,y]*Den[ - 1 + z + y]^3*Nf*y*z + 1/2*G[0,1,
      0,y]*Den[ - 1 + z + y]^3*Num[2 - 4*z + 2*z^2 - 2*y + 2*y*z + y^2]
      *I*Nc^(-1)*Pi - 1/2*G[0,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*
      Num[ - 6 + 24*z - 30*z^2 + 12*z^3 + 17*y - 47*y*z + 30*y*z^2 - 15
      *y^2 + 23*y^2*z + 4*y^3]*I*Nc*Pi + 1/4*G[0,1,0,y]*Den[ - 1 + y]^2
      *Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[7 - 28*z + 44*z^2 - 34*
      z^3 + 13*z^4 - 2*z^5 - 30*y + 120*y*z - 176*y*z^2 + 118*y*z^3 - 
      38*y*z^4 + 6*y*z^5 + 48*y^2 - 166*y^2*z + 213*y^2*z^2 - 112*y^2*
      z^3 + 17*y^2*z^4 - 34*y^3 + 80*y^3*z - 82*y^3*z^2 + 32*y^3*z^3 + 
      9*y^4 - 2*y^4*z + y^4*z^2 - 4*y^5*z]*Nc^(-1) - 1/12*G[0,1,0,y]*
      Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[21*z - 96
      *z^2 + 168*z^3 - 138*z^4 + 51*z^5 - 6*z^6 - 78*y*z + 920*y*z^2 - 
      2080*y*z^3 + 1850*y*z^4 - 750*y*z^5 + 138*y*z^6 + 132*y^2*z - 
      1906*y^2*z^2 + 3575*y^2*z^3 - 2236*y^2*z^4 + 435*y^2*z^5 + 12*y^3
       - 138*y^3*z + 1556*y^3*z^2 - 1978*y^3*z^3 + 656*y^3*z^4 - 24*y^4
       + 87*y^4*z - 594*y^4*z^2 + 315*y^4*z^3 + 12*y^5 - 24*y^5*z + 120
      *y^5*z^2]*Nc*z^(-1) + 1/2*G[0,1,0,z]*G[1 - z,y]*Den[ - 1 + z + y]
      *Nc^(-1) - 3/2*G[0,1,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc - G[0,1
      ,0,z]*G[ - z,y]*Den[ - 1 + z + y]*Nc + 1/2*G[0,1,0,z]*G[0,y]*Den[
       - 1 + z + y]^3*Num[ - 1 + 4*y + 2*y*z - 2*y^2]*Nc^(-1) + 1/2*G[0
      ,1,0,z]*G[0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*
      Num[2 - 5*z + 3*z^2 - 10*y + 12*y*z + 4*y*z^2 - 8*y*z^3 + 2*y*z^4
       + 15*y^2 - 8*y^2*z - 13*y^2*z^2 + 6*y^2*z^3 - 7*y^3 - y^3*z + 6*
      y^3*z^2 + 2*y^4*z]*Nc - G[0,1,0,z]*G[1,y]*Den[ - 1 + z + y]^3*
      Num[ - 1 + 2*y + y*z - y^2]*Nc^(-1) - G[0,1,0,z]*G[1,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]^3*Num[1 - 5*z + 4*z^2 + z^3 - 4*y + 18*y*
      z - 7*y*z^2 + y*z^3 + 6*y^2 - 16*y^2*z + 3*y^2*z^2 - 4*y^3 + 3*
      y^3*z + y^4]*Nc - 1/2*G[0,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^
      3*Num[ - 3 + 8*z - 6*z^2 + z^3 + 14*y - 27*y*z + 13*y*z^2 - 19*
      y^2 + 19*y^2*z + 8*y^3]*I*Nc*Pi + 1/6*G[0,1,0,z]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[ - 1 + 3*z - 3*z^2 + z^3 + 4*y - 12*y*z
       + 8*y*z^2 - 5*y^2 + 5*y^2*z + 2*y^3]*Nf + 1/2*G[0,1,0,z]*Den[ - 
      1 + z + y]^3*Num[ - 1 + y]^2*I*Nc^(-1)*Pi - 1/4*G[0,1,0,z]*Den[
       - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[5 - 16*z + 18
      *z^2 - 8*z^3 + z^4 - 20*y + 38*y*z - 26*y*z^2 + 22*y*z^3 - 18*y*
      z^4 + 4*y*z^5 + 28*y^2 - 22*y^2*z - 19*y^2*z^2 + 4*y^2*z^3 + 9*
      y^2*z^4 - 14*y^3 - 12*y^3*z + 36*y^3*z^2 - 14*y^3*z^3 - y^4 + 18*
      y^4*z - 9*y^4*z^2 + 2*y^5 - 6*y^5*z]*Nc^(-1) - 1/6*G[0,1,0,z]*
      Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 2*z + 
      8*z^2 - 12*z^3 + 8*z^4 - 2*z^5 - 9*y*z + 267*y*z^2 - 641*y*z^3 + 
      571*y*z^4 - 242*y*z^5 + 54*y*z^6 + 65*y^2*z - 754*y^2*z^2 + 1335*
      y^2*z^3 - 782*y^2*z^4 + 136*y^2*z^5 + 6*y^3 - 121*y^3*z + 737*y^3
      *z^2 - 837*y^3*z^3 + 257*y^3*z^4 - 12*y^4 + 93*y^4*z - 320*y^4*
      z^2 + 155*y^4*z^3 + 6*y^5 - 26*y^5*z + 62*y^5*z^2]*Nc*z^(-1) - 1/
      2*G[0,1,0,0,y]*Den[ - 1 + y]^3*Den[ - 1 + z]*Den[ - 1 + z + y]^2*
      Num[9 - 36*z + 45*z^2 - 18*z^3 - 33*y + 106*y*z - 105*y*z^2 + 32*
      y*z^3 + 45*y^2 - 116*y^2*z + 85*y^2*z^2 - 16*y^2*z^3 - 29*y^3 + 
      66*y^3*z - 35*y^3*z^2 + 4*y^3*z^3 + 10*y^4 - 24*y^4*z + 8*y^4*z^2
       - 2*y^5 + 4*y^5*z]*Nc - 1/2*G[0,1,0,0,y]*Den[ - 1 + y]^3*Den[ - 
      1 + z + y]*Num[ - 3 + 2*z + 5*y - 3*y^2 + y^3]*Nc^(-1) - 1/2*G[0,
      1,0,0,z]*Den[ - 1 + z]^3*Den[ - 1 + z + y]^3*Num[ - 1 + 3*z - 3*
      z^2 + z^3 + 6*y - 12*y*z + 6*y*z^2 - 6*y^2 + 6*y^2*z + 2*y^3]*
      Nc^(-1) - 1/2*G[0,1,0,0,z]*Den[ - 1 + y]*Den[ - 1 + z]^3*Den[ - 1
       + z + y]^3*Num[ - 4 + 19*z - 35*z^2 + 31*z^3 - 13*z^4 + 2*z^5 + 
      26*y - 96*y*z + 134*y*z^2 - 94*y*z^3 + 42*y*z^4 - 14*y*z^5 + 2*y*
      z^6 - 51*y^2 + 146*y^2*z - 150*y^2*z^2 + 78*y^2*z^3 - 29*y^2*z^4
       + 6*y^2*z^5 + 39*y^3 - 83*y^3*z + 55*y^3*z^2 - 19*y^3*z^3 + 6*
      y^3*z^4 - 10*y^4 + 14*y^4*z - 4*y^4*z^2 + 2*y^4*z^3]*Nc + 1/2*G[0
      ,1,0,1,z]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 5*z^2 - 7*y - 17*y*z
       + 8*y^2]*Nc - 1/2*G[0,1,0,1,z]*Den[ - 1 + z + y]^3*Num[3 - 10*z
       + 5*z^2 - 10*y + 12*y*z + 5*y^2]*Nc^(-1) + 5/2*G[0,1,1,z]*G[1 - 
      z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[0,1,1,z]*G[1 - z,y]*Den[ - 1
       + y]*Den[ - 1 + z]*Num[ - z - y + 2*y*z]*Nc - 3*G[0,1,1,z]*G[ - 
      z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[0,1,1,z]*G[ - z,y]*Den[ - 1 + 
      z + y]*Num[1 + 2*z + 2*y]*Nc + 1/2*G[0,1,1,z]*G[0,y]*Den[ - 1 + z
      ]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc + 2*G[0,1,1,z]*G[0,y]*
      Den[ - 1 + z + y]*Nc^(-1) + 3/2*G[0,1,1,z]*Den[ - 1 + z + y]*
      Nc^(-1) - 29/12*G[0,1,1,z]*Den[ - 1 + z + y]*Nc + 1/6*G[0,1,1,z]*
      Den[ - 1 + z + y]*Nf - G[0,1,1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi
       + 1/2*G[0,1,1,0,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1 - 
      6*z + 21*z^2 - 18*z^3 + 4*z^4 + 2*y - 3*y*z - 11*y*z^2 + 12*y*z^3
       - y^2 - 11*y^2*z + 12*y^2*z^2 + 4*y^3*z]*Nc + 1/2*G[0,1,1,0,y]*
      Den[ - 1 + z + y]^3*Num[ - 1 - 2*z + z^2 + 2*y + 2*y*z - y^2]*
      Nc^(-1) - 1/2*G[0,1,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[
       - 6 + 17*z - 15*z^2 + 4*z^3 + 26*y - 31*y*z + 5*y*z^2 - 25*y^2
       + 25*y^2*z + 2*y^3]*Nc - 1/2*G[0,1,1,0,z]*Den[ - 1 + z + y]^3*
      Num[ - 2*z + z^2 + 6*y - 3*y^2]*Nc^(-1) + 3/2*G[0,1,1,1,z]*Den[
       - 1 + z + y]*Nc^(-1) - 1/2*G[1,1 - z,1 - z,0,y]*Den[ - 1 + z + y
      ]*Nc^(-1) + 1/2*G[1,1 - z,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]*Num[ - 1 + 2*z - y + 2*y*z + 2*y^2]*Nc - 1/2*G[1,1 - z, - z
      ,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y + y^2]*
      Nc^(-1) - 1/2*G[1,1 - z, - z,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]^3*Num[ - 3 + 5*z - 4*z^2 + 2*z^3 + 7*y + 22*y*z - 2*y*z^2
       + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*z^2 - 3*y^3 + 6*y^3*z + 2*
      y^4]*Nc - 1/12*G[1,1 - z,y]*Den[ - 1 + z + y]^3*Num[ - 2 + z + 4*
      y]*Nc^(-1)*Pi^2*z - 1/12*G[1,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]^3*Num[ - 5*z + 4*z^2 + 2*z^3 - 2*y + 38*y*z - 10*y*z^2 + 2*
      y*z^3 + 6*y^2 - 39*y^2*z + 6*y^2*z^2 - 6*y^3 + 6*y^3*z + 2*y^4]*
      Nc*Pi^2 - 1/2*G[1,1 - z,0,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/
      2*G[1,1 - z,0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1
       + 2*z - y + 2*y*z + 2*y^2]*Nc + 1/2*G[1,1 - z,0,y]*Den[ - 1 + z
       + y]*I*Nc^(-1)*Pi - 1/2*G[1,1 - z,0,y]*Den[ - 1 + z + y]*I*Nc*Pi
       + 2/3*G[1,1 - z,0,y]*Den[ - 1 + z + y]^3*Nf*y*z + 1/12*G[1,1 - z
      ,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 12*z^2 + 24*z^3 - 
      9*y*z + 84*y*z^2 - 63*y*z^3 - 12*y^2 + 51*y^2*z - 136*y^2*z^2 + 
      87*y^2*z^3 + 36*y^3 - 75*y^3*z + 64*y^3*z^2 - 36*y^4 + 33*y^4*z
       + 12*y^5]*Nc*y^(-1)*z^(-1) + 1/4*G[1,1 - z,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^2*Num[ - 3 + z + 2*y + 3*y*z + y^2]*Nc^(-1) + 1/
      2*G[1,1 - z,0,0,y]*Den[ - 1 + z + y]^3*Num[ - 3 + 2*z + 2*z^2 + 6
      *y - 14*y*z - 3*y^2]*Nc + 1/2*G[1,1 - z,0,0,y]*Den[ - 1 + z + y]^
      3*Num[ - 1 + y]^2*Nc^(-1) + 1/2*G[1,1 - z,1,0,y]*Den[ - 1 + z + y
      ]^3*Num[ - 1 + 2*y + 4*y*z - y^2]*Nc^(-1) - 1/2*G[1,1 - z,1,0,y]*
      Den[ - 1 + z + y]^3*Num[3 - 10*z + 8*z^2 - 6*y + 6*y*z + 3*y^2]*
      Nc - 1/12*G[1,y]*G[1,z]*Den[ - 1 + z + y]^3*Num[ - 2 + z + 4*y]*
      Nc^(-1)*Pi^2*z - 1/12*G[1,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + 
      y]^3*Num[ - 5*z + 4*z^2 + 2*z^3 - 2*y + 38*y*z - 10*y*z^2 + 2*y*
      z^3 + 6*y^2 - 39*y^2*z + 6*y^2*z^2 - 6*y^3 + 6*y^3*z + 2*y^4]*Nc*
      Pi^2 - 1/6*G[1,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 4 + 15
      *z - 18*z^2 + 6*z^3 + 12*y - 30*y*z + 18*y*z^2 - 12*y^2 + 15*y^2*
      z + 4*y^3]*I*Nc*Pi^3 + 1/12*G[1,y]*Den[ - 1 + y]*Den[ - 1 + z + y
      ]^3*Num[ - 3 + 9*z - 9*z^2 + 3*z^3 + 11*y - 22*y*z + 9*y*z^2 - 13
      *y^2 + 13*y^2*z + 5*y^3]*Nc^(-1)*Pi^2 + 1/6*G[1,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^3*Num[ - 2 + 8*z - 7*z^2 + 2*z^3 + 6*y - 16*y*z
       + 7*y*z^2 - 6*y^2 + 8*y^2*z + 2*y^3]*I*Nc^(-1)*Pi^3 - 1/12*G[1,y
      ]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^3*Num[ - 2*z^2 + 4*z^3 - 4*
      z^4 + y*z + 11*y*z^2 - 21*y*z^3 + 9*y*z^4 - 2*y^2 - 4*y^2*z + y^2
      *z^2 - 18*y^2*z^3 + 11*y^2*z^4 + 8*y^3 + 6*y^3*z - 27*y^3*z^2 + 
      35*y^3*z^3 - 12*y^4 - 4*y^4*z + 17*y^4*z^2 + 8*y^5 + y^5*z - 2*
      y^6]*Nc*Pi^2*y^(-1)*z^(-1) - 1/2*G[1,z]*G[1 - z,1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1,z]*G[1 - z,1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc + 5*G[1,z]*G[1 - z,1 - z, - z,y]*Den[ - 1 + 
      z + y]*Nc^(-1) - G[1,z]*G[1 - z,1 - z, - z,y]*Den[ - 1 + y]*Den[
       - 1 + z]*Num[ - 2 + z + y]*Nc - 3/2*G[1,z]*G[1 - z,1 - z,y]*Den[
       - 1 + z + y]*Nc^(-1) + 17/4*G[1,z]*G[1 - z,1 - z,y]*Den[ - 1 + z
       + y]*Nc - 1/2*G[1,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nf + 1/2
      *G[1,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/2*G[1
      ,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - 3/2*G[1,z]*G[1
       - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 4*G[1,z]*G[1 - z, - z
      ,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1,z]*G[1 - z, - z,1 - z,y
      ]*Den[ - 1 + y]*Den[ - 1 + z]*Num[ - z - y + 2*y*z]*Nc - 2*G[1,z]
      *G[1 - z, - z, - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 2*G[1,z]*G[1 - 
      z, - z, - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[
      2 - 2*z - 2*y + y*z^2 + y^2*z]*Nc + 1/3*G[1,z]*G[1 - z, - z,y]*
      Den[ - 1 + z + y]*Nf - 3*G[1,z]*G[1 - z, - z,y]*Den[ - 1 + z + y]
      *I*Nc^(-1)*Pi - 1/3*G[1,z]*G[1 - z, - z,y]*Den[ - 1 + y]^2*Den[
       - 1 + z]^2*Den[ - 1 + z + y]^2*Num[ - 3*z^2 + 9*z^3 - 9*z^4 + 3*
      z^5 - 19*y*z + 69*y*z^2 - 87*y*z^3 + 43*y*z^4 - 6*y*z^5 - 3*y^2
       + 69*y^2*z - 314*y^2*z^2 + 397*y^2*z^3 - 179*y^2*z^4 + 30*y^2*
      z^5 + 9*y^3 - 87*y^3*z + 397*y^3*z^2 - 383*y^3*z^3 + 91*y^3*z^4
       - 9*y^4 + 43*y^4*z - 179*y^4*z^2 + 91*y^4*z^3 + 3*y^5 - 6*y^5*z
       + 30*y^5*z^2]*Nc*y^(-1)*z^(-1) - 1/2*G[1,z]*G[1 - z, - z,y]*Den[
       - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]*Num[ - 9 + 14*z - 5
      *z^2 + 14*y - 16*y*z + 2*y*z^2 + 2*y*z^3 - 5*y^2 + 2*y^2*z - y^2*
      z^2 + 2*y^3*z]*Nc^(-1) + G[1,z]*G[1 - z, - z,0,y]*Den[ - 1 + z + 
      y]*Nc^(-1) + G[1,z]*G[1 - z, - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z]
      *Den[ - 1 + z + y]*Num[ - 1 + z^2 + 2*y - y*z - y^2]*Nc + 3/4*G[1
      ,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1)*Pi^2 + 3/2*G[1,z]*G[1 - 
      z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 73/12*G[1,z]*G[1 - z,y]*
      Den[ - 1 + z + y]*I*Nc*Pi + 5/6*G[1,z]*G[1 - z,y]*Den[ - 1 + z + 
      y]*I*Nf*Pi - 1/6*G[1,z]*G[1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[3 - 8*z + 6*z^2 - z^4 - 10*y + 15*y*z - 7
      *y*z^3 + 2*y*z^4 + 12*y^2 - 6*y^2*z - 12*y^2*z^2 + 6*y^2*z^3 - 6*
      y^3 - 3*y^3*z + 6*y^3*z^2 + y^4 + 2*y^4*z]*Nc*Pi^2 + 1/3*G[1,z]*
      G[1 - z,y]*Den[z + y]*Den[ - 1 + z + y]^2*y*z + 1/3*G[1,z]*G[1 - 
      z,y]*Den[z + y]*Den[ - 1 + z + y]^2*Nf*y*z - 1/3*G[1,z]*G[1 - z,y
      ]*Den[z + y]*Den[ - 1 + z + y]^2*Num[ - 3*z + 3*z^2 - 3*y + 7*y*z
       + 3*y^2]*Nc - 3/2*G[1,z]*G[1 - z,0,1 - z,y]*Den[ - 1 + z + y]*
      Nc^(-1) + G[1,z]*G[1 - z,0, - z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[
      1,z]*G[1 - z,0, - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z
       + y]*Num[ - 1 + z^2 + 2*y - y*z - y^2]*Nc - 3/2*G[1,z]*G[1 - z,0
      ,y]*Den[ - 1 + z + y]*Nc^(-1) + 17/4*G[1,z]*G[1 - z,0,y]*Den[ - 1
       + z + y]*Nc - 1/2*G[1,z]*G[1 - z,0,y]*Den[ - 1 + z + y]*Nf + G[1
      ,z]*G[1 - z,0,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 3/2*G[1,z]*G[1
       - z,0,0,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1,z]*G[1 - z,0,0,y]
      *Den[ - 1 + y]*Den[ - 1 + z + y]*Num[1 - 3*y + 2*y*z + 2*y^2]*Nc
       - G[1,z]*G[1 - z,1,0,y]*Den[ - 1 + z + y]*Nc^(-1) + G[1,z]*G[1
       - z,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[1
       - 5*z + 9*z^2 - 7*z^3 + 2*z^4 - 4*y + 17*y*z - 18*y*z^2 + 5*y*
      z^3 + 6*y^2 - 15*y^2*z + 9*y^2*z^2 - 4*y^3 + 3*y^3*z + y^4]*Nc + 
      3*G[1,z]*G[ - z,1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1,z]
      *G[ - z,1 - z, - z,y]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*z + 2*y]*
      Num[ - 3 + 2*z + 2*y]*Nc^(-1) + G[1,z]*G[ - z,1 - z, - z,y]*Den[
       - 1 + z + y]^3*Num[ - 1 + 2*z + 2*y]*Num[ - 3 + 4*z + 4*y]*Nc + 
      3*G[1,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 20/3*G[1,z]*
      G[ - z,1 - z,y]*Den[ - 1 + z + y]*Nc + 2/3*G[1,z]*G[ - z,1 - z,y]
      *Den[ - 1 + z + y]*Nf - 2*G[1,z]*G[ - z,1 - z,y]*Den[ - 1 + z + y
      ]*I*Nc^(-1)*Pi + 2*G[1,z]*G[ - z,1 - z,0,y]*Den[ - 1 + z + y]*
      Nc^(-1) - 2*G[1,z]*G[ - z,1 - z,0,y]*Den[ - 1 + z + y]*Nc - 5*G[1
      ,z]*G[ - z, - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[1,z]*G[ - 
      z, - z,1 - z,y]*Den[ - 1 + z + y]*Num[3 + 2*z + 2*y]*Nc - G[1,z]*
      G[ - z, - z, - z,y]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*z + 2*y]*
      Num[ - 2 + 2*z + z^2 + 2*y + 2*y*z + y^2]*Nc - G[1,z]*G[ - z, - z
      , - z,y]*Den[ - 1 + z + y]^3*Num[2 - 2*z + z^2 - 2*y + 2*y*z + 
      y^2]*Nc^(-1) + 3*G[1,z]*G[ - z, - z,y]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi - G[1,z]*G[ - z, - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - G[
      1,z]*G[ - z, - z,y]*Den[ - 1 + z + y]^3*Num[z^4 + 3*y*z - 5*y*z^2
       + 4*y*z^3 - 5*y^2*z + 6*y^2*z^2 + 4*y^3*z + y^4]*Nc*y^(-1)*
      z^(-1) + G[1,z]*G[ - z, - z,y]*Den[ - 1 + z + y]^2*Num[ - 3 + 4*z
       + 4*y]*Nc^(-1) - 3*G[1,z]*G[ - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*
      Pi + 17/2*G[1,z]*G[ - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - G[1,z]*G[
       - z,y]*Den[ - 1 + z + y]*I*Nf*Pi + 1/6*G[1,z]*G[ - z,y]*Den[ - 1
       + z + y]^3*Num[1 - 4*z + 2*z^2 + 2*z^3 - 4*y + 4*y*z + 6*y*z^2
       + 2*y^2 + 6*y^2*z + 2*y^3]*Nc*Pi^2 - 1/6*G[1,z]*G[ - z,y]*Den[
       - 1 + z + y]^3*Num[2 - 6*z + 3*z^2 - 6*y + 6*y*z + 3*y^2]*
      Nc^(-1)*Pi^2 + G[1,z]*G[ - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[
       - 1 + z + y]^2*Num[ - 2*z^2 + 4*z^3 - 2*z^4 + 5*y*z^2 - 8*y*z^3
       + 3*y*z^4 - 2*y^2 + 5*y^2*z - 8*y^2*z^2 + 4*y^2*z^3 + 4*y^3 - 8*
      y^3*z + 4*y^3*z^2 - 2*y^4 + 3*y^4*z]*Nc^(-1)*y^(-1)*z^(-1) + G[1,
      z]*G[ - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^2*Num[
      4*z^2 - 7*z^3 + 3*z^4 - 6*y*z + 10*y*z^2 - 10*y*z^3 + 6*y*z^4 + 4
      *y^2 + 10*y^2*z - 40*y^2*z^2 + 17*y^2*z^3 - 7*y^3 - 10*y^3*z + 17
      *y^3*z^2 + 3*y^4 + 6*y^4*z]*Nc*y^(-1)*z^(-1) + 2*G[1,z]*G[ - z,0,
      1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 2*G[1,z]*G[ - z,0,1 - z,y]*
      Den[ - 1 + z + y]*Nc - 3/2*G[1,z]*G[ - z,0,y]*Den[ - 1 + z + y]*
      Nc^(-1) + 1/3*G[1,z]*G[ - z,0,y]*Den[ - 1 + z + y]*Nf - G[1,z]*G[
       - z,0,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/3*G[1,z]*G[ - z,0,y]
      *Den[ - 1 + z + y]^3*Num[3*z^4 + y*z - 2*y*z^2 + 7*y*z^3 - 2*y^2*
      z + 2*y^2*z^2 - 5*y^3*z - 3*y^4]*Nc*y^(-1)*z^(-1) + 1/2*G[1,z]*G[
       - z,0,0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*z^3 + 6*y*z^2 + 6*
      y^2*z + 2*y^3]*Nc + 1/2*G[1,z]*G[ - z,0,0,y]*Den[ - 1 + z + y]^3*
      Num[3 - 4*z + 2*z^2 - 4*y + 4*y*z + 2*y^2]*Nc^(-1) - 1/2*G[1,z]*
      G[1,1 - z, - z,y]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y + 
      y^2]*Nc^(-1) - 1/2*G[1,z]*G[1,1 - z, - z,y]*Den[ - 1 + y]*Den[ - 
      1 + z + y]^3*Num[ - 3 + 5*z - 4*z^2 + 2*z^3 + 7*y + 22*y*z - 2*y*
      z^2 + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*z^2 - 3*y^3 + 6*y^3*z + 
      2*y^4]*Nc - 1/2*G[1,z]*G[1,1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1)
       + 1/2*G[1,z]*G[1,1 - z,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[
       - 1 + 2*z - y + 2*y*z + 2*y^2]*Nc - 1/6*G[1,z]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[ - 5 + 15*z - 15*z^2 + 5*z^3 + 17*y - 34*
      y*z + 17*y*z^2 - 19*y^2 + 19*y^2*z + 6*y^3]*I*Nc*Pi^3 - 1/12*G[1,
      z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1 + 3*z - 3*z^2 + z^3
       - 6*y + 12*y*z - 6*y*z^2 + 9*y^2 - 9*y^2*z - 4*y^3]*I*Nc^(-1)*
      Pi^3 - 2*G[1,z]*Den[ - 1 + z + y]*Nc^(-1) + 1/18*G[1,z]*Den[ - 1
       + z + y]^3*Num[11 - 22*z + 11*z^2 - 22*y + 20*y*z + 11*y^2]*Nf*
      Pi^2 - 1/3*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[z + y]^2*Den[
       - 1 + z + y]*Num[ - z^2 - 10*z^3 + 11*z^4 - 4*y*z - 28*y*z^2 + 
      21*y*z^3 - y^2 - 28*y^2*z + 18*y^2*z^2 - 10*y^3 + 21*y^3*z + 11*
      y^4]*Nc + 2/3*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[z + y]^2*
      Den[ - 1 + z + y]*Num[z^2 - 2*z^3 + z^4 + y*z - 5*y*z^2 + 3*y*z^3
       + y^2 - 5*y^2*z + 3*y^2*z^2 - 2*y^3 + 3*y^3*z + y^4]*Nf - 1/12*
      G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[
       - 8 + 31*z - 45*z^2 + 29*z^3 - 7*z^4 + 32*y - 111*y*z + 134*y*
      z^2 - 61*y*z^3 + 4*y*z^4 + 2*y*z^5 - 51*y^2 + 145*y^2*z - 144*y^2
      *z^2 + 51*y^2*z^3 - y^2*z^4 + 41*y^3 - 82*y^3*z + 60*y^3*z^2 - 17
      *y^3*z^3 - 17*y^4 + 18*y^4*z - 5*y^4*z^2 + 3*y^5 - y^5*z]*Nc^(-1)
      *Pi^2 - 1/36*G[1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z
       + y]^3*Num[139*z - 559*z^2 + 843*z^3 - 565*z^4 + 142*z^5 - 532*y
      *z + 2209*y*z^2 - 3268*y*z^3 + 2091*y*z^4 - 554*y*z^5 + 54*y*z^6
       + 747*y^2*z - 3247*y^2*z^2 + 4251*y^2*z^3 - 2055*y^2*z^4 + 304*
      y^2*z^5 - 6*y^3 - 439*y^3*z + 2196*y^3*z^2 - 2232*y^3*z^3 + 583*
      y^3*z^4 + 12*y^4 + 70*y^4*z - 692*y^4*z^2 + 406*y^4*z^3 - 6*y^5
       + 15*y^5*z + 93*y^5*z^2]*Nc*Pi^2*z^(-1) - 1/3*G[1,z]*Den[z + y]*
      Den[ - 1 + z + y]^2*I*Pi*y*z - 1/3*G[1,z]*Den[z + y]*Den[ - 1 + z
       + y]^2*I*Nf*Pi*y*z + 1/3*G[1,z]*Den[z + y]*Den[ - 1 + z + y]^2*
      Num[ - 3*z + 3*z^2 - 3*y + 7*y*z + 3*y^2]*I*Nc*Pi - 2/3*G[1,z]*
      Den[z + y]^2*Den[ - 1 + z + y]*y*z - 1/2*G[1,0,1 - z,1 - z,y]*
      Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[1,0,1 - z,1 - z,y]*Den[ - 1 + y
      ]*Den[ - 1 + z + y]*Num[ - 1 + 2*z - y + 2*y*z + 2*y^2]*Nc - 1/2*
      G[1,0,1 - z,y]*G[1,z]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[1,0,1 - z
      ,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 1 + 2*z - y + 2
      *y*z + 2*y^2]*Nc + 1/2*G[1,0,1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)
      *Pi - 1/2*G[1,0,1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi + 2/3*G[1,0,1
       - z,y]*Den[ - 1 + z + y]^3*Nf*y*z + 1/12*G[1,0,1 - z,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]^3*Num[ - 12*z^2 + 24*z^3 - 9*y*z + 84*y*
      z^2 - 63*y*z^3 - 12*y^2 + 51*y^2*z - 136*y^2*z^2 + 87*y^2*z^3 + 
      36*y^3 - 75*y^3*z + 64*y^3*z^2 - 36*y^4 + 33*y^4*z + 12*y^5]*Nc*
      y^(-1)*z^(-1) + 1/4*G[1,0,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z + y
      ]^2*Num[ - 3 + z + 2*y + 3*y*z + y^2]*Nc^(-1) + 1/2*G[1,0,1 - z,0
      ,y]*Den[ - 1 + z + y]^3*Num[ - 3 + 2*z + 2*z^2 + 6*y - 14*y*z - 3
      *y^2]*Nc + 1/2*G[1,0,1 - z,0,y]*Den[ - 1 + z + y]^3*Num[ - 1 + y]
      ^2*Nc^(-1) - 1/2*G[1,0, - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 
      2*z + z^2 - 2*y + y^2]*Nc^(-1) - 1/2*G[1,0, - z,1 - z,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 5*z - 4*z^2 + 2*z^3 + 7*y + 
      22*y*z - 2*y*z^2 + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*z^2 - 3*y^3
       + 6*y^3*z + 2*y^4]*Nc - 1/2*G[1,0, - z,y]*G[1,z]*Den[ - 1 + z + 
      y]^3*Num[1 - 2*z + z^2 - 2*y + y^2]*Nc^(-1) - 1/2*G[1,0, - z,y]*
      G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 5*z - 4*z^2
       + 2*z^3 + 7*y + 22*y*z - 2*y*z^2 + 2*y*z^3 - 3*y^2 - 33*y^2*z + 
      6*y^2*z^2 - 3*y^3 + 6*y^3*z + 2*y^4]*Nc + 1/2*G[1,0,y]*G[1,z]*
      Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/2*G[1,0,y]*G[1,z]*Den[ - 1 + z
       + y]*I*Nc*Pi + 2/3*G[1,0,y]*G[1,z]*Den[ - 1 + z + y]^3*Nf*y*z + 
      1/12*G[1,0,y]*G[1,z]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 12*
      z^2 + 24*z^3 - 9*y*z + 84*y*z^2 - 63*y*z^3 - 12*y^2 + 51*y^2*z - 
      136*y^2*z^2 + 87*y^2*z^3 + 36*y^3 - 75*y^3*z + 64*y^3*z^2 - 36*
      y^4 + 33*y^4*z + 12*y^5]*Nc*y^(-1)*z^(-1) + 1/4*G[1,0,y]*G[1,z]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^2*Num[ - 3 + z + 2*y + 3*y*z + 
      y^2]*Nc^(-1) + 1/2*G[1,0,y]*G[1,0,z]*Den[ - 1 + z + y]^3*Num[2 - 
      2*z + z^2 - 4*y - 2*y*z + 2*y^2]*Nc^(-1) - 1/2*G[1,0,y]*G[1,0,z]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[2 - 6*z + 3*z^2 + 2*z^3 - 8
      *y + 18*y*z - 9*y*z^2 + 2*y*z^3 + 12*y^2 - 18*y^2*z + 6*y^2*z^2
       - 8*y^3 + 6*y^3*z + 2*y^4]*Nc - 1/2*G[1,0,y]*G[1,1,z]*Den[ - 1
       + z + y]*Nc^(-1) + 1/2*G[1,0,y]*G[1,1,z]*Den[ - 1 + y]*Den[ - 1
       + z + y]*Num[ - 1 + 2*z - y + 2*y*z + 2*y^2]*Nc - 2*G[1,0,y]*
      Den[ - 1 + z + y]^3*I*Nf*Pi*y*z + 1/4*G[1,0,y]*Den[ - 1 + y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 5*z^2 + 12*z^3 - 9*z^4 + 2*
      z^5 + 8*y - 28*y*z + 22*y*z^2 - 9*y*z^3 + 7*y*z^4 - 24*y^2 + 68*
      y^2*z - 37*y^2*z^2 - 3*y^2*z^3 + 24*y^3 - 52*y^3*z + 20*y^3*z^2
       - 8*y^4 + 12*y^4*z]*Nc^(-1)*z^(-1) - 1/12*G[1,0,y]*Den[ - 1 + y]
      *Den[ - 1 + z + y]^3*Num[ - 9 + 32*z - 34*z^2 + 12*z^3 + 27*y - 
      60*y*z + 34*y*z^2 - 27*y^2 + 28*y^2*z + 9*y^3]*Nc^(-1)*Pi^2 - 1/4
      *G[1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 10*z - 13*
      z^2 + 6*z^3 + 11*y + 46*y*z + 13*y*z^2 - 13*y^2 - 56*y^2*z + 5*
      y^3]*I*Nc*Pi + 1/4*G[1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*
      Num[ - 3 + 14*z - 17*z^2 + 6*z^3 + 7*y - 2*y*z + 17*y*z^2 - 5*y^2
       - 12*y^2*z + y^3]*I*Nc^(-1)*Pi + 1/12*G[1,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^3*Num[3 - 11*z + 13*z^2 - 6*z^3 - 11*y + 36*y*z
       - 19*y*z^2 + 2*y*z^3 + 15*y^2 - 31*y^2*z + 6*y^2*z^2 - 9*y^3 + 6
      *y^3*z + 2*y^4]*Nc*Pi^2 - 1/4*G[1,0,y]*Den[ - 1 + y]^2*Den[ - 1
       + z]*Den[ - 1 + z + y]^3*Num[16*z - 73*z^2 + 120*z^3 - 89*z^4 + 
      26*z^5 - 16*y - 36*y*z + 207*y*z^2 - 217*y*z^3 + 56*y*z^4 + 6*y*
      z^5 + 60*y^2 + 36*y^2*z - 199*y^2*z^2 + 138*y^2*z^3 + y^2*z^4 - 
      84*y^3 - 52*y^3*z + 69*y^3*z^2 - 41*y^3*z^3 + 52*y^4 + 60*y^4*z
       - 4*y^4*z^2 - 12*y^5 - 24*y^5*z]*Nc*z^(-1) - 2*G[1,0,z]*G[1 - z,
      1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[1,0,z]*G[1 - z,1 - z,y
      ]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[5 - 5*z - 7*y
       + y*z + 2*y*z^2 + 2*y^2 + 2*y^2*z]*Nc + G[1,0,z]*G[1 - z, - z,y]
      *Den[ - 1 + z + y]*Nc^(-1) - G[1,0,z]*G[1 - z, - z,y]*Den[ - 1 + 
      y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2 + y*z - y^2]
      *Nc + 3/2*G[1,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 1/
      2*G[1,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - 1/6*G[1,0,z]*G[
      1 - z,y]*Den[ - 1 + z + y]^3*Num[3 - 6*z + 3*z^2 - 6*y + 2*y*z + 
      3*y^2]*Nf + 1/4*G[1,0,z]*G[1 - z,y]*Den[ - 1 + y]^2*Den[ - 1 + z]
      *Den[ - 1 + z + y]^3*Num[ - 15 + 43*z - 41*z^2 + 13*z^3 + 60*y - 
      128*y*z + 102*y*z^2 - 38*y*z^3 + 4*y*z^4 - 90*y^2 + 138*y^2*z - 
      73*y^2*z^2 + 21*y^2*z^3 + 60*y^3 - 64*y^3*z + 12*y^3*z^2 - 15*y^4
       + 11*y^4*z]*Nc^(-1) + 1/6*G[1,0,z]*G[1 - z,y]*Den[ - 1 + y]^2*
      Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[6 - 33*z + 48*z^2 - 21*z^3
       - 24*y - 5*y*z + 125*y*z^2 - 150*y*z^3 + 54*y*z^4 + 36*y^2 + 79*
      y^2*z - 256*y^2*z^2 + 117*y^2*z^3 - 24*y^3 - 11*y^3*z + 83*y^3*
      z^2 + 6*y^4 - 30*y^4*z]*Nc - 1/2*G[1,0,z]*G[1 - z,0,y]*Den[ - 1
       + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[3 - 11*z + 15*z^2 - 9
      *z^3 + 2*z^4 - 13*y + 37*y*z - 31*y*z^2 + 7*y*z^3 + 21*y^2 - 37*
      y^2*z + 16*y^2*z^2 - 15*y^3 + 11*y^3*z + 4*y^4]*Nc + 1/2*G[1,0,z]
      *G[ - z,1 - z,y]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 2*z^2 - 4*y + 
      4*y*z + 2*y^2]*Nc^(-1) - 1/2*G[1,0,z]*G[ - z,1 - z,y]*Den[ - 1 + 
      z + y]^3*Num[5 - 12*z + 6*z^2 + 2*z^3 - 12*y + 12*y*z + 6*y*z^2
       + 6*y^2 + 6*y^2*z + 2*y^3]*Nc - 3/2*G[1,0,z]*G[ - z,y]*Den[ - 1
       + z + y]*Nc^(-1) + 1/3*G[1,0,z]*G[ - z,y]*Den[ - 1 + z + y]*Nf
       - G[1,0,z]*G[ - z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/3*G[1,0,
      z]*G[ - z,y]*Den[ - 1 + z + y]^3*Num[3*z^4 - y*z + 2*y*z^2 + 5*y*
      z^3 + 2*y^2*z - 2*y^2*z^2 - 7*y^3*z - 3*y^4]*Nc*y^(-1)*z^(-1) + 2
      *G[1,0,z]*G[ - z,0,y]*Den[ - 1 + z + y]*Nc + G[1,0,z]*G[1,1 - z,y
      ]*Den[ - 1 + z + y]^3*Num[ - 1 + 2*y + y*z - y^2]*Nc^(-1) + G[1,0
      ,z]*G[1,1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[1 - 5*z + 
      4*z^2 + z^3 - 4*y + 18*y*z - 7*y*z^2 + y*z^3 + 6*y^2 - 16*y^2*z
       + 3*y^2*z^2 - 4*y^3 + 3*y^3*z + y^4]*Nc - 2/3*G[1,0,z]*Den[ - 1
       + z]^2*Den[ - 1 + z + y]^2*Num[ - 2 + 2*z + y]*Nf*y*z - 1/6*G[1,
      0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 30 + 93*z - 96*z^2
       + 33*z^3 + 55*y - 11*y*z - 44*y*z^2 - 23*y^2 + 23*y^2*z - 2*y^3]
      *I*Nc*Pi + 1/4*G[1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 
      9 + 25*z - 23*z^2 + 7*z^3 + 26*y - 26*y*z - 23*y^2 + 23*y^2*z + 6
      *y^3]*I*Nc^(-1)*Pi - 1/12*G[1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y
      ]^3*Num[ - 6 + 18*z - 18*z^2 + 6*z^3 + 26*y - 48*y*z + 22*y*z^2
       - 31*y^2 + 31*y^2*z + 12*y^3]*Nc^(-1)*Pi^2 + 1/6*G[1,0,z]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 9*z - 9*z^2 + 3*z^3 + 4*
      y + 4*y*z - 8*y*z^2 + y^2 - y^2*z - 2*y^3]*I*Nf*Pi + 1/12*G[1,0,z
      ]*Den[ - 1 + y]*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[ - 12 + 
      75*z - 165*z^2 + 177*z^3 - 99*z^4 + 24*z^5 + 75*y - 349*y*z + 416
      *y*z^2 - 85*y*z^3 - 57*y*z^4 - 156*y^2 + 430*y^2*z - 422*y^2*z^2
       + 148*y^2*z^3 + 147*y^3 - 158*y^3*z + 63*y^3*z^2 - 54*y^4 + 2*
      y^4*z]*Nc + 1/12*G[1,0,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + 
      z + y]^3*Num[5 - 15*z + 15*z^2 - 5*z^3 - 12*y + 13*y*z - 3*y*z^3
       + 2*y*z^4 + 6*y^2 + 9*y^2*z - 21*y^2*z^2 + 6*y^2*z^3 + 5*y^3 - 9
      *y^3*z + 6*y^3*z^2 - 4*y^4 + 2*y^4*z]*Nc*Pi^2 - 1/4*G[1,0,z]*Den[
       - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[z - 2*z^2 + z^3
       + 5*y + 6*y*z - 14*y*z^2 + 3*y*z^3 - 12*y^2 + 2*y^2*z + 12*y^2*
      z^2 + 9*y^3 - 9*y^3*z - 2*y^4]*Nc^(-1) + 1/2*G[1,0,0,1 - z,y]*
      Den[ - 1 + z + y]^3*Num[ - 3 + 2*z + 2*z^2 + 6*y - 14*y*z - 3*y^2
      ]*Nc + 1/2*G[1,0,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[ - 1 + y]^2*
      Nc^(-1) + 1/2*G[1,0,0,y]*G[1,z]*Den[ - 1 + z + y]^3*Num[ - 3 + 2*
      z + 2*z^2 + 6*y - 14*y*z - 3*y^2]*Nc + 1/2*G[1,0,0,y]*G[1,z]*Den[
       - 1 + z + y]^3*Num[ - 1 + y]^2*Nc^(-1) + 4/3*G[1,0,0,y]*Den[ - 1
       + z + y]^3*Nf*y*z - G[1,0,0,y]*Den[ - 1 + y]*I*Nc^(-1)*Pi - G[1,
      0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]*Num[ - 4 + 7*z + 4*y]*I*Nc
      *Pi - 1/12*G[1,0,0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^3*Num[ - 
      15 + 54*z - 69*z^2 + 30*z^3 + 72*y + 118*y*z - 114*y*z^2 + 54*y*
      z^3 - 126*y^2 - 398*y^2*z + 183*y^2*z^2 + 96*y^3 + 226*y^3*z - 27
      *y^4]*Nc - 1/4*G[1,0,0,y]*Den[ - 1 + y]^2*Den[ - 1 + z + y]^3*
      Num[3 - 14*z + 17*z^2 - 6*z^3 - 12*y + 14*y*z - 22*y*z^2 + 2*y*
      z^3 + 18*y^2 + 14*y^2*z + 5*y^2*z^2 - 12*y^3 - 14*y^3*z + 3*y^4]*
      Nc^(-1) - G[1,0,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1,0
      ,0,z]*G[1 - z,y]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*
      Num[ - 1 + 5*z - 9*z^2 + 7*z^3 - 2*z^4 + 3*y - 11*y*z + 16*y*z^2
       - 9*y*z^3 + y*z^4 - 3*y^2 + 10*y^2*z - 10*y^2*z^2 + 3*y^2*z^3 + 
      y^3 - 5*y^3*z + 3*y^3*z^2 + y^4*z]*Nc + 1/2*G[1,0,0,z]*G[ - z,y]*
      Den[ - 1 + z + y]^3*Num[ - 1 + 2*z^3 + 6*y*z^2 + 6*y^2*z + 2*y^3]
      *Nc + 1/2*G[1,0,0,z]*G[ - z,y]*Den[ - 1 + z + y]^3*Num[3 - 4*z + 
      2*z^2 - 4*y + 4*y*z + 2*y^2]*Nc^(-1) - 1/4*G[1,0,0,z]*Den[ - 1 + 
      z]^2*Den[ - 1 + z + y]^3*Num[9 - 34*z + 48*z^2 - 30*z^3 + 7*z^4
       - 26*y + 44*y*z - 10*y*z^2 - 8*y*z^3 + 23*y^2 - 30*y^2*z + 7*y^2
      *z^2 - 6*y^3 + 2*y^3*z]*Nc^(-1) + 1/6*G[1,0,0,z]*Den[ - 1 + z]^2*
      Den[ - 1 + z + y]^3*Num[22 - 91*z + 141*z^2 - 97*z^3 + 25*z^4 - 
      45*y + 52*y*z + 31*y*z^2 - 38*y*z^3 + 27*y^2 - 12*y^2*z - 15*y^2*
      z^2 - 4*y^3 - 14*y^3*z]*Nc - 1/6*G[1,0,0,z]*Den[ - 1 + z]*Den[ - 
      1 + z + y]^3*Num[ - 1 + 3*z - 3*z^2 + z^3 + 8*y*z - 8*y*z^2 + 3*
      y^2 - 3*y^2*z - 2*y^3]*Nf - 1/2*G[1,0,0,z]*Den[ - 1 + z]*Den[ - 1
       + z + y]*Num[ - 1 + z + 2*y]*I*Nc^(-1)*Pi - 5/2*G[1,0,0,z]*Den[
       - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*I*Nc*Pi + 1/2*G[1
      ,0,0,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[1,0,0,0,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]*Num[ - 11 + 20*z + 11*y]*Nc + 7/2*G[1,0,0
      ,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc - 1/
      2*G[1,0,0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1 + 3*z
       - 3*z^2 + z^3 - 7*y + 28*y*z - 21*y*z^2 + 11*y^2 - 11*y^2*z - 2*
      y^3]*Nc - 1/2*G[1,0,0,1,z]*Den[ - 1 + z + y]^3*Num[3 - 6*z + 3*
      z^2 - 8*y + 6*y*z + 4*y^2]*Nc^(-1) - G[1,0,1,z]*G[1 - z,y]*Den[
       - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1 + 3*z - 3*z^2 + z^3 + y + 
      2*y*z - 3*y*z^2 + y^2 - y^2*z - y^3]*Nc + 5/2*G[1,0,1,z]*G[1 - z,
      y]*Den[ - 1 + z + y]*Nc^(-1) + G[1,0,1,z]*G[ - z,y]*Den[ - 1 + z
       + y]^3*Num[1 - 6*z + 6*z^2 - 6*y + 12*y*z + 6*y^2]*Nc - G[1,0,1,
      z]*G[ - z,y]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 2*z^2 - 4*y + 4*y*
      z + 2*y^2]*Nc^(-1) - 1/2*G[1,0,1,z]*G[1,y]*Den[ - 1 + z + y]^3*
      Num[1 - 2*z + z^2 - 2*y + y^2]*Nc^(-1) - 1/2*G[1,0,1,z]*G[1,y]*
      Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 5*z - 4*z^2 + 2*z^3
       + 7*y + 22*y*z - 2*y*z^2 + 2*y*z^3 - 3*y^2 - 33*y^2*z + 6*y^2*
      z^2 - 3*y^3 + 6*y^3*z + 2*y^4]*Nc - 3/2*G[1,0,1,z]*Den[ - 1 + z
       + y]*I*Nc^(-1)*Pi - 1/2*G[1,0,1,z]*Den[ - 1 + z + y]*I*Nc*Pi - 1/
      6*G[1,0,1,z]*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y - 2*y*z
       + y^2]*Nf - 1/6*G[1,0,1,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[
       - 1 + z + y]^3*Num[8*z - 38*z^2 + 66*z^3 - 50*z^4 + 14*z^5 - 23*
      y*z + 371*y*z^2 - 887*y*z^3 + 807*y*z^4 - 322*y*z^5 + 54*y*z^6 + 
      33*y^2*z - 812*y^2*z^2 + 1563*y^2*z^3 - 984*y^2*z^4 + 200*y^2*z^5
       + 6*y^3 - 41*y^3*z + 723*y^3*z^2 - 915*y^3*z^3 + 281*y^3*z^4 - 
      12*y^4 + 35*y^4*z - 304*y^4*z^2 + 173*y^4*z^3 + 6*y^5 - 12*y^5*z
       + 60*y^5*z^2]*Nc*z^(-1) - 1/4*G[1,0,1,z]*Den[ - 1 + y]^2*Den[ - 
      1 + z]^2*Den[ - 1 + z + y]^2*Num[9 - 23*z + 19*z^2 - 5*z^3 - 21*y
       + 32*y*z - 5*y*z^2 - 10*y*z^3 + 4*y*z^4 + 15*y^2 - 3*y^2*z - 15*
      y^2*z^2 + 7*y^2*z^3 - 3*y^3 - 10*y^3*z + 5*y^3*z^2 + 4*y^4*z]*
      Nc^(-1) - G[1,0,1,0,y]*Den[ - 1 + z + y]^3*Num[1 - 2*y + 2*y*z + 
      y^2]*Nc^(-1) - 1/2*G[1,0,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3
      *Num[ - 2 + 13*z - 17*z^2 + 4*z^3 + 6*y - 2*y*z + 17*y*z^2 - 6*
      y^2 - 11*y^2*z + 2*y^3]*Nc - 1/2*G[1,0,1,0,z]*Den[ - 1 + z]*Den[
       - 1 + z + y]^3*Num[ - 8 + 24*z - 24*z^2 + 8*z^3 + 21*y - 30*y*z
       + 9*y*z^2 - 18*y^2 + 18*y^2*z + 4*y^3]*Nc - 1/2*G[1,0,1,0,z]*
      Den[ - 1 + z + y]^3*Num[2 + 2*z - y]*Nc^(-1)*y + 2*G[1,0,1,1,z]*
      Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1,0,1,1,z]*Den[ - 1 + y]*Den[
       - 1 + z]*Den[ - 1 + z + y]*Num[ - 1 + z + 5*y - 5*y*z + 2*y*z^2
       - 4*y^2 + 2*y^2*z]*Nc + 1/2*G[1,1,1 - z,0,y]*Den[ - 1 + z + y]^3
      *Num[2 - 5*z + 4*z^2 - 4*y - 7*y*z + 2*y^2]*Nc + 1/2*G[1,1,1 - z,
      0,y]*Den[ - 1 + z + y]^3*Num[2 - 2*z + z^2 - 4*y + 2*y*z + 2*y^2]
      *Nc^(-1) - 1/6*G[1,1,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 
      3 + 8*z - 7*z^2 + 2*z^3 + 9*y - 14*y*z + 7*y*z^2 - 9*y^2 + 6*y^2*
      z + 3*y^3]*Nc^(-1)*Pi^2 + 1/12*G[1,1,y]*Den[ - 1 + y]*Den[ - 1 + 
      z + y]^3*Num[ - 2 + z + z^2 + 2*y + 2*y*z - 13*y*z^2 + 4*y*z^3 + 
      6*y^2 - 15*y^2*z + 12*y^2*z^2 - 10*y^3 + 12*y^3*z + 4*y^4]*Nc*
      Pi^2 - 1/2*G[1,1,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 
      1/2*G[1,1,z]*G[1 - z,1 - z,y]*Den[ - 1 + z + y]*Nc + 4*G[1,1,z]*
      G[1 - z, - z,y]*Den[ - 1 + z + y]*Nc^(-1) - G[1,1,z]*G[1 - z, - z
      ,y]*Den[ - 1 + y]*Den[ - 1 + z]*Num[ - z - y + 2*y*z]*Nc - 3/2*G[
      1,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 17/4*G[1,1,z]*G[1
       - z,y]*Den[ - 1 + z + y]*Nc - 1/2*G[1,1,z]*G[1 - z,y]*Den[ - 1
       + z + y]*Nf + 1/2*G[1,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*I*
      Nc^(-1)*Pi + 1/2*G[1,1,z]*G[1 - z,y]*Den[ - 1 + z + y]*I*Nc*Pi - 
      3/2*G[1,1,z]*G[1 - z,0,y]*Den[ - 1 + z + y]*Nc^(-1) + 3*G[1,1,z]*
      G[ - z,1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) - 5*G[1,1,z]*G[ - z, - 
      z,y]*Den[ - 1 + z + y]*Nc^(-1) + G[1,1,z]*G[ - z, - z,y]*Den[ - 1
       + z + y]*Num[3 + 2*z + 2*y]*Nc + 3*G[1,1,z]*G[ - z,y]*Den[ - 1
       + z + y]*Nc^(-1) - 20/3*G[1,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nc
       + 2/3*G[1,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nf - 2*G[1,1,z]*G[ - 
      z,y]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 2*G[1,1,z]*G[ - z,0,y]*Den[
       - 1 + z + y]*Nc^(-1) - 2*G[1,1,z]*G[ - z,0,y]*Den[ - 1 + z + y]*
      Nc + 1/12*G[1,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 3 + 9
      *z - 9*z^2 + 3*z^3 - 2*y*z + 2*y*z^2 + 6*y^2 - 6*y^2*z - 4*y^3]*
      Nc^(-1)*Pi^2 + 3/2*G[1,1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi - 73/
      12*G[1,1,z]*Den[ - 1 + z + y]*I*Nc*Pi + 5/6*G[1,1,z]*Den[ - 1 + z
       + y]*I*Nf*Pi - 1/12*G[1,1,z]*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 
      1 + z + y]^3*Num[4 - 12*z + 12*z^2 - 4*z^3 - 12*y - 10*y*z + 24*y
      *z^2 - 4*y*z^3 + 2*y*z^4 + 15*y^2 + 21*y^2*z - 42*y^2*z^2 + 6*y^2
      *z^3 - 11*y^3 - y^3*z + 6*y^3*z^2 + 4*y^4 + 2*y^4*z]*Nc*Pi^2 + 1/
      3*G[1,1,z]*Den[z + y]*Den[ - 1 + z + y]^2*y*z + 1/3*G[1,1,z]*Den[
      z + y]*Den[ - 1 + z + y]^2*Nf*y*z - 1/3*G[1,1,z]*Den[z + y]*Den[
       - 1 + z + y]^2*Num[ - 3*z + 3*z^2 - 3*y + 7*y*z + 3*y^2]*Nc + 1/
      2*G[1,1,0,1 - z,y]*Den[ - 1 + z + y]^3*Num[2 - 5*z + 4*z^2 - 4*y
       - 7*y*z + 2*y^2]*Nc + 1/2*G[1,1,0,1 - z,y]*Den[ - 1 + z + y]^3*
      Num[2 - 2*z + z^2 - 4*y + 2*y*z + 2*y^2]*Nc^(-1) + 1/2*G[1,1,0,y]
      *G[1,z]*Den[ - 1 + z + y]^3*Num[2 - 5*z + 4*z^2 - 4*y - 7*y*z + 2
      *y^2]*Nc + 1/2*G[1,1,0,y]*G[1,z]*Den[ - 1 + z + y]^3*Num[2 - 2*z
       + z^2 - 4*y + 2*y*z + 2*y^2]*Nc^(-1) + G[1,1,0,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^3*Num[ - 4 + 15*z - 18*z^2 + 6*z^3 + 12*y - 30*
      y*z + 18*y*z^2 - 12*y^2 + 15*y^2*z + 4*y^3]*I*Nc*Pi - 1/2*G[1,1,0
      ,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 9*z - 9*z^2 + 3*
      z^3 + 11*y - 22*y*z + 9*y*z^2 - 13*y^2 + 13*y^2*z + 5*y^3]*
      Nc^(-1) - G[1,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 2
       + 8*z - 7*z^2 + 2*z^3 + 6*y - 16*y*z + 7*y*z^2 - 6*y^2 + 8*y^2*z
       + 2*y^3]*I*Nc^(-1)*Pi + 1/2*G[1,1,0,y]*Den[ - 1 + y]^2*Den[ - 1
       + z + y]^3*Num[ - 2*z^2 + 4*z^3 - 4*z^4 + y*z + 11*y*z^2 - 21*y*
      z^3 + 9*y*z^4 - 2*y^2 - 4*y^2*z + y^2*z^2 - 18*y^2*z^3 + 11*y^2*
      z^4 + 8*y^3 + 6*y^3*z - 27*y^3*z^2 + 35*y^3*z^3 - 12*y^4 - 4*y^4*
      z + 17*y^4*z^2 + 8*y^5 + y^5*z - 2*y^6]*Nc*y^(-1)*z^(-1) + 1/2*G[
      1,1,0,z]*G[1 - z,y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 9 + 
      25*z - 21*z^2 + 3*z^3 + 2*z^4 + 24*y - 46*y*z + 16*y*z^2 + 6*y*
      z^3 - 21*y^2 + 15*y^2*z + 6*y^2*z^2 + 6*y^3 + 2*y^3*z]*Nc - 2*G[1
      ,1,0,z]*G[1 - z,y]*Den[ - 1 + z + y]*Nc^(-1) + 1/2*G[1,1,0,z]*G[
       - z,y]*Den[ - 1 + z + y]^3*Num[1 - 4*z + 2*z^2 - 4*y + 4*y*z + 2
      *y^2]*Nc^(-1) - 1/2*G[1,1,0,z]*G[ - z,y]*Den[ - 1 + z + y]^3*Num[
      5 - 12*z + 6*z^2 + 2*z^3 - 12*y + 12*y*z + 6*y*z^2 + 6*y^2 + 6*
      y^2*z + 2*y^3]*Nc + G[1,1,0,z]*G[1,y]*Den[ - 1 + z + y]^3*Num[ - 
      1 + 2*y + y*z - y^2]*Nc^(-1) + G[1,1,0,z]*G[1,y]*Den[ - 1 + y]*
      Den[ - 1 + z + y]^3*Num[1 - 5*z + 4*z^2 + z^3 - 4*y + 18*y*z - 7*
      y*z^2 + y*z^3 + 6*y^2 - 16*y^2*z + 3*y^2*z^2 - 4*y^3 + 3*y^3*z + 
      y^4]*Nc + G[1,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 1
       + z + 2*y]*Num[3 - 6*z + 3*z^2 - 7*y + 7*y*z + 3*y^2]*I*Nc*Pi - 
      G[1,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[4 - 8*z + 4*z^2
       - 5*y + 5*y*z + 2*y^2]*I*Nc^(-1)*Pi*y - 1/6*G[1,1,0,z]*Den[ - 1
       + z + y]^3*Num[3 - 6*z + 3*z^2 - 6*y - 2*y*z + 3*y^2]*Nf + 1/12*
      G[1,1,0,z]*Den[ - 1 + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*
      Num[3*z - 6*z^2 + 6*z^4 - 3*z^5 - 12*y*z + 356*y*z^2 - 946*y*z^3
       + 980*y*z^4 - 486*y*z^5 + 108*y*z^6 - 36*y^2*z - 880*y^2*z^2 + 
      1853*y^2*z^3 - 1210*y^2*z^4 + 273*y^2*z^5 - 24*y^3 + 150*y^3*z + 
      782*y^3*z^2 - 1144*y^3*z^3 + 332*y^3*z^4 + 48*y^4 - 159*y^4*z - 
      318*y^4*z^2 + 237*y^4*z^3 - 24*y^5 + 54*y^5*z + 66*y^5*z^2]*Nc*
      z^(-1) + 1/2*G[1,1,0,z]*Den[ - 1 + y]^2*Den[ - 1 + z]*Den[ - 1 + 
      z + y]^3*Num[ - 3 + 8*z - 7*z^2 + 2*z^3 + 10*y - 15*y*z + 13*y*
      z^2 - 10*y*z^3 + 2*y*z^4 - 9*y^2 + 4*y^2*z - y^2*z^2 + 6*y^2*z^3
       - 3*y^3 + 5*y^3*z - 5*y^3*z^2 + 8*y^4 - 2*y^4*z - 3*y^5]*Nc^(-1)
       + 1/2*G[1,1,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z + y]^3*Num[ - 3 + 
      10*z - 8*z^2 + 2*z^3 + 9*y - 16*y*z + 8*y*z^2 - 9*y^2 + 6*y^2*z
       + 3*y^3]*Nc^(-1) + 1/2*G[1,1,0,0,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]^3*Num[7 - 26*z + 34*z^2 - 14*z^3 - 25*y + 40*y*z - 46*y*z^2
       + 4*y*z^3 + 33*y^2 - 26*y^2*z + 12*y^2*z^2 - 19*y^3 + 12*y^3*z
       + 4*y^4]*Nc + G[1,1,0,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*
      Num[ - 1 + 3*z - 3*z^2 + z^3 + 3*y - 4*y*z + y*z^2 - 3*y^2 + 3*
      y^2*z + y^3]*Nc^(-1) + G[1,1,0,0,z]*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[ - 1 + z + y]^3*Num[ - 4 + 12*z - 12*z^2 + 4*z^3 + 16*y - 34*
      y*z + 25*y*z^2 - 8*y*z^3 + y*z^4 - 27*y^2 + 40*y^2*z - 16*y^2*z^2
       + 3*y^2*z^3 + 22*y^3 - 19*y^3*z + 3*y^3*z^2 - 7*y^4 + y^4*z]*Nc
       - 1/2*G[1,1,0,1,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[ - 2 + 
      6*z - 6*z^2 + 2*z^3 - 2*y + 26*y*z - 24*y*z^2 + 7*y^2 - 7*y^2*z
       - 2*y^3]*Nc + 1/2*G[1,1,0,1,z]*Den[ - 1 + z + y]^3*Num[5 - 10*z
       + 5*z^2 - 8*y + 10*y*z + 4*y^2]*Nc^(-1) - 1/2*G[1,1,1,z]*G[1 - z
      ,y]*Den[ - 1 + z + y]*Nc^(-1) - 1/2*G[1,1,1,z]*G[1 - z,y]*Den[ - 
      1 + z + y]*Nc + 3*G[1,1,1,z]*G[ - z,y]*Den[ - 1 + z + y]*Nc^(-1)
       - 3/2*G[1,1,1,z]*Den[ - 1 + z + y]*Nc^(-1) + 17/4*G[1,1,1,z]*
      Den[ - 1 + z + y]*Nc - 1/2*G[1,1,1,z]*Den[ - 1 + z + y]*Nf + 1/2*
      G[1,1,1,z]*Den[ - 1 + z + y]*I*Nc^(-1)*Pi + 1/2*G[1,1,1,z]*Den[
       - 1 + z + y]*I*Nc*Pi + G[1,1,1,0,y]*Den[ - 1 + y]*Den[ - 1 + z
       + y]^3*Num[ - 3 + 8*z - 7*z^2 + 2*z^3 + 9*y - 14*y*z + 7*y*z^2
       - 9*y^2 + 6*y^2*z + 3*y^3]*Nc^(-1) - 1/2*G[1,1,1,0,y]*Den[ - 1
       + y]*Den[ - 1 + z + y]^3*Num[ - 2 + z + z^2 + 2*y + 2*y*z - 13*y
      *z^2 + 4*y*z^3 + 6*y^2 - 15*y^2*z + 12*y^2*z^2 - 10*y^3 + 12*y^3*
      z + 4*y^4]*Nc + 1/2*G[1,1,1,0,z]*Den[ - 1 + z]*Den[ - 1 + z + y]^
      3*Num[ - 7 + 21*z - 21*z^2 + 7*z^3 + 22*y - 32*y*z + 10*y*z^2 - 
      23*y^2 + 23*y^2*z + 8*y^3]*Nc + G[1,1,1,0,z]*Den[ - 1 + z]*Den[
       - 1 + z + y]*Num[ - 1 + z + 2*y]*Nc^(-1) - 1/2*G[1,1,1,1,z]*Den[
       - 1 + z + y]*Nc^(-1) - 1/2*G[1,1,1,1,z]*Den[ - 1 + z + y]*Nc - 1/
      3*Den[ - 1 + z + y]^3*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*I*Nf*
      Pi^3 - 1/12*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[1
       - 4*z + 6*z^2 - 4*z^3 + z^4 - 4*y - y*z + 4*y*z^2 + y*z^3 + 6*
      y^2 + 4*y^2*z - 8*y^2*z^2 - 4*y^3 + y^3*z + y^4]*Nc^(-1)*Pi^2 - 1/
      12*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]^3*Num[8 - 28*z
       + 35*z^2 - 18*z^3 + 3*z^4 - 28*y + 60*y*z - 47*y*z^2 + 15*y*z^3
       + 35*y^2 - 47*y^2*z + 12*y^2*z^2 - 18*y^3 + 15*y^3*z + 3*y^4]*I*
      Nc^(-1)*Pi^3 + 1/12*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]
      ^3*Num[30 - 92*z + 97*z^2 - 38*z^3 + 3*z^4 - 92*y + 184*y*z - 127
      *y*z^2 + 35*y*z^3 + 97*y^2 - 127*y^2*z + 30*y^2*z^2 - 38*y^3 + 35
      *y^3*z + 3*y^4]*I*Nc*Pi^3 - 10*Den[ - 1 + y]*Den[ - 1 + z]*Den[
       - 1 + z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*Nc^(-1) - 6*
      Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2*z + z^2
       - 2*y + y*z + y^2]*I*Nc^(-1)*Pi + 17*Den[ - 1 + y]*Den[ - 1 + z]
      *Den[ - 1 + z + y]*Num[1 - 2*z + z^2 - 2*y + y*z + y^2]*I*Nc*Pi
       - 2*Den[ - 1 + y]*Den[ - 1 + z]*Den[ - 1 + z + y]*Num[1 - 2*z + 
      z^2 - 2*y + y*z + y^2]*I*Nf*Pi + 2/3*Den[ - 1 + y]*Den[ - 1 + z]*
      Den[z + y]*Den[ - 1 + z + y]^2*Num[ - 33*z + 99*z^2 - 99*z^3 + 33
      *z^4 - 33*y + 197*y*z - 263*y*z^2 + 99*y*z^3 + 99*y^2 - 263*y^2*z
       + 131*y^2*z^2 - 99*y^3 + 99*y^3*z + 33*y^4]*Nc + 1/12*Den[ - 1
       + y]^2*Den[ - 1 + z]^2*Den[ - 1 + z + y]^3*Num[3 - 7*z - 4*z^2
       + 26*z^3 - 27*z^4 + 9*z^5 - 7*y + 56*y*z - 123*y*z^2 + 113*y*z^3
       - 46*y*z^4 + 7*y*z^5 - 4*y^2 - 123*y^2*z + 249*y^2*z^2 - 163*y^2
      *z^3 + 41*y^2*z^4 + 26*y^3 + 113*y^3*z - 163*y^3*z^2 + 40*y^3*z^3
       - 27*y^4 - 46*y^4*z + 41*y^4*z^2 + 9*y^5 + 7*y^5*z]*Nc*Pi^2 - 1/
      720*Den[ - 1 + y]^3*Den[ - 1 + z]^3*Den[ - 1 + z + y]^3*Num[92 - 
      437*z + 805*z^2 - 683*z^3 + 209*z^4 + 44*z^5 - 30*z^6 - 437*y + 
      2016*y*z - 4158*y*z^2 + 4694*y*z^3 - 2883*y*z^4 + 858*y*z^5 - 90*
      y*z^6 + 805*y^2 - 4158*y^2*z + 8700*y^2*z^2 - 9184*y^2*z^3 + 5145
      *y^2*z^4 - 1434*y^2*z^5 + 126*y^2*z^6 - 683*y^3 + 4694*y^3*z - 
      9184*y^3*z^2 + 7028*y^3*z^3 - 2207*y^3*z^4 + 262*y^3*z^5 + 42*y^3
      *z^6 + 209*y^4 - 2883*y^4*z + 5145*y^4*z^2 - 2207*y^4*z^3 - 246*
      y^4*z^4 + 126*y^4*z^5 + 44*y^5 + 858*y^5*z - 1434*y^5*z^2 + 262*
      y^5*z^3 + 126*y^5*z^4 - 30*y^6 - 90*y^6*z + 126*y^6*z^2 + 42*y^6*
      z^3]*Nc*Pi^4 + 1/720*Den[ - 1 + y]^3*Den[ - 1 + z]^3*Den[ - 1 + z
       + y]^3*Num[128 - 688*z + 1499*z^2 - 1683*z^3 + 1015*z^4 - 305*
      z^5 + 34*z^6 - 688*y + 3764*y*z - 7917*y*z^2 + 8355*y*z^3 - 4739*
      y*z^4 + 1389*y*z^5 - 164*y*z^6 + 1499*y^2 - 7917*y^2*z + 14934*
      y^2*z^2 - 13380*y^2*z^3 + 6069*y^2*z^4 - 1287*y^2*z^5 + 82*y^2*
      z^6 - 1683*y^3 + 8355*y^3*z - 13380*y^3*z^2 + 9398*y^3*z^3 - 2989
      *y^3*z^4 + 347*y^3*z^5 + 1015*y^4 - 4739*y^4*z + 6069*y^4*z^2 - 
      2989*y^4*z^3 + 500*y^4*z^4 - 305*y^5 + 1389*y^5*z - 1287*y^5*z^2
       + 347*y^5*z^3 + 34*y^6 - 164*y^6*z + 82*y^6*z^2]*Nc^(-1)*Pi^4 + 
      2/3*Den[z + y]*Den[ - 1 + z + y]^2*y*z + 2/3*Den[z + y]*Den[ - 1
       + z + y]^2*Nf*y*z) ;



==> anc/Omegas_region2a.out <==
*   Two-loop gg->Hg amplitude mediated by a nearly massless quark
*   K. Melnikov, L. Tancredi, C. Wever
*   FORM readable files for the finite remainder of the 
*   Helicity Amplitudes defined in formulas (6.4) and (6.5), 
*   in the scattering kinematics gg->Hg (region 2a+).
*   For definitions of the regions see Section 6.1, formula (6.13).
*   As explained in the text, we renormalise alpha_s in the MSbar scheme
*   with Nf+1 active flavours, and mb in the pole mass scheme.
*   mb2 = m_b^2
*   mh2 = m_h^2 = (s+t+u)
*   u1 = -t/s,  v1 = mh2/s
*   Nc = 3 is the number of colors
*   Nf = 4 is the number of massless quarks (up,down,charm,strange)
*   We use the notation 
*   id Den(x?) = 1/x ;
*   id Num(x?) = x ;

g [Omegappp_1l_Nf+1_r2a] = ( + Log(mb2*mh2^-1)^2 * ( 3/2 )

       + Log(mb2*mh2^-1) * ( i_*Pi - G(1 - v1,u1) - G(0,u1) + 3*G(0,v1) - G(1,
         v1) )

       - 4 - 4/3*Pi^2 + G(1 - v1,1 - v1,u1) + G(1 - v1,u1)*i_*Pi + G(1 - v1,0,
         u1) - 2*G( - v1,u1)*i_*Pi - 2*G( - v1,0,u1) + G(0,1 - v1,u1) + G(0,u1
         )*i_*Pi - 3*G(0,u1)*G(0,v1) + G(0,u1)*G(1,v1) - G(0,v1)*i_*Pi - 3*G(0
         ,v1)*G(1 - v1,u1) + 2*G(0,v1)*G( - v1,u1) + 2*G(0,v1)*G(1,u1) + G(0,0
         ,u1) + 5*G(0,0,v1) - G(0,1,v1) - 2*G(1,1 - v1,u1) - 2*G(1,u1)*i_*Pi
          - 2*G(1,u1)*G(1,v1) + G(1,v1)*i_*Pi + G(1,v1)*G(1 - v1,u1) - G(1,0,
         v1) + G(1,1,v1)) ;

g [Omegappm_1l_Nf+1_r2a] = ( + Log(mb2*mh2^-1)^2*v1 * ( 1/2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - v1 - 3*u1 + 3*u1*
      v1 + 3*u1^2)*v1 * ( G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 + v1 - u1 + u1*v1
       + u1^2)*v1 * (  - i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + u1)*v1 * (  - G(1 - v1,u1) - 
         G(1,v1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 2 + v1 + u1)*v1 * (  - G(0,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num( - 1 - v1 - 2
      *v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + u1^2*v1)*u1*v1 * ( 4*i_*Pi - 4*
         G(0,v1) )

       + Den( - 1 + u1)^2*Num( - 2 + u1)*Num( - 1 + v1 + u1)*u1*v1 * ( 4*G(1
          - v1,u1) + 4*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 + v1 + 3*u1 + u1*v1 - 4*u1*v1^2
       + u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4)*v1
       * (  - G(0,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(1 - u1 + u1*v1 + u1^2)*v1 * ( 4 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(3 - 3*u1 + 11*u1*v1 - 8*u1*v1^2 + 11*
      u1^2 - 24*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4)*v1 * ( 
         1/3*Pi^2 )

       + Den( - 1 + u1)*Num( - 3 + 5*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*
      u1^3)*v1 * ( G(1,0,v1) )

       + Den( - 1 + u1)*Num( - 1 + 3*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*
      u1^3)*v1 * ( G(0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)*Num(1 + u1)*v1 * ( G(1 - v1,1 - v1,u1) - G(0,1,v1) + 
         G(1,v1)*G(1 - v1,u1) + G(1,1,v1) )

       + Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num(1 + v1 + u1)*u1*v1 * (  - 4*G(
         0,u1) )

       + Den(v1 + u1)*Num( - 2 + v1 + u1)*v1 * ( G(0,0,u1) )

       + Den(v1 + u1)*Num(2 - v1 - u1 - 4*u1*v1 + 4*u1*v1^2 - 4*u1^2 + 8*u1^2*
      v1 + 4*u1^3)*v1 * ( G(0,u1)*G(0,v1) )

       + Num( - 1 + v1 + u1)*u1*v1 * ( 4*G( - v1,u1)*i_*Pi + 4*G( - v1,0,u1)
          - 4*G(0,v1)*G( - v1,u1) - 4*G(0,v1)*G(1,u1) + 4*G(1,1 - v1,u1) + 4*
         G(1,u1)*i_*Pi + 4*G(1,u1)*G(1,v1) )

       + Num(1 - 4*u1 + 4*u1*v1 + 4*u1^2)*v1 * (  - G(1 - v1,u1)*i_*Pi - G(1
          - v1,0,u1) - G(0,1 - v1,u1) - G(0,u1)*i_*Pi - G(0,u1)*G(1,v1) + G(0,
         v1)*i_*Pi - G(1,v1)*i_*Pi )) ;

g [Omegappp_2l_Nf+1_r2a] = ( + Nc^-1 * ( 10 - 1/36*Pi^4 + 5/12*i_*Pi^3 + 6*
         Zeta(3) + 9*Zeta(3)*i_*Pi + 2*Zeta(3)*G(1 - v1,u1) - 5*Zeta(3)*G( - 
         v1,u1) + 8*Zeta(3)*G(0,v1) - 6*Zeta(3)*G(1,u1) - 4*Zeta(3)*G(1,v1) + 
         1/2*G(1 - v1,1 - v1,1 - v1,1 - v1,u1) + 3/2*G(1 - v1,1 - v1,1 - v1,u1
         ) + 2*G(1 - v1,1 - v1,1 - v1,u1)*i_*Pi + 2*G(1 - v1,1 - v1,1 - v1,0,
         u1) - G(1 - v1,1 - v1, - v1,u1)*i_*Pi - G(1 - v1,1 - v1, - v1,0,u1)
          - 3/4*G(1 - v1,1 - v1,u1)*Pi^2 + 3/2*G(1 - v1,1 - v1,u1)*i_*Pi + 2*
         G(1 - v1,1 - v1,0,1 - v1,u1) + 3/2*G(1 - v1,1 - v1,0,u1) + 3*G(1 - v1
         ,1 - v1,0,u1)*i_*Pi + 5/2*G(1 - v1,1 - v1,0,0,u1) - 4*G(1 - v1,1 - v1
         ,1,1 - v1,u1) - 4*G(1 - v1,1 - v1,1,u1)*i_*Pi + 3/2*G(1 - v1, - v1,u1
         )*i_*Pi + 3/2*G(1 - v1, - v1,0,u1) - G(1 - v1, - v1,0,u1)*i_*Pi - 2*
         G(1 - v1, - v1,0,0,u1) + 7/12*G(1 - v1,u1)*Pi^2 - 1/4*G(1 - v1,u1)*i_
         *Pi^3 + 2*G(1 - v1,0,1 - v1,1 - v1,u1) + 3/2*G(1 - v1,0,1 - v1,u1) + 
         3*G(1 - v1,0,1 - v1,u1)*i_*Pi + 5/2*G(1 - v1,0,1 - v1,0,u1) - 2*G(1
          - v1,0, - v1,u1)*i_*Pi - 2*G(1 - v1,0, - v1,0,u1) - 13/12*G(1 - v1,0
         ,u1)*Pi^2 + 3/2*G(1 - v1,0,u1)*i_*Pi + 5/2*G(1 - v1,0,0,1 - v1,u1) + 
         3/2*G(1 - v1,0,0,u1) + 3*G(1 - v1,0,0,u1)*i_*Pi + 2*G(1 - v1,0,0,0,u1
         ) - G(1 - v1,0,1,1 - v1,u1) - G(1 - v1,0,1,u1)*i_*Pi - 2*G(1 - v1,1,1
          - v1,1 - v1,u1) - 6*G(1 - v1,1,1 - v1,u1) - 2*G(1 - v1,1,1 - v1,u1)*
         i_*Pi - G(1 - v1,1,1 - v1,0,u1) - 6*G(1 - v1,1,u1)*i_*Pi - G(1 - v1,1
         ,0,1 - v1,u1) - G(1 - v1,1,0,u1)*i_*Pi + 3*G(1 - v1,1,1,1 - v1,u1) + 
         3*G(1 - v1,1,1,u1)*i_*Pi - G( - v1,1 - v1,1 - v1,u1)*i_*Pi - G( - v1,
         1 - v1,1 - v1,0,u1) + 1/2*G( - v1,1 - v1,u1)*Pi^2 + 3/2*G( - v1,1 - 
         v1,u1)*i_*Pi - G( - v1,1 - v1,0,1 - v1,u1) + 3/2*G( - v1,1 - v1,0,u1)
          - 2*G( - v1,1 - v1,0,u1)*i_*Pi - 2*G( - v1,1 - v1,0,0,u1) + G( - v1,
         1 - v1,1,1 - v1,u1) + G( - v1,1 - v1,1,u1)*i_*Pi - 2*G( - v1, - v1,
          - v1,u1)*i_*Pi - 2*G( - v1, - v1, - v1,0,u1) - 1/6*G( - v1, - v1,u1)
         *Pi^2 - 3*G( - v1, - v1,u1)*i_*Pi - 3*G( - v1, - v1,0,u1) + 2*G( - v1
         , - v1,0,u1)*i_*Pi + 3*G( - v1, - v1,0,0,u1) - 5/2*G( - v1,u1)*Pi^2
          + 1/6*G( - v1,u1)*i_*Pi^3 - G( - v1,0,1 - v1,1 - v1,u1) + 3/2*G( - 
         v1,0,1 - v1,u1) - 2*G( - v1,0,1 - v1,u1)*i_*Pi - 2*G( - v1,0,1 - v1,0
         ,u1) + 5*G( - v1,0, - v1,u1)*i_*Pi + 5*G( - v1,0, - v1,0,u1) + 5/6*G(
          - v1,0,u1)*Pi^2 + 3/2*G( - v1,0,u1)*i_*Pi - 2*G( - v1,0,0,1 - v1,u1)
          - 3*G( - v1,0,0,u1) - 3*G( - v1,0,0,u1)*i_*Pi - 4*G( - v1,0,0,0,u1)
          + G( - v1,0,1,1 - v1,u1) + G( - v1,0,1,u1)*i_*Pi + 2*G(0,1 - v1,1 - 
         v1,1 - v1,u1) + 3/2*G(0,1 - v1,1 - v1,u1) + 3*G(0,1 - v1,1 - v1,u1)*
         i_*Pi + 2*G(0,1 - v1,1 - v1,u1)*G(1,v1) + 5/2*G(0,1 - v1,1 - v1,0,u1)
          - G(0,1 - v1, - v1,u1)*i_*Pi - G(0,1 - v1, - v1,0,u1) - 11/12*G(0,1
          - v1,u1)*Pi^2 + 3/2*G(0,1 - v1,u1)*i_*Pi + 3/2*G(0,1 - v1,u1)*G(1,v1
         ) + 3*G(0,1 - v1,u1)*G(1,v1)*i_*Pi - 11/2*G(0,1 - v1,u1)*G(1,0,v1) + 
         2*G(0,1 - v1,u1)*G(1,1,v1) + 5/2*G(0,1 - v1,0,1 - v1,u1) + 3/2*G(0,1
          - v1,0,u1) + 3*G(0,1 - v1,0,u1)*i_*Pi + 5/2*G(0,1 - v1,0,u1)*G(1,v1)
          + 2*G(0,1 - v1,0,0,u1) - 2*G(0,1 - v1,1,1 - v1,u1) - 2*G(0,1 - v1,1,
         u1)*i_*Pi - 2*G(0,1 - v1,1,u1)*G(1,v1) - G(0, - v1,1 - v1,u1)*i_*Pi
          - G(0, - v1,1 - v1,0,u1) + 3*G(0, - v1, - v1,u1)*i_*Pi + 3*G(0, - v1
         , - v1,0,u1) + 1/2*G(0, - v1,u1)*Pi^2 - 6*G(0, - v1,u1)*i_*Pi - G(0,
          - v1,u1)*G(1,v1)*i_*Pi + G(0, - v1,u1)*G(1,0,v1) - G(0, - v1,0,1 - 
         v1,u1) - 6*G(0, - v1,0,u1) - 2*G(0, - v1,0,u1)*i_*Pi - G(0, - v1,0,u1
         )*G(1,v1) - 2*G(0, - v1,0,0,u1) - 2/3*G(0,u1)*Pi^2 - 1/4*G(0,u1)*i_*
         Pi^3 + 19/12*G(0,u1)*G(0,v1)*Pi^2 - 3/2*G(0,u1)*G(0,v1)*i_*Pi - 11/12
         *G(0,u1)*G(1,v1)*Pi^2 + 3/2*G(0,u1)*G(1,v1)*i_*Pi - 3/2*G(0,u1)*G(1,0
         ,v1) - 4*G(0,u1)*G(1,0,v1)*i_*Pi + 4*G(0,u1)*G(1,0,0,v1) - 5/2*G(0,u1
         )*G(1,0,1,v1) + 3/2*G(0,u1)*G(1,1,v1) + 3*G(0,u1)*G(1,1,v1)*i_*Pi - 
         11/2*G(0,u1)*G(1,1,0,v1) + 2*G(0,u1)*G(1,1,1,v1) - 2*G(0,v1) + 5/4*G(
         0,v1)*Pi^2 + 7/12*G(0,v1)*i_*Pi^3 - 9/2*G(0,v1)*G(1 - v1,1 - v1,1 - 
         v1,u1) + G(0,v1)*G(1 - v1,1 - v1, - v1,u1) - 9/2*G(0,v1)*G(1 - v1,1
          - v1,u1) - 3/2*G(0,v1)*G(1 - v1,1 - v1,u1)*i_*Pi - 9/2*G(0,v1)*G(1
          - v1,1 - v1,0,u1) + 4*G(0,v1)*G(1 - v1,1 - v1,1,u1) - 3/2*G(0,v1)*G(
         1 - v1, - v1,u1) + G(0,v1)*G(1 - v1, - v1,u1)*i_*Pi + 2*G(0,v1)*G(1
          - v1, - v1,0,u1) + 11/12*G(0,v1)*G(1 - v1,u1)*Pi^2 + 6*G(0,v1)*G(1
          - v1,u1)*i_*Pi - 7/2*G(0,v1)*G(1 - v1,0,1 - v1,u1) + 2*G(0,v1)*G(1
          - v1,0, - v1,u1) - 4*G(0,v1)*G(1 - v1,0,u1)*i_*Pi - 9/2*G(0,v1)*G(1
          - v1,0,0,u1) + G(0,v1)*G(1 - v1,0,1,u1) + 4*G(0,v1)*G(1 - v1,1,1 - 
         v1,u1) + 6*G(0,v1)*G(1 - v1,1,u1) + G(0,v1)*G(1 - v1,1,u1)*i_*Pi + G(
         0,v1)*G(1 - v1,1,0,u1) - 3*G(0,v1)*G(1 - v1,1,1,u1) + G(0,v1)*G( - v1
         ,1 - v1,1 - v1,u1) - 3/2*G(0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G( - v1
         ,1 - v1,u1)*i_*Pi + 2*G(0,v1)*G( - v1,1 - v1,0,u1) - G(0,v1)*G( - v1,
         1 - v1,1,u1) + 2*G(0,v1)*G( - v1, - v1, - v1,u1) + 3*G(0,v1)*G( - v1,
          - v1,u1) - 2*G(0,v1)*G( - v1, - v1,u1)*i_*Pi - 3*G(0,v1)*G( - v1, - 
         v1,0,u1) - 5/6*G(0,v1)*G( - v1,u1)*Pi^2 - 9/2*G(0,v1)*G( - v1,u1)*i_*
         Pi + 3*G(0,v1)*G( - v1,0,1 - v1,u1) - 5*G(0,v1)*G( - v1,0, - v1,u1)
          + 5*G(0,v1)*G( - v1,0,u1)*i_*Pi + 8*G(0,v1)*G( - v1,0,0,u1) - G(0,v1
         )*G( - v1,0,1,u1) - 9/2*G(0,v1)*G(0,1 - v1,1 - v1,u1) + G(0,v1)*G(0,1
          - v1, - v1,u1) - 3*G(0,v1)*G(0,1 - v1,u1)*i_*Pi - 7/2*G(0,v1)*G(0,1
          - v1,0,u1) + 2*G(0,v1)*G(0,1 - v1,1,u1) + G(0,v1)*G(0, - v1,1 - v1,
         u1) - 3*G(0,v1)*G(0, - v1, - v1,u1) + 6*G(0,v1)*G(0, - v1,u1) + 4*G(0
         ,v1)*G(0, - v1,u1)*i_*Pi + 4*G(0,v1)*G(0, - v1,0,u1) + 8*G(0,v1)*G(1,
         1 - v1,1 - v1,u1) - G(0,v1)*G(1,1 - v1, - v1,u1) + G(0,v1)*G(1,1 - v1
         ,u1)*i_*Pi + 3*G(0,v1)*G(1,1 - v1,0,u1) - 5*G(0,v1)*G(1,1 - v1,1,u1)
          - 1/3*G(0,v1)*G(1,u1)*Pi^2 - 3/2*G(0,v1)*G(1,u1)*i_*Pi + 2*G(0,v1)*
         G(1,0,1 - v1,u1) - G(0,v1)*G(1,0, - v1,u1) - 3/2*G(0,v1)*G(1,0,u1) + 
         2*G(0,v1)*G(1,0,u1)*i_*Pi + G(0,v1)*G(1,0,0,u1) - 3*G(0,v1)*G(1,1,1
          - v1,u1) + 3*G(0,v1)*G(1,1,u1) + 2*G(0,v1)*G(1,1,1,u1) + 5/2*G(0,0,1
          - v1,1 - v1,u1) + 3/2*G(0,0,1 - v1,u1) + 3*G(0,0,1 - v1,u1)*i_*Pi - 
         9/2*G(0,0,1 - v1,u1)*G(0,v1) + 5/2*G(0,0,1 - v1,u1)*G(1,v1) + 2*G(0,0
         ,1 - v1,0,u1) - 4*G(0,0, - v1,u1)*i_*Pi + 4*G(0,0, - v1,u1)*G(0,v1)
          - 4*G(0,0, - v1,0,u1) - 5/4*G(0,0,u1)*Pi^2 + 3/2*G(0,0,u1)*i_*Pi - 9/
         2*G(0,0,u1)*G(0,v1) - 9/2*G(0,0,u1)*G(0,v1)*i_*Pi + 23/2*G(0,0,u1)*G(
         0,0,v1) - 7/2*G(0,0,u1)*G(0,1,v1) + 3/2*G(0,0,u1)*G(1,v1) + 3*G(0,0,
         u1)*G(1,v1)*i_*Pi - 7/2*G(0,0,u1)*G(1,0,v1) + 5/2*G(0,0,u1)*G(1,1,v1)
          - 5/4*G(0,0,v1)*Pi^2 + 17/2*G(0,0,v1)*G(1 - v1,1 - v1,u1) - 2*G(0,0,
         v1)*G(1 - v1, - v1,u1) + 4*G(0,0,v1)*G(1 - v1,u1)*i_*Pi + 7*G(0,0,v1)
         *G(1 - v1,0,u1) - 3*G(0,0,v1)*G(1 - v1,1,u1) - 2*G(0,0,v1)*G( - v1,1
          - v1,u1) + 3*G(0,0,v1)*G( - v1, - v1,u1) + 3*G(0,0,v1)*G( - v1,u1)
          - 7*G(0,0,v1)*G( - v1,u1)*i_*Pi - 12*G(0,0,v1)*G( - v1,0,u1) + 6*G(0
         ,0,v1)*G(0,1 - v1,u1) - 6*G(0,0,v1)*G(0, - v1,u1) + 15/2*G(0,0,v1)*G(
         0,u1) + 8*G(0,0,v1)*G(0,u1)*i_*Pi - 2*G(0,0,v1)*G(0,1,u1) - 8*G(0,0,
         v1)*G(1,1 - v1,u1) - 3*G(0,0,v1)*G(1,u1)*i_*Pi - 3*G(0,0,v1)*G(1,0,u1
         ) + G(0,0,v1)*G(1,1,u1) + 2*G(0,0,0,1 - v1,u1) + 3/2*G(0,0,0,u1) + 2*
         G(0,0,0,u1)*i_*Pi - 9/2*G(0,0,0,u1)*G(0,v1) + 2*G(0,0,0,u1)*G(1,v1)
          - 15/2*G(0,0,0,v1) - 25/2*G(0,0,0,v1)*i_*Pi - 29/2*G(0,0,0,v1)*G(1
          - v1,u1) + 16*G(0,0,0,v1)*G( - v1,u1) - 39/2*G(0,0,0,v1)*G(0,u1) + 
         11*G(0,0,0,v1)*G(1,u1) + 1/2*G(0,0,0,0,u1) + 53/2*G(0,0,0,0,v1) - 7/2
         *G(0,0,0,1,v1) - G(0,0,1,1 - v1,u1) - G(0,0,1,u1)*i_*Pi + G(0,0,1,u1)
         *G(0,v1) - G(0,0,1,u1)*G(1,v1) + 4*G(0,0,1,v1)*i_*Pi + 9/2*G(0,0,1,v1
         )*G(1 - v1,u1) - 2*G(0,0,1,v1)*G( - v1,u1) + 4*G(0,0,1,v1)*G(0,u1) - 
         6*G(0,0,1,v1)*G(1,u1) - 7/2*G(0,0,1,0,v1) + 3/2*G(0,0,1,1,v1) - 2*G(0
         ,1,1 - v1,1 - v1,u1) + 3/2*G(0,1,1 - v1,u1) - G(0,1,1 - v1,u1)*i_*Pi
          + 2*G(0,1,1 - v1,u1)*G(0,v1) - 2*G(0,1,1 - v1,u1)*G(1,v1) + 3/2*G(0,
         1,u1)*i_*Pi - 3/2*G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(0,v1)*i_*Pi + 2*G(0
         ,1,u1)*G(0,1,v1) + 3/2*G(0,1,u1)*G(1,v1) - G(0,1,u1)*G(1,v1)*i_*Pi + 
         2*G(0,1,u1)*G(1,0,v1) - 2*G(0,1,u1)*G(1,1,v1) + 13/12*G(0,1,v1)*Pi^2
          - 3/2*G(0,1,v1)*i_*Pi - 1/2*G(0,1,v1)*G(1 - v1,1 - v1,u1) + 3/2*G(0,
         1,v1)*G(1 - v1,u1) - 5/2*G(0,1,v1)*G(1 - v1,u1)*i_*Pi - 5/2*G(0,1,v1)
         *G(1 - v1,0,u1) + G(0,1,v1)*G(1 - v1,1,u1) - 3/2*G(0,1,v1)*G( - v1,u1
         ) + 2*G(0,1,v1)*G( - v1,u1)*i_*Pi + 2*G(0,1,v1)*G( - v1,0,u1) - 5/2*
         G(0,1,v1)*G(0,1 - v1,u1) + G(0,1,v1)*G(0, - v1,u1) - 3/2*G(0,1,v1)*G(
         0,u1) - 4*G(0,1,v1)*G(0,u1)*i_*Pi + 3*G(0,1,v1)*G(1,1 - v1,u1) + 3*G(
         0,1,v1)*G(1,u1) + 3*G(0,1,v1)*G(1,u1)*i_*Pi + 2*G(0,1,v1)*G(1,0,u1)
          - G(0,1,v1)*G(1,1,u1) + 4*G(0,1,0,v1)*i_*Pi + 11/2*G(0,1,0,v1)*G(1
          - v1,u1) - 2*G(0,1,0,v1)*G( - v1,u1) + 4*G(0,1,0,v1)*G(0,u1) - 8*G(0
         ,1,0,v1)*G(1,u1) - 7/2*G(0,1,0,0,v1) + 3/2*G(0,1,0,1,v1) - 3/2*G(0,1,
         1,v1) - 5/2*G(0,1,1,v1)*i_*Pi - 5/2*G(0,1,1,v1)*G(1 - v1,u1) + G(0,1,
         1,v1)*G( - v1,u1) - 5/2*G(0,1,1,v1)*G(0,u1) + 5*G(0,1,1,v1)*G(1,u1)
          + 9/2*G(0,1,1,0,v1) - 1/2*G(0,1,1,1,v1) - 4*G(1,1 - v1,1 - v1,1 - v1
         ,u1) - 3*G(1,1 - v1,1 - v1,u1) - 3*G(1,1 - v1,1 - v1,u1)*i_*Pi - 2*G(
         1,1 - v1,1 - v1,0,u1) + G(1,1 - v1, - v1,u1)*i_*Pi + G(1,1 - v1, - v1
         ,0,u1) + 1/6*G(1,1 - v1,u1)*Pi^2 + 3/2*G(1,1 - v1,u1)*i_*Pi - 2*G(1,1
          - v1,0,1 - v1,u1) + 3/2*G(1,1 - v1,0,u1) - 2*G(1,1 - v1,0,u1)*i_*Pi
          - G(1,1 - v1,0,0,u1) + 5*G(1,1 - v1,1,1 - v1,u1) + 5*G(1,1 - v1,1,u1
         )*i_*Pi - 2*G(1,u1)*Pi^2 + 1/3*G(1,u1)*i_*Pi^3 + 1/6*G(1,u1)*G(1,v1)*
         Pi^2 + 3/2*G(1,u1)*G(1,v1)*i_*Pi + 1/12*G(1,v1)*Pi^2 - 1/12*G(1,v1)*
         i_*Pi^3 + 1/2*G(1,v1)*G(1 - v1,1 - v1,1 - v1,u1) + 3/2*G(1,v1)*G(1 - 
         v1,1 - v1,u1) + 2*G(1,v1)*G(1 - v1,1 - v1,u1)*i_*Pi + 2*G(1,v1)*G(1
          - v1,1 - v1,0,u1) - 4*G(1,v1)*G(1 - v1,1 - v1,1,u1) - 3/4*G(1,v1)*G(
         1 - v1,u1)*Pi^2 + 3/2*G(1,v1)*G(1 - v1,u1)*i_*Pi + 2*G(1,v1)*G(1 - v1
         ,0,1 - v1,u1) + 3/2*G(1,v1)*G(1 - v1,0,u1) + 3*G(1,v1)*G(1 - v1,0,u1)
         *i_*Pi + 5/2*G(1,v1)*G(1 - v1,0,0,u1) - G(1,v1)*G(1 - v1,0,1,u1) - 2*
         G(1,v1)*G(1 - v1,1,1 - v1,u1) - 6*G(1,v1)*G(1 - v1,1,u1) - 2*G(1,v1)*
         G(1 - v1,1,u1)*i_*Pi - G(1,v1)*G(1 - v1,1,0,u1) + 3*G(1,v1)*G(1 - v1,
         1,1,u1) - G(1,v1)*G( - v1,1 - v1,u1)*i_*Pi - G(1,v1)*G( - v1,1 - v1,0
         ,u1) + G(1,v1)*G( - v1,1 - v1,1,u1) + 1/2*G(1,v1)*G( - v1,u1)*Pi^2 + 
         3/2*G(1,v1)*G( - v1,u1)*i_*Pi - G(1,v1)*G( - v1,0,1 - v1,u1) + 3/2*G(
         1,v1)*G( - v1,0,u1) - 2*G(1,v1)*G( - v1,0,u1)*i_*Pi - 2*G(1,v1)*G( - 
         v1,0,0,u1) + G(1,v1)*G( - v1,0,1,u1) - 4*G(1,v1)*G(1,1 - v1,1 - v1,u1
         ) - 3*G(1,v1)*G(1,1 - v1,u1) - 3*G(1,v1)*G(1,1 - v1,u1)*i_*Pi - 2*G(1
         ,v1)*G(1,1 - v1,0,u1) + 5*G(1,v1)*G(1,1 - v1,1,u1) - 2*G(1,0,1 - v1,1
          - v1,u1) + 3/2*G(1,0,1 - v1,u1) - 2*G(1,0,1 - v1,u1)*i_*Pi - 2*G(1,0
         ,1 - v1,u1)*G(1,v1) - G(1,0,1 - v1,0,u1) + G(1,0, - v1,u1)*i_*Pi + G(
         1,0, - v1,0,u1) + 2/3*G(1,0,u1)*Pi^2 + 3/2*G(1,0,u1)*i_*Pi + 3/2*G(1,
         0,u1)*G(1,v1) - 2*G(1,0,u1)*G(1,v1)*i_*Pi + 3*G(1,0,u1)*G(1,0,v1) - 2
         *G(1,0,u1)*G(1,1,v1) + 7/12*G(1,0,v1)*Pi^2 - 7/2*G(1,0,v1)*G(1 - v1,1
          - v1,u1) - 6*G(1,0,v1)*G(1 - v1,u1) - 5/2*G(1,0,v1)*G(1 - v1,u1)*i_*
         Pi - 9/2*G(1,0,v1)*G(1 - v1,0,u1) + 4*G(1,0,v1)*G(1 - v1,1,u1) + 2*G(
         1,0,v1)*G( - v1,1 - v1,u1) - 3/2*G(1,0,v1)*G( - v1,u1) + G(1,0,v1)*G(
          - v1,u1)*i_*Pi + 2*G(1,0,v1)*G( - v1,0,u1) + 7*G(1,0,v1)*G(1,1 - v1,
         u1) + G(1,0,v1)*G(1,u1)*i_*Pi - 3*G(1,0,v1)*G(1,1,u1) - G(1,0,0,1 - 
         v1,u1) - G(1,0,0,u1)*i_*Pi - G(1,0,0,u1)*G(1,v1) + 5*G(1,0,0,v1)*i_*
         Pi + 13/2*G(1,0,0,v1)*G(1 - v1,u1) - 2*G(1,0,0,v1)*G( - v1,u1) - 8*G(
         1,0,0,v1)*G(1,u1) - 7/2*G(1,0,0,0,v1) + 5/2*G(1,0,0,1,v1) - 5/2*G(1,0
         ,1,v1)*i_*Pi - 1/2*G(1,0,1,v1)*G(1 - v1,u1) + 3*G(1,0,1,v1)*G(1,u1)
          + 11/2*G(1,0,1,0,v1) - 3/2*G(1,0,1,1,v1) + 3*G(1,1,1 - v1,1 - v1,u1)
          - 3*G(1,1,1 - v1,u1) + 2*G(1,1,1 - v1,u1)*i_*Pi + 3*G(1,1,1 - v1,u1)
         *G(1,v1) + 1/6*G(1,1,u1)*Pi^2 - 3*G(1,1,u1)*i_*Pi - 3*G(1,1,u1)*G(1,
         v1) + 2*G(1,1,u1)*G(1,v1)*i_*Pi + 3*G(1,1,u1)*G(1,1,v1) - 5/4*G(1,1,
         v1)*Pi^2 + 3/2*G(1,1,v1)*i_*Pi + 1/2*G(1,1,v1)*G(1 - v1,1 - v1,u1) + 
         3/2*G(1,1,v1)*G(1 - v1,u1) + 2*G(1,1,v1)*G(1 - v1,u1)*i_*Pi + 2*G(1,1
         ,v1)*G(1 - v1,0,u1) - 2*G(1,1,v1)*G(1 - v1,1,u1) - G(1,1,v1)*G( - v1,
         u1)*i_*Pi - G(1,1,v1)*G( - v1,0,u1) - 4*G(1,1,v1)*G(1,1 - v1,u1) - 3*
         G(1,1,v1)*G(1,u1) - 3*G(1,1,v1)*G(1,u1)*i_*Pi - 9/2*G(1,1,0,v1) - 7/2
         *G(1,1,0,v1)*i_*Pi - 7/2*G(1,1,0,v1)*G(1 - v1,u1) + 2*G(1,1,0,v1)*G(
          - v1,u1) + 7*G(1,1,0,v1)*G(1,u1) + 13/2*G(1,1,0,0,v1) - 1/2*G(1,1,0,
         1,v1) - 2*G(1,1,1,1 - v1,u1) - 2*G(1,1,1,u1)*i_*Pi - 2*G(1,1,1,u1)*G(
         1,v1) + 3/2*G(1,1,1,v1) + 2*G(1,1,1,v1)*i_*Pi + 1/2*G(1,1,1,v1)*G(1
          - v1,u1) - 4*G(1,1,1,v1)*G(1,u1) - 1/2*G(1,1,1,0,v1) + 1/2*G(1,1,1,1
         ,v1) )

       + Nc^-1*u1*v1^-1 * (  - 2*G(0,u1) )

       + Nc * (  - 3/20*Pi^4 - 59/36*i_*Pi^3 + 3*Zeta(3) + 7*Zeta(3)*i_*Pi - 4
         *Zeta(3)*G(1 - v1,u1) - 5*Zeta(3)*G( - v1,u1) + 2*Zeta(3)*G(0,u1) + 2
         *Zeta(3)*G(0,v1) + 2*Zeta(3)*G(1,u1) - 2*Zeta(3)*G(1,v1) + 1/2*G(1 - 
         v1,1 - v1,1 - v1,1 - v1,u1) - 17/4*G(1 - v1,1 - v1,1 - v1,u1) + 1/2*
         G(1 - v1,1 - v1,1 - v1,u1)*i_*Pi + 1/2*G(1 - v1,1 - v1,1 - v1,0,u1)
          - 4*G(1 - v1,1 - v1, - v1,u1)*i_*Pi - 4*G(1 - v1,1 - v1, - v1,0,u1)
          - G(1 - v1,1 - v1,u1)*Pi^2 - 29/12*G(1 - v1,1 - v1,u1)*i_*Pi + 1/2*
         G(1 - v1,1 - v1,0,1 - v1,u1) - 17/4*G(1 - v1,1 - v1,0,u1) + 1/2*G(1
          - v1,1 - v1,0,u1)*i_*Pi + 1/2*G(1 - v1,1 - v1,0,0,u1) + G(1 - v1,1
          - v1,1,1 - v1,u1) + G(1 - v1,1 - v1,1,u1)*i_*Pi - 3*G(1 - v1, - v1,1
          - v1,u1)*i_*Pi - 3*G(1 - v1, - v1,1 - v1,0,u1) + 2*G(1 - v1, - v1,u1
         )*Pi^2 + 1/3*G(1 - v1, - v1,u1)*i_*Pi - 3*G(1 - v1, - v1,0,1 - v1,u1)
          + 1/3*G(1 - v1, - v1,0,u1) - G(1 - v1, - v1,0,u1)*i_*Pi + 2*G(1 - v1
         , - v1,0,0,u1) - 5/18*G(1 - v1,u1)*Pi^2 + 1/2*G(1 - v1,u1)*i_*Pi^3 + 
         1/2*G(1 - v1,0,1 - v1,1 - v1,u1) - 17/4*G(1 - v1,0,1 - v1,u1) + 1/2*
         G(1 - v1,0,1 - v1,u1)*i_*Pi + 1/2*G(1 - v1,0,1 - v1,0,u1) + 2/3*G(1
          - v1,0,u1)*Pi^2 - 29/12*G(1 - v1,0,u1)*i_*Pi + 1/2*G(1 - v1,0,0,1 - 
         v1,u1) - 17/4*G(1 - v1,0,0,u1) + 1/2*G(1 - v1,0,0,u1)*i_*Pi + 1/2*G(1
          - v1,0,0,0,u1) + G(1 - v1,0,1,1 - v1,u1) + G(1 - v1,0,1,u1)*i_*Pi + 
         47/6*G(1 - v1,1,1 - v1,u1) + G(1 - v1,1,1 - v1,u1)*i_*Pi + G(1 - v1,1
         ,1 - v1,0,u1) + 2/3*G(1 - v1,1,u1)*Pi^2 + 47/6*G(1 - v1,1,u1)*i_*Pi
          + G(1 - v1,1,0,1 - v1,u1) + G(1 - v1,1,0,u1)*i_*Pi - 5*G(1 - v1,1,1,
         1 - v1,u1) - 5*G(1 - v1,1,1,u1)*i_*Pi - 3/2*G( - v1,1 - v1,u1)*Pi^2
          + 1/3*G( - v1,1 - v1,u1)*i_*Pi + 1/3*G( - v1,1 - v1,0,u1) + 2*G( - 
         v1,1 - v1,0,u1)*i_*Pi + 2*G( - v1,1 - v1,0,0,u1) + G( - v1,1 - v1,1,1
          - v1,u1) + G( - v1,1 - v1,1,u1)*i_*Pi + 6*G( - v1, - v1, - v1,u1)*i_
         *Pi + 6*G( - v1, - v1, - v1,0,u1) + 5/2*G( - v1, - v1,u1)*Pi^2 + 3*G(
          - v1, - v1,u1)*i_*Pi + 3*G( - v1, - v1,0,u1) - 6*G( - v1, - v1,0,u1)
         *i_*Pi - 5*G( - v1, - v1,0,0,u1) + 13/3*G( - v1,u1)*Pi^2 - 4/3*G( - 
         v1,u1)*i_*Pi^3 + 1/3*G( - v1,0,1 - v1,u1) + 2*G( - v1,0,1 - v1,u1)*i_
         *Pi + 2*G( - v1,0,1 - v1,0,u1) - 3*G( - v1,0, - v1,u1)*i_*Pi - 3*G(
          - v1,0, - v1,0,u1) - 8/3*G( - v1,0,u1)*Pi^2 - 3/2*G( - v1,0,u1)*i_*
         Pi + 2*G( - v1,0,0,1 - v1,u1) + 20/3*G( - v1,0,0,u1) + 2*G( - v1,0,0,
         u1)*i_*Pi - G( - v1,0,0,0,u1) + G( - v1,0,1,1 - v1,u1) + G( - v1,0,1,
         u1)*i_*Pi + 1/2*G(0,1 - v1,1 - v1,1 - v1,u1) - 17/4*G(0,1 - v1,1 - v1
         ,u1) + 1/2*G(0,1 - v1,1 - v1,u1)*i_*Pi + 1/2*G(0,1 - v1,1 - v1,u1)*G(
         1,v1) + 1/2*G(0,1 - v1,1 - v1,0,u1) + G(0,1 - v1, - v1,u1)*i_*Pi + G(
         0,1 - v1, - v1,0,u1) + 5/6*G(0,1 - v1,u1)*Pi^2 - 29/12*G(0,1 - v1,u1)
         *i_*Pi - 17/4*G(0,1 - v1,u1)*G(1,v1) + 1/2*G(0,1 - v1,u1)*G(1,v1)*i_*
         Pi - 3/2*G(0,1 - v1,u1)*G(1,0,v1) + 1/2*G(0,1 - v1,u1)*G(1,1,v1) + 1/
         2*G(0,1 - v1,0,1 - v1,u1) - 17/4*G(0,1 - v1,0,u1) + 1/2*G(0,1 - v1,0,
         u1)*i_*Pi + 1/2*G(0,1 - v1,0,u1)*G(1,v1) + 1/2*G(0,1 - v1,0,0,u1) + 
         G(0, - v1,1 - v1,u1)*i_*Pi + G(0, - v1,1 - v1,0,u1) - 5*G(0, - v1, - 
         v1,u1)*i_*Pi - 5*G(0, - v1, - v1,0,u1) - 1/6*G(0, - v1,u1)*Pi^2 + 47/
         6*G(0, - v1,u1)*i_*Pi + G(0, - v1,u1)*G(1,v1)*i_*Pi - G(0, - v1,u1)*
         G(1,0,v1) + G(0, - v1,0,1 - v1,u1) + 47/6*G(0, - v1,0,u1) + G(0, - v1
         ,0,u1)*i_*Pi + G(0, - v1,0,u1)*G(1,v1) + 35/36*G(0,u1)*Pi^2 + 1/2*G(0
         ,u1)*i_*Pi^3 - 3/2*G(0,u1)*G(0,v1)*Pi^2 + 29/12*G(0,u1)*G(0,v1)*i_*Pi
          + 5/6*G(0,u1)*G(1,v1)*Pi^2 - 29/12*G(0,u1)*G(1,v1)*i_*Pi + 95/12*G(0
         ,u1)*G(1,0,v1) + 1/2*G(0,u1)*G(1,0,v1)*i_*Pi - 3/2*G(0,u1)*G(1,0,0,v1
         ) - 1/2*G(0,u1)*G(1,0,1,v1) - 17/4*G(0,u1)*G(1,1,v1) + 1/2*G(0,u1)*G(
         1,1,v1)*i_*Pi - 7/2*G(0,u1)*G(1,1,0,v1) + 1/2*G(0,u1)*G(1,1,1,v1) - 4
         *G(0,v1)*Pi^2 - 5/6*G(0,v1)*i_*Pi^3 - 3/2*G(0,v1)*G(1 - v1,1 - v1,1
          - v1,u1) + 4*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) + 51/4*G(0,v1)*G(1 - 
         v1,1 - v1,u1) - 7/2*G(0,v1)*G(1 - v1,1 - v1,u1)*i_*Pi - 5/2*G(0,v1)*
         G(1 - v1,1 - v1,0,u1) - G(0,v1)*G(1 - v1,1 - v1,1,u1) + 3*G(0,v1)*G(1
          - v1, - v1,1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1, - v1,u1) + 2*G(0,v1)*
         G(1 - v1, - v1,u1)*i_*Pi - G(0,v1)*G(1 - v1, - v1,0,u1) + 1/2*G(0,v1)
         *G(1 - v1,u1)*Pi^2 - 61/12*G(0,v1)*G(1 - v1,u1)*i_*Pi - 3/2*G(0,v1)*
         G(1 - v1,0,1 - v1,u1) + 33/4*G(0,v1)*G(1 - v1,0,u1) - 3/2*G(0,v1)*G(1
          - v1,0,u1)*i_*Pi + 3/2*G(0,v1)*G(1 - v1,0,0,u1) - G(0,v1)*G(1 - v1,0
         ,1,u1) - 2*G(0,v1)*G(1 - v1,1,1 - v1,u1) - 47/6*G(0,v1)*G(1 - v1,1,u1
         ) + 2*G(0,v1)*G(1 - v1,1,u1)*i_*Pi - G(0,v1)*G(1 - v1,1,0,u1) + 5*G(0
         ,v1)*G(1 - v1,1,1,u1) - 1/3*G(0,v1)*G( - v1,1 - v1,u1) - 2*G(0,v1)*G(
          - v1,1 - v1,u1)*i_*Pi - G(0,v1)*G( - v1,1 - v1,0,u1) - G(0,v1)*G( - 
         v1,1 - v1,1,u1) - 6*G(0,v1)*G( - v1, - v1, - v1,u1) - 3*G(0,v1)*G( - 
         v1, - v1,u1) + 6*G(0,v1)*G( - v1, - v1,u1)*i_*Pi + 5*G(0,v1)*G( - v1,
          - v1,0,u1) + 11/3*G(0,v1)*G( - v1,u1)*Pi^2 + 5/6*G(0,v1)*G( - v1,u1)
         *i_*Pi + 3*G(0,v1)*G( - v1,0, - v1,u1) - 22/3*G(0,v1)*G( - v1,0,u1)
          - 5*G(0,v1)*G( - v1,0,u1)*i_*Pi - 3*G(0,v1)*G( - v1,0,0,u1) - G(0,v1
         )*G( - v1,0,1,u1) + 3/2*G(0,v1)*G(0,1 - v1,1 - v1,u1) - G(0,v1)*G(0,1
          - v1, - v1,u1) + 33/4*G(0,v1)*G(0,1 - v1,u1) - 1/2*G(0,v1)*G(0,1 - 
         v1,u1)*i_*Pi - 3/2*G(0,v1)*G(0,1 - v1,0,u1) - G(0,v1)*G(0, - v1,1 - 
         v1,u1) + 5*G(0,v1)*G(0, - v1, - v1,u1) - 47/6*G(0,v1)*G(0, - v1,u1)
          - 3*G(0,v1)*G(0, - v1,u1)*i_*Pi - 2*G(0,v1)*G(0, - v1,0,u1) - 3*G(0,
         v1)*G(1,1 - v1,1 - v1,u1) - G(0,v1)*G(1,1 - v1, - v1,u1) - 22/3*G(0,
         v1)*G(1,1 - v1,u1) - G(0,v1)*G(1,1 - v1,u1)*i_*Pi + 3*G(0,v1)*G(1,1
          - v1,1,u1) + 3/2*G(0,v1)*G(1,u1)*Pi^2 - 13/6*G(0,v1)*G(1,u1)*i_*Pi
          - G(0,v1)*G(1,0,1 - v1,u1) - G(0,v1)*G(1,0, - v1,u1) - 1/3*G(0,v1)*
         G(1,0,u1) - G(0,v1)*G(1,0,u1)*i_*Pi + 5*G(0,v1)*G(1,1,1 - v1,u1) - 3*
         G(0,v1)*G(1,1,u1) - 6*G(0,v1)*G(1,1,1,u1) + 1/2*G(0,0,1 - v1,1 - v1,
         u1) - 17/4*G(0,0,1 - v1,u1) + 1/2*G(0,0,1 - v1,u1)*i_*Pi - 5/2*G(0,0,
         1 - v1,u1)*G(0,v1) + 1/2*G(0,0,1 - v1,u1)*G(1,v1) + 1/2*G(0,0,1 - v1,
         0,u1) + G(0,0, - v1,u1)*i_*Pi - G(0,0, - v1,u1)*G(0,v1) + G(0,0, - v1
         ,0,u1) - 1/6*G(0,0,u1)*Pi^2 - 29/12*G(0,0,u1)*i_*Pi + 51/4*G(0,0,u1)*
         G(0,v1) + 3/2*G(0,0,u1)*G(0,v1)*i_*Pi - 3/2*G(0,0,u1)*G(0,0,v1) + 3/2
         *G(0,0,u1)*G(0,1,v1) - 17/4*G(0,0,u1)*G(1,v1) + 1/2*G(0,0,u1)*G(1,v1)
         *i_*Pi + 3/2*G(0,0,u1)*G(1,0,v1) + 1/2*G(0,0,u1)*G(1,1,v1) + 5/2*G(0,
         0,v1)*Pi^2 - 11/12*G(0,0,v1)*i_*Pi + 7/2*G(0,0,v1)*G(1 - v1,1 - v1,u1
         ) - 253/12*G(0,0,v1)*G(1 - v1,u1) + 1/2*G(0,0,v1)*G(1 - v1,u1)*i_*Pi
          - 1/2*G(0,0,v1)*G(1 - v1,0,u1) - G(0,0,v1)*G(1 - v1,1,u1) - 5*G(0,0,
         v1)*G( - v1, - v1,u1) + 8*G(0,0,v1)*G( - v1,u1) + 6*G(0,0,v1)*G( - v1
         ,u1)*i_*Pi + 5*G(0,0,v1)*G( - v1,0,u1) - 3/2*G(0,0,v1)*G(0,1 - v1,u1)
          + 4*G(0,0,v1)*G(0, - v1,u1) - 343/12*G(0,0,v1)*G(0,u1) - 7/2*G(0,0,
         v1)*G(0,u1)*i_*Pi + G(0,0,v1)*G(1,1 - v1,u1) + 11*G(0,0,v1)*G(1,u1)
          + 2*G(0,0,v1)*G(1,u1)*i_*Pi - G(0,0,v1)*G(1,0,u1) + G(0,0,v1)*G(1,1,
         u1) + 1/2*G(0,0,0,1 - v1,u1) - 17/4*G(0,0,0,u1) + 1/2*G(0,0,0,u1)*i_*
         Pi - 3/2*G(0,0,0,u1)*G(0,v1) + 1/2*G(0,0,0,u1)*G(1,v1) + 195/4*G(0,0,
         0,v1) + 11/2*G(0,0,0,v1)*i_*Pi + 3/2*G(0,0,0,v1)*G(1 - v1,u1) - 5*G(0
         ,0,0,v1)*G( - v1,u1) + 9/2*G(0,0,0,v1)*G(0,u1) - 2*G(0,0,0,v1)*G(1,u1
         ) + 1/2*G(0,0,0,0,u1) - 7/2*G(0,0,0,0,v1) - 1/2*G(0,0,0,1,v1) - 4*G(0
         ,0,1,1 - v1,u1) - 4*G(0,0,1,u1)*i_*Pi + 4*G(0,0,1,u1)*G(0,v1) - 4*G(0
         ,0,1,u1)*G(1,v1) - 121/12*G(0,0,1,v1) - 3/2*G(0,0,1,v1)*i_*Pi + 3/2*
         G(0,0,1,v1)*G(1 - v1,u1) - 3/2*G(0,0,1,v1)*G(0,u1) + 3*G(0,0,1,v1)*G(
         1,u1) - 1/2*G(0,0,1,0,v1) + 1/2*G(0,0,1,1,v1) + 2*G(0,1,1 - v1,1 - v1
         ,u1) + 1/3*G(0,1,1 - v1,u1) - G(0,1,1 - v1,u1)*i_*Pi - G(0,1,1 - v1,
         u1)*G(0,v1) + 2*G(0,1,1 - v1,u1)*G(1,v1) - 3*G(0,1,1 - v1,0,u1) + 2*
         G(0,1,u1)*Pi^2 + 1/3*G(0,1,u1)*i_*Pi - 1/3*G(0,1,u1)*G(0,v1) + 2*G(0,
         1,u1)*G(0,v1)*i_*Pi - G(0,1,u1)*G(0,1,v1) + 1/3*G(0,1,u1)*G(1,v1) - 
         G(0,1,u1)*G(1,v1)*i_*Pi - G(0,1,u1)*G(1,0,v1) + 2*G(0,1,u1)*G(1,1,v1)
          - 1/2*G(0,1,v1)*Pi^2 + 17/4*G(0,1,v1)*i_*Pi - 5/2*G(0,1,v1)*G(1 - v1
         ,1 - v1,u1) + 3*G(0,1,v1)*G(1 - v1, - v1,u1) + 59/12*G(0,1,v1)*G(1 - 
         v1,u1) - 5/2*G(0,1,v1)*G(1 - v1,u1)*i_*Pi - 5/2*G(0,1,v1)*G(1 - v1,0,
         u1) + 3*G(0,1,v1)*G(1 - v1,1,u1) - G(0,1,v1)*G( - v1,1 - v1,u1) - 1/3
         *G(0,1,v1)*G( - v1,u1) - G(0,1,v1)*G( - v1,u1)*i_*Pi - G(0,1,v1)*G(
          - v1,0,u1) + 3/2*G(0,1,v1)*G(0,1 - v1,u1) - G(0,1,v1)*G(0, - v1,u1)
          + 95/12*G(0,1,v1)*G(0,u1) + 1/2*G(0,1,v1)*G(0,u1)*i_*Pi - 31/3*G(0,1
         ,v1)*G(1,u1) + G(0,1,v1)*G(1,u1)*i_*Pi - G(0,1,v1)*G(1,0,u1) - G(0,1,
         v1)*G(1,1,u1) - 3*G(0,1,0,1 - v1,u1) - 3*G(0,1,0,u1)*i_*Pi + 3*G(0,1,
         0,u1)*G(0,v1) - 3*G(0,1,0,u1)*G(1,v1) - 121/12*G(0,1,0,v1) - 3/2*G(0,
         1,0,v1)*i_*Pi + 5/2*G(0,1,0,v1)*G(1 - v1,u1) - 3/2*G(0,1,0,v1)*G(0,u1
         ) + G(0,1,0,v1)*G(1,u1) - 1/2*G(0,1,0,0,v1) + 1/2*G(0,1,0,1,v1) + 73/
         12*G(0,1,1,v1) - 1/2*G(0,1,1,v1)*i_*Pi - 3/2*G(0,1,1,v1)*G(1 - v1,u1)
          - 1/2*G(0,1,1,v1)*G(0,u1) + 2*G(0,1,1,v1)*G(1,u1) + 7/2*G(0,1,1,0,v1
         ) - 1/2*G(0,1,1,1,v1) - G(1,1 - v1,1 - v1,1 - v1,u1) + 20/3*G(1,1 - 
         v1,1 - v1,u1) + 2*G(1,1 - v1,1 - v1,u1)*i_*Pi + 2*G(1,1 - v1,1 - v1,0
         ,u1) + G(1,1 - v1, - v1,u1)*i_*Pi + G(1,1 - v1, - v1,0,u1) - 2*G(1,1
          - v1,u1)*Pi^2 - 3/2*G(1,1 - v1,u1)*i_*Pi + 2*G(1,1 - v1,0,1 - v1,u1)
          + 1/3*G(1,1 - v1,0,u1) + 2*G(1,1 - v1,0,u1)*i_*Pi - 3*G(1,1 - v1,1,1
          - v1,u1) - 3*G(1,1 - v1,1,u1)*i_*Pi + 23/6*G(1,u1)*Pi^2 - 7/6*G(1,u1
         )*i_*Pi^3 - 2*G(1,u1)*G(1,v1)*Pi^2 - 3/2*G(1,u1)*G(1,v1)*i_*Pi + 2/9*
         G(1,v1)*Pi^2 + 2/3*G(1,v1)*i_*Pi^3 + 1/2*G(1,v1)*G(1 - v1,1 - v1,1 - 
         v1,u1) - 17/4*G(1,v1)*G(1 - v1,1 - v1,u1) + 1/2*G(1,v1)*G(1 - v1,1 - 
         v1,u1)*i_*Pi + 1/2*G(1,v1)*G(1 - v1,1 - v1,0,u1) + G(1,v1)*G(1 - v1,1
          - v1,1,u1) - 3*G(1,v1)*G(1 - v1, - v1,u1)*i_*Pi - 3*G(1,v1)*G(1 - v1
         , - v1,0,u1) - G(1,v1)*G(1 - v1,u1)*Pi^2 - 29/12*G(1,v1)*G(1 - v1,u1)
         *i_*Pi + 1/2*G(1,v1)*G(1 - v1,0,1 - v1,u1) - 17/4*G(1,v1)*G(1 - v1,0,
         u1) + 1/2*G(1,v1)*G(1 - v1,0,u1)*i_*Pi + 1/2*G(1,v1)*G(1 - v1,0,0,u1)
          + G(1,v1)*G(1 - v1,0,1,u1) + 47/6*G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*
         G(1 - v1,1,u1)*i_*Pi + G(1,v1)*G(1 - v1,1,0,u1) - 5*G(1,v1)*G(1 - v1,
         1,1,u1) + G(1,v1)*G( - v1,1 - v1,1,u1) - 3/2*G(1,v1)*G( - v1,u1)*Pi^2
          + 1/3*G(1,v1)*G( - v1,u1)*i_*Pi + 1/3*G(1,v1)*G( - v1,0,u1) + 2*G(1,
         v1)*G( - v1,0,u1)*i_*Pi + 2*G(1,v1)*G( - v1,0,0,u1) + G(1,v1)*G( - v1
         ,0,1,u1) - G(1,v1)*G(1,1 - v1,1 - v1,u1) + 20/3*G(1,v1)*G(1,1 - v1,u1
         ) + 2*G(1,v1)*G(1,1 - v1,u1)*i_*Pi + 2*G(1,v1)*G(1,1 - v1,0,u1) - 3*
         G(1,v1)*G(1,1 - v1,1,u1) + 2*G(1,0,1 - v1,1 - v1,u1) + 1/3*G(1,0,1 - 
         v1,u1) + 2*G(1,0,1 - v1,u1)*i_*Pi + 2*G(1,0,1 - v1,u1)*G(1,v1) + G(1,
         0, - v1,u1)*i_*Pi + G(1,0, - v1,0,u1) - 4/3*G(1,0,u1)*Pi^2 + 1/3*G(1,
         0,u1)*i_*Pi + 1/3*G(1,0,u1)*G(1,v1) + 2*G(1,0,u1)*G(1,v1)*i_*Pi + 2*
         G(1,0,u1)*G(1,1,v1) - G(1,0,v1)*Pi^2 + 11/4*G(1,0,v1)*i_*Pi + 5/2*G(1
         ,0,v1)*G(1 - v1,1 - v1,u1) + 3*G(1,0,v1)*G(1 - v1, - v1,u1) + 149/12*
         G(1,0,v1)*G(1 - v1,u1) - 5/2*G(1,0,v1)*G(1 - v1,u1)*i_*Pi - 9/2*G(1,0
         ,v1)*G(1 - v1,0,u1) - 2*G(1,0,v1)*G(1 - v1,1,u1) + G(1,0,v1)*G( - v1,
         1 - v1,u1) - 1/3*G(1,0,v1)*G( - v1,u1) - 2*G(1,0,v1)*G( - v1,u1)*i_*
         Pi - G(1,0,v1)*G( - v1,0,u1) - 4*G(1,0,v1)*G(1,1 - v1,u1) - 22/3*G(1,
         0,v1)*G(1,u1) - G(1,0,v1)*G(1,u1)*i_*Pi + 5*G(1,0,v1)*G(1,1,u1) - 121/
         12*G(1,0,0,v1) - 1/2*G(1,0,0,v1)*i_*Pi + 7/2*G(1,0,0,v1)*G(1 - v1,u1)
          + G(1,0,0,v1)*G(1,u1) - 1/2*G(1,0,0,0,v1) + 3/2*G(1,0,0,1,v1) + 55/
         12*G(1,0,1,v1) - 1/2*G(1,0,1,v1)*i_*Pi + 1/2*G(1,0,1,v1)*G(1 - v1,u1)
          - G(1,0,1,v1)*G( - v1,u1) + 9/2*G(1,0,1,0,v1) - 3/2*G(1,0,1,1,v1) - 
         5*G(1,1,1 - v1,1 - v1,u1) + 3*G(1,1,1 - v1,u1) - 6*G(1,1,1 - v1,u1)*
         i_*Pi - 5*G(1,1,1 - v1,u1)*G(1,v1) + 3/2*G(1,1,u1)*Pi^2 + 3*G(1,1,u1)
         *i_*Pi + 3*G(1,1,u1)*G(1,v1) - 6*G(1,1,u1)*G(1,v1)*i_*Pi - 5*G(1,1,u1
         )*G(1,1,v1) - 1/6*G(1,1,v1)*Pi^2 - 29/12*G(1,1,v1)*i_*Pi + 1/2*G(1,1,
         v1)*G(1 - v1,1 - v1,u1) - 17/4*G(1,1,v1)*G(1 - v1,u1) + 1/2*G(1,1,v1)
         *G(1 - v1,u1)*i_*Pi + 1/2*G(1,1,v1)*G(1 - v1,0,u1) - G(1,1,v1)*G(1,1
          - v1,u1) + 20/3*G(1,1,v1)*G(1,u1) + 2*G(1,1,v1)*G(1,u1)*i_*Pi + 109/
         12*G(1,1,0,v1) - 3/2*G(1,1,0,v1)*i_*Pi + 11/2*G(1,1,0,v1)*G(1 - v1,u1
         ) + G(1,1,0,v1)*G( - v1,u1) - 4*G(1,1,0,v1)*G(1,u1) + 11/2*G(1,1,0,0,
         v1) - 1/2*G(1,1,0,1,v1) + 6*G(1,1,1,1 - v1,u1) + 6*G(1,1,1,u1)*i_*Pi
          + 6*G(1,1,1,u1)*G(1,v1) - 17/4*G(1,1,1,v1) + 1/2*G(1,1,1,v1)*i_*Pi
          + 1/2*G(1,1,1,v1)*G(1 - v1,u1) - G(1,1,1,v1)*G(1,u1) - 1/2*G(1,1,1,0
         ,v1) + 1/2*G(1,1,1,1,v1) )

       + Log(mb2*mh2^-1)*Nc^-1*v1^-1 * (  - 1/2*i_*Pi )

       + Log(mb2*mh2^-1)*Nc^-1 * ( 6 + 5/2*Pi^2 + 5/12*i_*Pi^3 + 13*Zeta(3) - 
         1/2*G(1 - v1,1 - v1,1 - v1,u1) - 3/2*G(1 - v1,1 - v1,u1) - 3/2*G(1 - 
         v1,1 - v1,u1)*i_*Pi - 3/2*G(1 - v1,1 - v1,0,u1) + G(1 - v1, - v1,u1)*
         i_*Pi + G(1 - v1, - v1,0,u1) + 3/4*G(1 - v1,u1)*Pi^2 - 3/2*G(1 - v1,
         u1)*i_*Pi - 3/2*G(1 - v1,0,1 - v1,u1) - 3/2*G(1 - v1,0,u1) - 2*G(1 - 
         v1,0,u1)*i_*Pi - 3/2*G(1 - v1,0,0,u1) + G(1 - v1,1,1 - v1,u1) + G(1
          - v1,1,u1)*i_*Pi + G( - v1,1 - v1,u1)*i_*Pi + G( - v1,1 - v1,0,u1)
          - G( - v1, - v1,u1)*i_*Pi - G( - v1, - v1,0,u1) - 1/3*G( - v1,u1)*
         Pi^2 + 3*G( - v1,u1)*i_*Pi + G( - v1,0,1 - v1,u1) + 3*G( - v1,0,u1)
          + 2*G( - v1,0,u1)*i_*Pi + 3*G( - v1,0,0,u1) - 3/2*G(0,1 - v1,1 - v1,
         u1) - 3/2*G(0,1 - v1,u1) - 2*G(0,1 - v1,u1)*i_*Pi - 3/2*G(0,1 - v1,u1
         )*G(1,v1) - 3/2*G(0,1 - v1,0,u1) + G(0, - v1,u1)*i_*Pi + G(0, - v1,0,
         u1) + 3/4*G(0,u1)*Pi^2 - 3/2*G(0,u1)*i_*Pi + 9/2*G(0,u1)*G(0,v1) + 3*
         G(0,u1)*G(0,v1)*i_*Pi - 3/2*G(0,u1)*G(1,v1) - 2*G(0,u1)*G(1,v1)*i_*Pi
          + 2*G(0,u1)*G(1,0,v1) - 3/2*G(0,u1)*G(1,1,v1) + G(0,v1) - 5/12*G(0,
         v1)*Pi^2 + 3/2*G(0,v1)*i_*Pi + 7/2*G(0,v1)*G(1 - v1,1 - v1,u1) - G(0,
         v1)*G(1 - v1, - v1,u1) + 9/2*G(0,v1)*G(1 - v1,u1) + 3*G(0,v1)*G(1 - 
         v1,u1)*i_*Pi + 3*G(0,v1)*G(1 - v1,0,u1) - G(0,v1)*G(1 - v1,1,u1) - G(
         0,v1)*G( - v1,1 - v1,u1) + G(0,v1)*G( - v1, - v1,u1) - 3*G(0,v1)*G(
          - v1,u1) - 4*G(0,v1)*G( - v1,u1)*i_*Pi - 5*G(0,v1)*G( - v1,0,u1) + 3
         *G(0,v1)*G(0,1 - v1,u1) - G(0,v1)*G(0, - v1,u1) - 5*G(0,v1)*G(1,1 - 
         v1,u1) - 3*G(0,v1)*G(1,u1) - 3*G(0,v1)*G(1,u1)*i_*Pi - G(0,v1)*G(1,0,
         u1) + G(0,v1)*G(1,1,u1) - 3/2*G(0,0,1 - v1,u1) - 3/2*G(0,0,u1) - 3/2*
         G(0,0,u1)*i_*Pi + 7/2*G(0,0,u1)*G(0,v1) - 3/2*G(0,0,u1)*G(1,v1) - 15/
         2*G(0,0,v1) - 11/2*G(0,0,v1)*i_*Pi - 15/2*G(0,0,v1)*G(1 - v1,u1) + 7*
         G(0,0,v1)*G( - v1,u1) - 15/2*G(0,0,v1)*G(0,u1) + 6*G(0,0,v1)*G(1,u1)
          - 1/2*G(0,0,0,u1) + 21/2*G(0,0,0,v1) - 3/2*G(0,0,1,v1) + G(0,1,1 - 
         v1,u1) + G(0,1,u1)*i_*Pi - G(0,1,u1)*G(0,v1) + G(0,1,u1)*G(1,v1) + 3/
         2*G(0,1,v1) + 2*G(0,1,v1)*i_*Pi + 5/2*G(0,1,v1)*G(1 - v1,u1) - G(0,1,
         v1)*G( - v1,u1) + 2*G(0,1,v1)*G(0,u1) - 4*G(0,1,v1)*G(1,u1) - 3/2*G(0
         ,1,0,v1) + 1/2*G(0,1,1,v1) + 3*G(1,1 - v1,1 - v1,u1) + 3*G(1,1 - v1,
         u1) + 2*G(1,1 - v1,u1)*i_*Pi + G(1,1 - v1,0,u1) - 1/6*G(1,u1)*Pi^2 + 
         3*G(1,u1)*i_*Pi + 3*G(1,u1)*G(1,v1) + 2*G(1,u1)*G(1,v1)*i_*Pi + 7/12*
         G(1,v1)*Pi^2 - 3/2*G(1,v1)*i_*Pi - 1/2*G(1,v1)*G(1 - v1,1 - v1,u1) - 
         3/2*G(1,v1)*G(1 - v1,u1) - 3/2*G(1,v1)*G(1 - v1,u1)*i_*Pi - 3/2*G(1,
         v1)*G(1 - v1,0,u1) + G(1,v1)*G(1 - v1,1,u1) + G(1,v1)*G( - v1,u1)*i_*
         Pi + G(1,v1)*G( - v1,0,u1) + 3*G(1,v1)*G(1,1 - v1,u1) + G(1,0,1 - v1,
         u1) + G(1,0,u1)*i_*Pi + G(1,0,u1)*G(1,v1) + 3/2*G(1,0,v1) + 3*G(1,0,
         v1)*i_*Pi + 5/2*G(1,0,v1)*G(1 - v1,u1) - G(1,0,v1)*G( - v1,u1) - 5*G(
         1,0,v1)*G(1,u1) - 3/2*G(1,0,0,v1) + 3/2*G(1,0,1,v1) - G(1,1,1 - v1,u1
         ) - G(1,1,u1)*i_*Pi - G(1,1,u1)*G(1,v1) - 3/2*G(1,1,v1) - 3/2*G(1,1,
         v1)*i_*Pi - 1/2*G(1,1,v1)*G(1 - v1,u1) + 3*G(1,1,v1)*G(1,u1) + 5/2*G(
         1,1,0,v1) - 1/2*G(1,1,1,v1) )

       + Log(mb2*mh2^-1)*Nc * (  - 6 - 41/12*Pi^2 + 1/2*i_*Pi^3 + 7*Zeta(3) - 
         1/2*G(1 - v1,1 - v1,1 - v1,u1) + 10/3*G(1 - v1,1 - v1,u1) - 1/2*G(1
          - v1,1 - v1,u1)*i_*Pi - 1/2*G(1 - v1,1 - v1,0,u1) + 7/6*G(1 - v1,u1)
         *Pi^2 - 1/3*G(1 - v1,u1)*i_*Pi - 1/2*G(1 - v1,0,1 - v1,u1) + 10/3*G(1
          - v1,0,u1) - 3/2*G(1 - v1,0,u1)*i_*Pi - 1/2*G(1 - v1,0,0,u1) - G( - 
         v1, - v1,u1)*i_*Pi - G( - v1, - v1,0,u1) - 4/3*G( - v1,u1)*Pi^2 - 3*
         G( - v1,u1)*i_*Pi - 3*G( - v1,0,u1) + 2*G( - v1,0,u1)*i_*Pi + G( - v1
         ,0,0,u1) - 1/2*G(0,1 - v1,1 - v1,u1) + 10/3*G(0,1 - v1,u1) - 3/2*G(0,
         1 - v1,u1)*i_*Pi - 1/2*G(0,1 - v1,u1)*G(1,v1) - 1/2*G(0,1 - v1,0,u1)
          + 7/6*G(0,u1)*Pi^2 - 1/3*G(0,u1)*i_*Pi - 10*G(0,u1)*G(0,v1) + 3/2*G(
         0,u1)*G(0,v1)*i_*Pi + 10/3*G(0,u1)*G(1,v1) - 3/2*G(0,u1)*G(1,v1)*i_*
         Pi - 1/2*G(0,u1)*G(1,0,v1) - 1/2*G(0,u1)*G(1,1,v1) - 7/6*G(0,v1)*Pi^2
          + 4*G(0,v1)*i_*Pi + 3/2*G(0,v1)*G(1 - v1,1 - v1,u1) - 10*G(0,v1)*G(1
          - v1,u1) + 3/2*G(0,v1)*G(1 - v1,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,0,
         u1) + G(0,v1)*G( - v1, - v1,u1) + 3*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*
         G( - v1,u1)*i_*Pi - G(0,v1)*G( - v1,0,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1
         ) - G(0,v1)*G(1,1 - v1,u1) + 3*G(0,v1)*G(1,u1) - G(0,v1)*G(1,u1)*i_*
         Pi + G(0,v1)*G(1,1,u1) - 1/2*G(0,0,1 - v1,u1) + 10/3*G(0,0,u1) - 1/2*
         G(0,0,u1)*i_*Pi + 3/2*G(0,0,u1)*G(0,v1) - 1/2*G(0,0,u1)*G(1,v1) + 24*
         G(0,0,v1) - 1/2*G(0,0,v1)*i_*Pi - 1/2*G(0,0,v1)*G(1 - v1,u1) + G(0,0,
         v1)*G( - v1,u1) - 1/2*G(0,0,v1)*G(0,u1) - 1/2*G(0,0,0,u1) + 3/2*G(0,0
         ,0,v1) - 1/2*G(0,0,1,v1) - 7*G(0,1,v1) - 1/2*G(0,1,v1)*i_*Pi + 3/2*G(
         0,1,v1)*G(1 - v1,u1) - 1/2*G(0,1,v1)*G(0,u1) - 1/2*G(0,1,0,v1) + 1/2*
         G(0,1,1,v1) + G(1,1 - v1,1 - v1,u1) - 3*G(1,1 - v1,u1) + 2*G(1,1 - v1
         ,u1)*i_*Pi - 7/6*G(1,u1)*Pi^2 - 3*G(1,u1)*i_*Pi - 3*G(1,u1)*G(1,v1)
          + 2*G(1,u1)*G(1,v1)*i_*Pi + G(1,v1)*Pi^2 - 1/3*G(1,v1)*i_*Pi - 1/2*
         G(1,v1)*G(1 - v1,1 - v1,u1) + 10/3*G(1,v1)*G(1 - v1,u1) - 1/2*G(1,v1)
         *G(1 - v1,u1)*i_*Pi - 1/2*G(1,v1)*G(1 - v1,0,u1) + G(1,v1)*G(1,1 - v1
         ,u1) - 7*G(1,0,v1) + 1/2*G(1,0,v1)*i_*Pi + 3/2*G(1,0,v1)*G(1 - v1,u1)
          - G(1,0,v1)*G(1,u1) - 1/2*G(1,0,0,v1) + 3/2*G(1,0,1,v1) - G(1,1,1 - 
         v1,u1) - G(1,1,u1)*i_*Pi - G(1,1,u1)*G(1,v1) + 10/3*G(1,1,v1) - 1/2*
         G(1,1,v1)*i_*Pi - 1/2*G(1,1,v1)*G(1 - v1,u1) + G(1,1,v1)*G(1,u1) + 5/
         2*G(1,1,0,v1) - 1/2*G(1,1,1,v1) )

       + Log(mb2*mh2^-1)^2*Nc^-1 * ( 1/4 - 1/24*Pi^2 - 3/4*i_*Pi + 1/4*G(1 - 
         v1,1 - v1,u1) + 3/4*G(1 - v1,u1) + 1/2*G(1 - v1,u1)*i_*Pi + 1/2*G(1
          - v1,0,u1) - G( - v1,u1)*i_*Pi - G( - v1,0,u1) + 1/2*G(0,1 - v1,u1)
          + 3/4*G(0,u1) + 1/2*G(0,u1)*i_*Pi - 5/4*G(0,u1)*G(0,v1) + 1/2*G(0,u1
         )*G(1,v1) - 9/4*G(0,v1) - 3/4*G(0,v1)*i_*Pi - 5/4*G(0,v1)*G(1 - v1,u1
         ) + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + 1/4*G(0,0,u1) + 7/4*G(0,0
         ,v1) - 1/4*G(0,1,v1) - G(1,1 - v1,u1) - G(1,u1)*i_*Pi - G(1,u1)*G(1,
         v1) + 3/4*G(1,v1) + 1/2*G(1,v1)*i_*Pi + 1/4*G(1,v1)*G(1 - v1,u1) - 1/
         4*G(1,0,v1) + 1/4*G(1,1,v1) )

       + Log(mb2*mh2^-1)^2*Nc * ( 7/4 + 1/12*Pi^2 + 17/8*i_*Pi + 1/4*G(1 - v1,
         1 - v1,u1) - 17/8*G(1 - v1,u1) - 1/4*G(1 - v1,u1)*i_*Pi - 1/4*G(1 - 
         v1,0,u1) + 1/2*G( - v1,u1)*i_*Pi + 1/2*G( - v1,0,u1) - 1/4*G(0,1 - v1
         ,u1) - 17/8*G(0,u1) - 1/4*G(0,u1)*i_*Pi + 1/4*G(0,u1)*G(0,v1) - 1/4*
         G(0,u1)*G(1,v1) + 51/8*G(0,v1) + 3/4*G(0,v1)*i_*Pi + 1/4*G(0,v1)*G(1
          - v1,u1) - 1/2*G(0,v1)*G( - v1,u1) - 1/2*G(0,v1)*G(1,u1) + 1/4*G(0,0
         ,u1) + 1/4*G(0,0,v1) - 1/4*G(0,1,v1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,
         u1)*i_*Pi + 1/2*G(1,u1)*G(1,v1) - 17/8*G(1,v1) - 1/4*G(1,v1)*i_*Pi + 
         1/4*G(1,v1)*G(1 - v1,u1) - 1/4*G(1,0,v1) + 1/4*G(1,1,v1) )

       + Log(mb2*mh2^-1)^3*Nc^-1 * (  - 3/4 + 1/12*i_*Pi - 1/12*G(1 - v1,u1)
          - 1/12*G(0,u1) + 1/4*G(0,v1) - 1/12*G(1,v1) )

       + Log(mb2*mh2^-1)^3*Nc * ( 3/4 + 1/12*i_*Pi - 1/12*G(1 - v1,u1) - 1/12*
         G(0,u1) + 1/4*G(0,v1) - 1/12*G(1,v1) )

       + Log(mb2*mh2^-1)^4*Nc^-1 * ( 1/16 )

       + Log(mb2*mh2^-1)^4*Nc * ( 1/16 )

       + Log(mb2*mh2^-1)^3 * ( 3/4 )

       + Log(mb2*mh2^-1)^2 * ( 1/2*i_*Pi - 1/4*i_*Nf*Pi - 1/2*G(1 - v1,u1) + 1/
         4*G(1 - v1,u1)*Nf - 1/2*G(0,u1) + 1/4*G(0,u1)*Nf + 3/2*G(0,v1) - 3/4*
         G(0,v1)*Nf - 1/2*G(1,v1) + 1/4*G(1,v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*u1*v1^-1 * (  - 1/3*G(1 - v1,u1) - 1/3
         *G(1 - v1,u1)*Nf - 1/3*G(1,v1) - 1/3*G(1,v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den( - 1 + v1)*Den(v1 + u1)*Num(1 - 2*
      v1 + v1^2 - 2*u1 + 5*u1*v1 - 3*u1*v1^2 + 3*u1^2 - 5*u1^2*v1 + u1^2*v1^2
       - 2*u1^3 + 2*u1^3*v1 + u1^4)*v1^-1 * (  - 1/3*G(0,v1) - 1/3*G(0,v1)*Nf
          )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den( - 1 + v1)*Den(v1 + u1)*Num(1 - 2*
      v1 + 13*v1^2 - 12*v1^3 - 2*u1 + 17*u1*v1 - 27*u1*v1^2 + 12*u1*v1^3 + 3*
      u1^2 - 17*u1^2*v1 + 13*u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4)*Nc*v1^-1
       * ( 1/3*G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 - v1 - 2*u1 + 2*u1*
      v1 + 2*u1^2)*v1^-1 * (  - 1/3*i_*Pi - 1/3*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 + v1 - 6*v1^2 - u1
       - 5*u1*v1 + 6*u1*v1^2 + u1^2 + 6*u1^2*v1)*Nc*v1^-1 * ( 1/6*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 3 - 6*v1 + 4*u1 + 6*u1*v1 - 3*
      u1^2)*Nc*v1^-1 * (  - 1/6*G(1 - v1,u1) - 1/6*G(1,v1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 1 + v1 + u1)*v1^-1 * (  - 1/3*G(0
         ,u1) - 1/3*G(0,u1)*Nf )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(2 - 2*v1 + 9*v1^2 - 2*u1 + 12*u1*v1
       + 3*u1^2)*Nc*v1^-1 * (  - 1/6*G(0,u1) )

       + Log(mb2*mh2^-1)*Num( - 1 + u1)*Nc^-1*v1^-1 * ( 1/2*G(1 - v1,u1) + 1/2
         *G(1,v1) )

       + Log(mb2*mh2^-1)*Num(v1 + u1)*Nc^-1*v1^-1 * (  - 1/2*G(0,u1) )

       + Log(mb2*mh2^-1) * (  - 2 - 2/3*Pi^2 + 1/6*Nf*Pi^2 + 1/2*G(1 - v1,1 - 
         v1,u1) - 1/3*G(1 - v1,1 - v1,u1)*Nf + 1/2*G(1 - v1,u1)*i_*Pi + 1/3*G(
         1 - v1,u1)*i_*Nf*Pi + 1/2*G(1 - v1,0,u1) - 1/3*G(1 - v1,0,u1)*Nf - G(
          - v1,u1)*i_*Pi - G( - v1,0,u1) + 1/2*G(0,1 - v1,u1) - 1/3*G(0,1 - v1
         ,u1)*Nf + 1/2*G(0,u1)*i_*Pi + 1/3*G(0,u1)*i_*Nf*Pi - 3/2*G(0,u1)*G(0,
         v1) + G(0,u1)*G(0,v1)*Nf + 1/2*G(0,u1)*G(1,v1) - 1/3*G(0,u1)*G(1,v1)*
         Nf - 1/2*G(0,v1)*i_*Pi - G(0,v1)*i_*Nf*Pi - 3/2*G(0,v1)*G(1 - v1,u1)
          + G(0,v1)*G(1 - v1,u1)*Nf + G(0,v1)*G( - v1,u1) + G(0,v1)*G(1,u1) + 
         1/2*G(0,0,u1) - 1/3*G(0,0,u1)*Nf + 5/2*G(0,0,v1) - 3*G(0,0,v1)*Nf - 1/
         2*G(0,1,v1) + G(0,1,v1)*Nf - G(1,1 - v1,u1) - G(1,u1)*i_*Pi - G(1,u1)
         *G(1,v1) + 1/2*G(1,v1)*i_*Pi + 1/3*G(1,v1)*i_*Nf*Pi + 1/2*G(1,v1)*G(1
          - v1,u1) - 1/3*G(1,v1)*G(1 - v1,u1)*Nf - 1/2*G(1,0,v1) + G(1,0,v1)*
         Nf + 1/2*G(1,1,v1) - 1/3*G(1,1,v1)*Nf )

       + Den( - 1 + v1)*Den( - 1 + v1 + u1)*Num(3 + 24*v1 - 57*v1^2 + 30*v1^3
       - 50*u1 + 67*u1*v1 - 41*u1*v1^2 + 24*u1*v1^3 + 49*u1^2 - 97*u1^2*v1 + 
      48*u1^2*v1^2 - 26*u1^3 + 24*u1^3*v1)*Nc*v1^-1 * (  - 1/6*G(0,v1)*i_*Pi )

       + Den( - 1 + v1)*Num( - 1 + v1 + u1)*u1*v1^-1 * (  - 1/3*G(0,v1)*i_*Pi
          - 1/3*G(0,v1)*i_*Nf*Pi )

       + Den( - 1 + v1 + u1)*Num(1 - v1 + 8*u1 - 9*u1*v1 + 4*u1*v1^2 - 9*u1^2
       + 8*u1^2*v1 + 4*u1^3)*Nc^-1*v1^-1 * ( 1/2*G(0,v1)*i_*Pi )

       + Den( - 1 + v1 + u1)*Num(3 - 4*v1 + v1^2 - 5*u1 - 5*u1*v1 + 4*u1*v1^2
       - 6*u1^2 + 8*u1^2*v1 + 4*u1^3)*Nc^-1*v1^-1 * ( 1/2*G(1,0,v1) )

       + Den( - 1 + v1 + u1)*Num( - 13*v1 + 13*v1^2 + 15*u1 - 2*u1*v1 + 8*u1*
      v1^2 - 15*u1^2 + 16*u1^2*v1 + 8*u1^3)*Nc*v1^-1 * (  - 1/2*G( - v1,u1)*i_
         *Pi - 1/2*G( - v1,0,u1) + 1/2*G(0,v1)*G( - v1,u1) )

       + Den( - 1 + v1 + u1)*Num(v1 - v1^2 + 5*u1 - 6*u1*v1 + 2*u1*v1^2 - 5*
      u1^2 + 4*u1^2*v1 + 2*u1^3)*Nc^-1*v1^-1 * ( G(0,u1)*G(0,v1) )

       + Den( - 1 + v1 + u1)*Num(v1 - v1^2 + 9*u1 - 10*u1*v1 + 4*u1*v1^2 - 9*
      u1^2 + 8*u1^2*v1 + 4*u1^3)*Nc^-1*v1^-1 * ( 1/2*G( - v1,u1)*i_*Pi + 1/2*
         G( - v1,0,u1) - 1/2*G(0,v1)*G( - v1,u1) )

       + Den( - 1 + v1 + u1)*Num(v1 - v1^2 + 21*u1 - 34*u1*v1 + 16*u1*v1^2 - 
      33*u1^2 + 32*u1^2*v1 + 16*u1^3)*Nc^-1*v1^-1 * ( 1/12*Pi^2 )

       + Den( - 1 + v1 + u1)*Num(3*v1 - 3*v1^2 + 9*u1 - 12*u1*v1 + 4*u1*v1^2
       - 9*u1^2 + 8*u1^2*v1 + 4*u1^3)*Nc^-1*v1^-1 * (  - 1/2*G(0,0,v1) )

       + Den( - 1 + u1)*u1*v1^-1 * ( 1/3*G(1 - v1,1 - v1,u1) + 1/3*G(1 - v1,1
          - v1,u1)*Nf - 1/3*G(0,v1)*G(1 - v1,u1) - 1/3*G(0,v1)*G(1 - v1,u1)*Nf
          - 1/3*G(0,1,v1) - 1/3*G(0,1,v1)*Nf + 1/3*G(1,v1)*G(1 - v1,u1) + 1/3*
         G(1,v1)*G(1 - v1,u1)*Nf - 1/3*G(1,0,v1) - 1/3*G(1,0,v1)*Nf + 1/3*G(1,
         1,v1) + 1/3*G(1,1,v1)*Nf )

       + Den( - 1 + u1)*Den( - 1 + v1)*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num(
       - 2 + 6*v1 - 69*v1^2 + 128*v1^3 - 63*v1^4 + 6*u1 - 36*u1*v1 + 180*u1*
      v1^2 - 189*u1*v1^3 + 39*u1*v1^4 + 35*u1^2 - 28*u1^2*v1 - 18*u1^2*v1^2 - 
      13*u1^2*v1^3 + 24*u1^2*v1^4 - 80*u1^3 + 171*u1^3*v1 - 165*u1^3*v1^2 + 72
      *u1^3*v1^3 + 63*u1^4 - 135*u1^4*v1 + 72*u1^4*v1^2 - 22*u1^5 + 24*u1^5*v1
      )*Nc*v1^-1 * ( 1/6*G(0,0,v1) )

       + Den( - 1 + u1)*Den( - 1 + v1)*Den(v1 + u1)*Num( - 1 + 2*v1 + 32*v1^2
       - 33*v1^3 + 2*u1 + 28*u1*v1 - 63*u1*v1^2 + 33*u1*v1^3 - 3*u1^2 - 28*
      u1^2*v1 + 32*u1^2*v1^2 + 2*u1^3 - 2*u1^3*v1 - u1^4)*Nc*v1^-1 * (  - 2/3
          )

       + Den( - 1 + u1)*Den( - 1 + v1)*Den(v1 + u1)*Num(1 - 2*v1 + v1^2 - 2*u1
       + 5*u1*v1 - 3*u1*v1^2 + 3*u1^2 - 5*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2*
      u1^3*v1 + u1^4)*v1^-1 * (  - 2/3 - 2/3*Nf - 1/3*G(0,0,v1) - 1/3*G(0,0,v1
         )*Nf )

       + Den( - 1 + u1)*Den( - 1 + v1 + u1)*Num(9 - 6*v1 - 3*v1^2 - 22*u1 + 55
      *u1*v1 - 21*u1*v1^2 + 67*u1^2 - 99*u1^2*v1 + 24*u1^2*v1^2 - 78*u1^3 + 48
      *u1^3*v1 + 24*u1^4)*Nc*v1^-1 * (  - 1/6*G(1,0,v1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*
      Num(1 - 2*v1 + 3*v1^2 - 2*v1^3 + v1^4 - 2*u1 + 8*u1*v1 - 8*u1*v1^2 + 2*
      u1*v1^3 + 3*u1^2 - 8*u1^2*v1 + 3*u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4)*
      u1*v1^-1 * ( 2/3*G(0,v1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1)^2*Den(v1 + u1)^2*Num(3*v1^3 - 6*v1^4
       + 3*v1^5 - u1 + 3*u1*v1 + u1*v1^2 - 13*u1*v1^3 + 15*u1*v1^4 - 5*u1*v1^5
       + 3*u1^2 - 9*u1^2*v1 + u1^2*v1^2 + 18*u1^2*v1^3 - 15*u1^2*v1^4 + 3*u1^2
      *v1^5 - 5*u1^3 + 13*u1^3*v1 - u1^3*v1^2 - 13*u1^3*v1^3 + 6*u1^3*v1^4 + 5
      *u1^4 - 9*u1^4*v1 - u1^4*v1^2 + 3*u1^4*v1^3 - 3*u1^5 + 3*u1^5*v1 + u1^6)
      *v1^-1 * ( 2/3*G(0,v1)*Nf )

       + Den( - 1 + u1)^2*Den( - 1 + v1)^2*Den(v1 + u1)^2*Num(21*v1^3 - 42*
      v1^4 + 21*v1^5 - 2*u1 + 6*u1*v1 + 32*u1*v1^2 - 116*u1*v1^3 + 120*u1*v1^4
       - 40*u1*v1^5 + 6*u1^2 - 3*u1^2*v1 - 88*u1^2*v1^2 + 186*u1^2*v1^3 - 120*
      u1^2*v1^4 + 21*u1^2*v1^5 - 10*u1^3 - 4*u1^3*v1 + 88*u1^3*v1^2 - 116*u1^3
      *v1^3 + 42*u1^3*v1^4 + 10*u1^4 - 3*u1^4*v1 - 32*u1^4*v1^2 + 21*u1^4*v1^3
       - 6*u1^5 + 6*u1^5*v1 + 2*u1^6)*Nc*v1^-1 * (  - 1/3*G(0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num(1 + v1^2 - 2*
      u1 + 2*u1*v1 + 2*u1^2)*u1*v1^-1 * (  - 2/3*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 12*v1^2 + 41*v1^3 + 2*u1 - 26*
      u1*v1 + 108*u1*v1^2 - 84*u1*v1^3 - 18*u1^2 + 97*u1^2*v1 - 182*u1^2*v1^2
       + 41*u1^2*v1^3 + 32*u1^3 - 114*u1^3*v1 + 82*u1^3*v1^2 - 16*u1^4 + 41*
      u1^4*v1)*Nc*v1^-1 * (  - 1/3*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(v1^3 + u1 - u1*v1 + 3*u1*v1^2 - 3
      *u1*v1^3 - 3*u1^2 + 5*u1^2*v1 - 7*u1^2*v1^2 + u1^2*v1^3 + 4*u1^3 - 6*
      u1^3*v1 + 2*u1^3*v1^2 - 2*u1^4 + u1^4*v1)*v1^-1 * ( 2/3*i_*Nf*Pi )

       + Den( - 1 + u1)^2*Num( - 12 + v1 + 38*u1 - 4*u1*v1 - 38*u1^2 + u1^2*v1
       + 12*u1^3)*Nc*v1^-1 * (  - 1/3*G(1 - v1,u1) - 1/3*G(1,v1) )

       + Den( - 1 + u1)^2*Num( - 1 + v1 + u1)*u1*v1^-1 * (  - 2/3*G(1 - v1,u1)
          - 2/3*G(1,v1) )

       + Den( - 1 + u1)^2*Num(v1 - u1 - u1*v1 + u1^2 + u1^2*v1)*v1^-1 * (  - 2/
         3*G(1 - v1,u1)*Nf - 2/3*G(1,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num( - 2 + 4*v1 + 35*
      v1^2 - 37*v1^3 + 6*u1 - 12*u1*v1 - 44*u1*v1^2 + 5*u1*v1^3 - 47*u1^2 + 99
      *u1^2*v1 - 85*u1^2*v1^2 + 32*u1^2*v1^3 + 106*u1^3 - 185*u1^3*v1 + 96*
      u1^3*v1^2 - 95*u1^4 + 96*u1^4*v1 + 32*u1^5)*Nc*v1^-1 * (  - 1/12*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(1 - v1 - 2*u1 + 2*u1*v1 + 2*u1^2)*
      v1^-1 * ( 1/6*Pi^2 + 1/6*Nf*Pi^2 )

       + Den( - 1 + u1)*Num( - 3 - 6*v1 + 4*u1 + 6*u1*v1 - 3*u1^2)*Nc*v1^-1
       * ( 1/6*G(1 - v1,1 - v1,u1) - 1/6*G(0,1,v1) + 1/6*G(1,v1)*G(1 - v1,u1)
          + 1/6*G(1,1,v1) )

       + Den( - 1 + u1)*Num(12 - 12*v1 - 27*u1 - 9*u1*v1 + 29*u1^2 + 9*u1^2*v1
       - 27*u1^3 + 12*u1^3*v1 + 12*u1^4)*Nc*u1^-1*v1^-1 * (  - 1/3*G(0,v1)*G(1
          - v1,u1) )

       + Den(v1 + u1)*Den( - 1 + v1 + u1)*Num( - 1 + 2*v1 - 25*v1^2 + 24*v1^3
       + 2*u1 - 5*u1*v1 + 27*u1*v1^2 + 12*u1*v1^3 + 20*u1^2 - 18*u1^2*v1 + 36*
      u1^2*v1^2 - 21*u1^3 + 36*u1^3*v1 + 12*u1^4)*Nc*v1^-1 * (  - 1/3*G(0,u1)*
         G(0,v1) )

       + Den(v1 + u1)^2*Num( - 1 + v1 + u1)*u1*v1^-1 * (  - 2/3*G(0,u1) )

       + Den(v1 + u1)^2*Num(v1^3 - u1 + u1*v1 + 2*u1*v1^2 + u1^2 + u1^2*v1)*
      v1^-1 * (  - 2/3*G(0,u1)*Nf )

       + Den(v1 + u1)^2*Num(11*v1^3 - 2*u1 + 2*u1*v1 + 34*u1*v1^2 + 2*u1^2 + 
      35*u1^2*v1 + 12*u1^3)*Nc*v1^-1 * ( 1/3*G(0,u1) )

       + Den(v1 + u1)*Num( - 1 + v1 + u1)*v1^-1 * (  - 1/3*G(0,u1)*G(0,v1) - 1/
         3*G(0,u1)*G(0,v1)*Nf + 1/3*G(0,0,u1) + 1/3*G(0,0,u1)*Nf )

       + Den(v1 + u1)*Num(2 - 2*v1 + 9*v1^2 - 2*u1 + 12*u1*v1 + 3*u1^2)*Nc*
      v1^-1 * ( 1/6*G(0,0,u1) )

       + Num( - 8 + 8*v1 + 9*u1 + 12*u1*v1 - 9*u1^2 + 8*u1^2*v1 + 8*u1^3)*Nc*
      u1^-1*v1^-1 * ( 1/2*G(0,v1)*G(1,u1) - 1/2*G(1,1 - v1,u1) - 1/2*G(1,u1)*
         i_*Pi - 1/2*G(1,u1)*G(1,v1) )

       + Num( - 4 + 4*v1 + 3*u1 - 3*u1^2 + 4*u1^2*v1 + 4*u1^3)*Nc^-1*u1^-1*
      v1^-1 * (  - 1/2*G(0,v1)*G(1,u1) + 1/2*G(1,1 - v1,u1) + 1/2*G(1,u1)*i_*
         Pi + 1/2*G(1,u1)*G(1,v1) )

       + Num( - 2 + 2*v1 + u1 - u1^2 + 2*u1^2*v1 + 2*u1^3)*Nc^-1*u1^-1*v1^-1
       * ( G(0,v1)*G(1 - v1,u1) )

       + Num( - 1 + v1 + u1)*Nc^-1*v1^-1 * ( 2*G(1 - v1,u1) + 2*G(1,v1) )

       + Num( - 1 + 4*v1)*Nc^-1*v1^-1 * ( 2*i_*Pi )

       + Num( - 1 - 4*u1 + 4*u1*v1 + 4*u1^2)*Nc^-1*v1^-1 * (  - 1/2*G(1 - v1,
         u1)*i_*Pi - 1/2*G(1 - v1,0,u1) - 1/2*G(0,1 - v1,u1) - 1/2*G(0,u1)*i_*
         Pi - 1/2*G(0,u1)*G(1,v1) - 1/2*G(1,v1)*i_*Pi )

       + Num( - 1 + u1)*Nc^-1*v1^-1 * (  - 1/2*G(1 - v1,1 - v1,u1) + 1/2*G(0,1
         ,v1) - 1/2*G(1,v1)*G(1 - v1,u1) - 1/2*G(1,1,v1) )

       + Num(1 + 6*v1 - 8*u1 + 8*u1*v1 + 8*u1^2)*Nc*v1^-1 * ( 1/2*G(1 - v1,u1)
         *i_*Pi + 1/2*G(1 - v1,0,u1) + 1/2*G(0,1 - v1,u1) + 1/2*G(0,u1)*i_*Pi
          + 1/2*G(0,u1)*G(1,v1) + 1/2*G(1,v1)*i_*Pi )

       + Num(v1 + u1)*Nc^-1*v1^-1 * ( 1/2*G(0,0,u1) )

       + 2/9*i_*Nf*Pi^3 + 1/2*G(1 - v1,1 - v1,1 - v1,u1)*Nf + 1/6*G(1 - v1,1
          - v1,u1)*i_*Nf*Pi + 1/2*G(1 - v1,1 - v1,0,u1)*Nf - 1/3*G(1 - v1, - 
         v1,u1)*i_*Nf*Pi - 1/3*G(1 - v1, - v1,0,u1)*Nf - 1/18*G(1 - v1,u1)*Nf*
         Pi^2 + 1/2*G(1 - v1,0,1 - v1,u1)*Nf + 1/6*G(1 - v1,0,u1)*i_*Nf*Pi + 1/
         2*G(1 - v1,0,0,u1)*Nf - 1/3*G(1 - v1,1,1 - v1,u1)*Nf - 1/3*G(1 - v1,1
         ,u1)*i_*Nf*Pi - 1/3*G( - v1,1 - v1,u1)*i_*Nf*Pi - 1/3*G( - v1,1 - v1,
         0,u1)*Nf - 1/3*G( - v1,u1)*Nf*Pi^2 - 1/3*G( - v1,0,1 - v1,u1)*Nf - 2/
         3*G( - v1,0,0,u1)*Nf + 1/2*G(0,1 - v1,1 - v1,u1)*Nf + 1/6*G(0,1 - v1,
         u1)*i_*Nf*Pi + 1/2*G(0,1 - v1,u1)*G(1,v1)*Nf + 1/2*G(0,1 - v1,0,u1)*
         Nf - 1/3*G(0, - v1,u1)*i_*Nf*Pi - 1/3*G(0, - v1,0,u1)*Nf - 1/18*G(0,
         u1)*Nf*Pi^2 - 1/6*G(0,u1)*G(0,v1)*i_*Nf*Pi + 1/6*G(0,u1)*G(1,v1)*i_*
         Nf*Pi - 7/6*G(0,u1)*G(1,0,v1)*Nf + 1/2*G(0,u1)*G(1,1,v1)*Nf + 1/2*G(0
         ,v1)*Nf*Pi^2 - 3/2*G(0,v1)*G(1 - v1,1 - v1,u1)*Nf + 1/3*G(0,v1)*G(1
          - v1, - v1,u1)*Nf - 1/6*G(0,v1)*G(1 - v1,u1)*i_*Nf*Pi - 3/2*G(0,v1)*
         G(1 - v1,0,u1)*Nf + 1/3*G(0,v1)*G(1 - v1,1,u1)*Nf + 1/3*G(0,v1)*G( - 
         v1,1 - v1,u1)*Nf + 2/3*G(0,v1)*G( - v1,u1)*i_*Nf*Pi + 4/3*G(0,v1)*G(
          - v1,0,u1)*Nf - 3/2*G(0,v1)*G(0,1 - v1,u1)*Nf + 1/3*G(0,v1)*G(0, - 
         v1,u1)*Nf + 4/3*G(0,v1)*G(1,1 - v1,u1)*Nf + 2/3*G(0,v1)*G(1,u1)*i_*Nf
         *Pi + 1/3*G(0,v1)*G(1,0,u1)*Nf + 1/2*G(0,0,1 - v1,u1)*Nf + 1/6*G(0,0,
         u1)*i_*Nf*Pi - 3/2*G(0,0,u1)*G(0,v1)*Nf + 1/2*G(0,0,u1)*G(1,v1)*Nf + 
         1/6*G(0,0,v1)*i_*Nf*Pi + 23/6*G(0,0,v1)*G(1 - v1,u1)*Nf - 2*G(0,0,v1)
         *G( - v1,u1)*Nf + 23/6*G(0,0,v1)*G(0,u1)*Nf - 2*G(0,0,v1)*G(1,u1)*Nf
          + 1/2*G(0,0,0,u1)*Nf - 15/2*G(0,0,0,v1)*Nf + 11/6*G(0,0,1,v1)*Nf - 1/
         3*G(0,1,1 - v1,u1)*Nf - 1/3*G(0,1,u1)*i_*Nf*Pi + 1/3*G(0,1,u1)*G(0,v1
         )*Nf - 1/3*G(0,1,u1)*G(1,v1)*Nf - 1/2*G(0,1,v1)*i_*Nf*Pi - 7/6*G(0,1,
         v1)*G(1 - v1,u1)*Nf + 1/3*G(0,1,v1)*G( - v1,u1)*Nf - 7/6*G(0,1,v1)*G(
         0,u1)*Nf + 4/3*G(0,1,v1)*G(1,u1)*Nf + 11/6*G(0,1,0,v1)*Nf - 5/6*G(0,1
         ,1,v1)*Nf - 2/3*G(1,1 - v1,1 - v1,u1)*Nf - 1/3*G(1,1 - v1,0,u1)*Nf - 
         1/3*G(1,u1)*Nf*Pi^2 - 1/18*G(1,v1)*Nf*Pi^2 + 1/2*G(1,v1)*G(1 - v1,1
          - v1,u1)*Nf + 1/6*G(1,v1)*G(1 - v1,u1)*i_*Nf*Pi + 1/2*G(1,v1)*G(1 - 
         v1,0,u1)*Nf - 1/3*G(1,v1)*G(1 - v1,1,u1)*Nf - 1/3*G(1,v1)*G( - v1,u1)
         *i_*Nf*Pi - 1/3*G(1,v1)*G( - v1,0,u1)*Nf - 2/3*G(1,v1)*G(1,1 - v1,u1)
         *Nf - 1/3*G(1,0,1 - v1,u1)*Nf - 1/3*G(1,0,u1)*i_*Nf*Pi - 1/3*G(1,0,u1
         )*G(1,v1)*Nf - 1/2*G(1,0,v1)*i_*Nf*Pi - 7/6*G(1,0,v1)*G(1 - v1,u1)*Nf
          + 1/3*G(1,0,v1)*G( - v1,u1)*Nf + 4/3*G(1,0,v1)*G(1,u1)*Nf + 11/6*G(1
         ,0,0,v1)*Nf - 5/6*G(1,0,1,v1)*Nf + 1/6*G(1,1,v1)*i_*Nf*Pi + 1/2*G(1,1
         ,v1)*G(1 - v1,u1)*Nf - 2/3*G(1,1,v1)*G(1,u1)*Nf - 5/6*G(1,1,0,v1)*Nf
          + 1/2*G(1,1,1,v1)*Nf) ;

g [Omegappm_2l_Nf+1_r2a] = ( + Nc^-1*v1 * (  - 1/2*G( - v1,0,0,0,u1) - 1/2*G(1
         ,1 - v1,1 - v1,1 - v1,u1) - 1/2*G(1,v1)*G(1,1 - v1,1 - v1,u1) - 1/2*
         G(1,1,v1)*G(1,1 - v1,u1) - 1/2*G(1,1,1,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Nc^-1*v1 * ( 1/4*G(1 - v1,u1)*Pi^2 - G(0,u1)*G(1,0,v1
         ) - 1/4*G(1,v1)*Pi^2 )

       + Log(mb2*mh2^-1)^2*v1 * (  - 1/12*i_*Nf*Pi + 1/12*G(1 - v1,u1)*Nf + 1/
         12*G(0,u1)*Nf - 1/4*G(0,v1)*Nf + 1/12*G(1,v1)*Nf )

       + Log(mb2*mh2^-1)^2*Nc*v1 * ( 1/2 - 1/4*G(1 - v1,0,u1) - 1/4*G(0,1 - v1
         ,u1) - 1/4*G(0,u1)*G(1,v1) )

       + Log(mb2*mh2^-1)^3*Nc^-1*v1 * (  - 1/4 + 1/12*i_*Pi + 1/12*G(0,v1) )

       + Log(mb2*mh2^-1)^3*v1 * ( 1/4 )

       + Log(mb2*mh2^-1)^3*Nc*v1 * ( 1/4 + 1/12*i_*Pi + 1/12*G(0,v1) )

       + Log(mb2*mh2^-1)^4*Nc^-1*v1 * ( 1/48 )

       + Log(mb2*mh2^-1)^4*Nc*v1 * ( 1/48 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1 - v1,u1
         ) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Nc^-1*u1*v1 * ( 1/2*G(1,0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Nc*u1*v1 * (  - 1/2*G(1 - v1,u1)*i_*
         Pi + 1/2*G(0,v1)*G(1 - v1,u1) - 1/2*G(1,v1)*i_*Pi + 1/2*G(1,0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num( - 1 + v1 + 2*u1)*
      Nc^-1*v1 * (  - 1/12*Pi^2 - 1/2*G(0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num( - 1 + v1 + 2*u1)*
      Nc*v1 * ( 1/2*G(0,0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num( - 1 + u1 + u1*v1
       + u1^2)*Nc^-1*v1 * ( 1/2*G(0,0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(1 - 2*v1 - 3*u1 + 
      u1*v1 + u1^2)*Nc*v1 * ( 1/2*G(0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - 3*v1 - 5*u1 + 
      u1*v1 + u1^2)*Nc*v1 * ( 1/24*Pi^2 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - v1 - 3*u1 + 3*
      u1*v1 + 3*u1^2)*Nc^-1*v1 * (  - 3/4*G(0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - v1 - 3*u1 + 3*
      u1*v1 + 3*u1^2)*v1 * ( 1/2*G(0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(2 + v1 - u1 + u1*v1
       + u1^2)*Nc^-1*v1 * ( 3/4*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(2 + v1 - u1 + u1*v1
       + u1^2)*v1 * (  - 1/2*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(12 - 17*v1 - 29*u1
       + 29*u1*v1 + 29*u1^2)*Nc*v1 * ( 1/8*G(0,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Den(v1 + u1)*Num(36 + 29*v1 - 7*u1
       + 7*u1*v1 + 7*u1^2)*Nc*v1 * (  - 1/24*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Num(1 + u1)*Nc^-1*v1 * (  - 1/4*G(1
          - v1,1 - v1,u1) + 3/4*G(1 - v1,u1) - 1/4*G(1 - v1,u1)*i_*Pi - 1/4*G(
         0,1,v1) + 3/4*G(1,v1) - 1/4*G(1,v1)*i_*Pi - 1/4*G(1,v1)*G(1 - v1,u1)
          - 1/4*G(1,1,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Num(1 + u1)*v1 * (  - 1/2*G(1 - v1,
         u1) - 1/2*G(1,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Num(1 + u1)*Nc*v1 * (  - 1/4*G(1 - 
         v1,1 - v1,u1) - 1/4*G(0,1,v1) - 1/4*G(1,v1)*G(1 - v1,u1) - 1/4*G(1,1,
         v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Num(1 + 3*u1)*Nc*v1 * (  - 1/4*G(0,
         v1)*G(1,u1) + 1/4*G(1,1 - v1,u1) + 1/4*G(1,u1)*i_*Pi + 1/4*G(1,u1)*G(
         1,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Num(3 + u1)*Nc^-1*v1 * (  - 1/4*G(0,
         v1)*G(1,u1) + 1/4*G(1,1 - v1,u1) + 1/4*G(1,u1)*i_*Pi + 1/4*G(1,u1)*G(
         1,v1) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + u1)*Num(7 + 29*u1)*Nc*v1 * (  - 1/24*G(1
          - v1,u1) - 1/24*G(1,v1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Nc^-1*v1 * (  - 1/2*G(0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 36 + 29*v1 + 29*u1)*Nc*v1 * ( 
          - 1/24*G(0,u1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 4 + v1 + u1)*Nc^-1*v1 * ( 1/4*
         G( - v1,u1)*i_*Pi + 1/4*G( - v1,0,u1) - 1/4*G(0,v1)*G( - v1,u1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 4 + 3*v1 + 3*u1)*Nc*v1 * ( 1/4*
         G( - v1,u1)*i_*Pi + 1/4*G( - v1,0,u1) - 1/4*G(0,v1)*G( - v1,u1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 2 + v1 + u1)*Nc^-1*v1 * ( 3/4*
         G(0,u1) - 1/4*G(0,u1)*i_*Pi - 1/4*G(0,0,u1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 2 + v1 + u1)*v1 * (  - 1/2*G(0,
         u1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 2 + v1 + u1)*Nc*v1 * (  - 1/4*
         G(0,0,u1) )

       + Log(mb2*mh2^-1)^2*Den(v1 + u1)*Num( - 1 + v1 + u1)*Nc*v1 * (  - 1/2*
         G(0,u1)*i_*Pi + 1/2*G(0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + v1)*Num( - 1 + v1 + u1)*u1*v1 * (  - 1/3*
         G(0,v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Nc^-1*v1 * (  - 3*G(0,0,v1)*G(1,u1) - 
         G(1,1 - v1,1 - v1,u1) - G(1,v1)*G(1,1 - v1,u1) - G(1,1,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*v1 * (  - 1/3*G(0,u1)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Nc*v1 * (  - G(0,v1)*G(1,u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Nc*u1*v1 * (  - G(0,0,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Den( - 1 + v1)*Den(v1 + u1)^2*Num(
       - 1 + v1 + u1)*Num(6 + 7*v1^2 - 12*v1^3 - 6*u1 + 20*u1*v1 - 20*u1*v1^2
       + 6*u1*v1^3 + 7*u1^2 - 16*u1^2*v1 + 7*u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + 
      u1^4)*u1*v1 * (  - 1/3*G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Den( - 1 + v1)*Den(v1 + u1)^2*Num(
       - 24*v1 + 39*v1^2 - 18*v1^3 + 3*v1^4 - 96*u1 + 174*u1*v1 - 206*u1*v1^2
       + 278*u1*v1^3 - 150*u1*v1^4 + 207*u1^2 - 478*u1^2*v1 + 670*u1^2*v1^2 - 
      478*u1^2*v1^3 + 75*u1^2*v1^4 - 218*u1^3 + 566*u1^3*v1 - 494*u1^3*v1^2 + 
      146*u1^3*v1^3 + 99*u1^4 - 154*u1^4*v1 + 63*u1^4*v1^2 + 12*u1^5 - 12*u1^5
      *v1 - 4*u1^6)*Nc*v1 * (  - 1/12*G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*
      Num( - 1 - v1 - 2*v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + u1^2*v1)*u1*v1
       * ( 2*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(8*v1 + 3*v1^2 + 
      v1^3 + 32*u1 - 10*u1*v1 + 28*u1*v1^2 - 50*u1*v1^3 - 61*u1^2 + 61*u1^2*v1
       - 129*u1^2*v1^2 + 25*u1^2*v1^3 + 58*u1^3 - 108*u1^3*v1 + 50*u1^3*v1^2
       - 29*u1^4 + 25*u1^4*v1)*Nc*v1 * ( 1/4*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(v1^2 - v1^3 + 24*
      u1 + 2*u1*v1 + 20*u1*v1^2 - 46*u1*v1^3 - 47*u1^2 + 43*u1^2*v1 - 115*u1^2
      *v1^2 + 23*u1^2*v1^3 + 46*u1^3 - 92*u1^3*v1 + 46*u1^3*v1^2 - 23*u1^4 + 
      23*u1^4*v1)*Nc^-1*v1 * (  - 1/4*i_*Pi + 1/4*G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Num( - 2 + u1)*Num( - 1 + v1 + u1)*
      u1*v1 * ( 2*G(1 - v1,u1) + 2*G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Num( - 1 - 46*u1 + 23*u1^2)*Num( - 1
       + v1 + u1)*Nc^-1*v1 * (  - 1/4*G(1 - v1,u1) - 1/4*G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)^2*Num(3 + v1 + 51*u1 - 50*u1*v1 - 79*
      u1^2 + 25*u1^2*v1 + 25*u1^3)*Nc*v1 * ( 1/4*G(1 - v1,u1) + 1/4*G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 62 + 31*v1 + 93*u1
       - 6*u1*v1 - 36*u1*v1^2 - 6*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*u1^3
       + 72*u1^3*v1 + 36*u1^4)*Nc*v1 * ( 1/6*G(0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 56 + 33*v1 - 2*
      v1^2 + 89*u1 - 65*u1*v1 - 22*u1*v1^2 - 63*u1^2 - 66*u1^2*v1 + 24*u1^2*
      v1^2 - 44*u1^3 + 48*u1^3*v1 + 24*u1^4)*Nc*v1 * (  - 1/4*G(0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 44 - 47*v1 - 6*
      v1^2 - 3*u1 + 75*u1*v1 - 66*u1*v1^2 + 81*u1^2 - 198*u1^2*v1 + 72*u1^2*
      v1^2 - 132*u1^3 + 144*u1^3*v1 + 72*u1^4)*Nc*v1 * ( 1/12*G(0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 22 - 25*v1 - 6*
      v1^2 - 3*u1 - 99*u1*v1 + 6*u1*v1^2 - 93*u1^2 + 18*u1^2*v1 + 12*u1^3)*Nc*
      v1 * ( 1/12*G(0,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 16 + 5*v1 + 3*v1^2
       - v1^3 + 21*u1 - 6*u1*v1^2 + u1*v1^3 - 3*u1^2 - 9*u1^2*v1 + 3*u1^2*v1^2
       - 4*u1^3 + 2*u1^3*v1)*Nc*v1 * ( 1/2*G(0,0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 14 + v1 + 3*v1^2
       - v1^3 + 15*u1 + 2*u1*v1 - 6*u1*v1^2 + u1*v1^3 - u1^2 - 9*u1^2*v1 + 3*
      u1^2*v1^2 - 4*u1^3 + 2*u1^3*v1)*Nc*v1 * (  - 1/2*G(0,0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 12 + 7*v1 + 2*v1^2
       + 19*u1 + 17*u1*v1 - 26*u1*v1^2 + 15*u1^2 - 78*u1^2*v1 + 24*u1^2*v1^2
       - 52*u1^3 + 48*u1^3*v1 + 24*u1^4)*Nc^-1*v1 * ( 1/4*G(0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 11 - 38*v1 - 27*u1
       + 12*u1*v1 - 36*u1*v1^2 + 12*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*
      u1^3 + 72*u1^3*v1 + 36*u1^4)*Nc*v1 * ( 1/6*G(1,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 11 - 20*v1 - 9*u1
       - 6*u1*v1 - 36*u1*v1^2 - 6*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*u1^3
       + 72*u1^3*v1 + 36*u1^4)*Nc*v1 * ( 1/6*G(0,v1)*G(1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 11 - 9*v1 + 2*u1
       + 34*u1*v1 - 36*u1*v1^2 + 34*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*
      u1^3 + 72*u1^3*v1 + 36*u1^4)*Nc*v1 * (  - 1/6*G(1 - v1,0,u1) - 1/6*G(0,1
          - v1,u1) - 1/6*G(0,u1)*G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 4 + 2*v1 - v1^3 + 
      6*u1 - 2*u1*v1 - 3*u1*v1^2 + u1*v1^3 - 2*u1^2 + 3*u1^2*v1^2 + 2*u1^3 + 2
      *u1^3*v1)*Nc^-1*v1 * ( 1/2*G(0,0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 + v1 + 3*u1 + u1
      *v1 - 4*u1*v1^2 + u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1
       + 4*u1^4)*v1 * (  - 1/2*G(0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num( - 1 - 2*v1 + 3*v1^2
       - v1^3 - u1 + 13*u1*v1 - 6*u1*v1^2 + u1*v1^3 + 10*u1^2 - 9*u1^2*v1 + 3*
      u1^2*v1^2 - 4*u1^3 + 3*u1^3*v1 + u1^4)*Nc*v1 * ( Zeta(3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 - 3*v1 - v1^3 - 4*
      u1 + 2*u1*v1 - 3*u1*v1^2 + u1*v1^3 + 2*u1^2 - 3*u1^2*v1 + 3*u1^2*v1^2 - 
      u1^3 + 3*u1^3*v1 + u1^4)*Nc^-1*v1 * ( Zeta(3) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 + v1)*v1 * ( 2/3*G(
         0,v1)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 + v1 + 3*u1*v1 + 3*
      u1^2)*v1 * ( 1/3*G(0,v1)*G(1 - v1,u1)*Nf + 1/3*G(0,1,v1)*Nf + 1/3*G(1,0,
         v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 - u1 + u1*v1 + u1^2
      )*Nc^-1*v1 * (  - 6 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 - u1 + u1*v1 + u1^2
      )*v1 * ( 2 - 1/3*G(1 - v1,0,u1)*Nf - 1/3*G(0,1 - v1,u1)*Nf - 1/3*G(0,u1)
         *G(1,v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(1 - u1 + u1*v1 + u1^2
      )*Nc*v1 * ( 6 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - v1 + 3*v1^2 - 
      v1^3 - 3*u1 + 9*u1*v1 - 6*u1*v1^2 + u1*v1^3 + 6*u1^2 - 9*u1^2*v1 + 3*
      u1^2*v1^2 - 4*u1^3 + 4*u1^3*v1 + 2*u1^4)*Nc*v1 * (  - 1/6*i_*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - v1 - 3*u1 + 3*u1*
      v1 + 3*u1^2)*v1 * (  - G(0,0,v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - v1 - 3*u1 + 3*u1*
      v1 + 3*u1^2)*Nc*v1 * (  - 1/2*G(0,u1)*G(1,0,v1) - 1/2*G(0,v1)*G(1 - v1,0
         ,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 + v1 - u1 + u1*v1
       + u1^2)*v1 * (  - 1/6*Nf*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 + 3*v1 - 2*v1^3 + 
      u1 + 5*u1*v1 - 6*u1*v1^2 + 2*u1*v1^3 + 5*u1^2 - 12*u1^2*v1 + 6*u1^2*v1^2
       - 8*u1^3 + 8*u1^3*v1 + 4*u1^4)*Nc^-1*v1 * (  - 1/12*i_*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(2 - 2*u1 + u1*v1 + 
      u1^2 + u1^3*v1 + u1^4)*Nc*v1 * (  - 1/2*G(0,1,v1)*i_*Pi - 1/2*G(0,1,v1)*
         G(0,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(3 - 3*u1 + 11*u1*v1
       - 8*u1*v1^2 + 11*u1^2 - 24*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1
       + 8*u1^4)*v1 * ( 1/6*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(4 - 2*v1 - 6*u1 + 3*
      u1*v1 + 3*u1^2)*v1 * ( 1/3*G(0,u1)*G(0,v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(4 + v1 - 3*u1 + 3*u1*
      v1 + 3*u1^2)*Nc*v1 * ( 1/2*G(1 - v1,0,u1)*i_*Pi + 1/2*G(0,1 - v1,u1)*i_*
         Pi + 1/2*G(0,u1)*G(1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(6 + v1 - 5*u1)*Nc*v1
       * (  - 1/6*G(1,v1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(6 - 6*u1 + u1*v1 + 
      u1^2)*Nc*v1 * (  - 1/6*G(1 - v1,u1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(12 - 3*v1 - 15*u1 + 4
      *u1*v1 + 4*u1^2 + u1^3*v1 + u1^4)*Nc*v1 * (  - 1/2*G(0,u1)*G(0,v1)*i_*Pi
          )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(13 + 7*v1 - 6*u1 + u1
      *v1 + u1^2 + 2*u1^3*v1 + 2*u1^4)*Nc*v1 * ( 1/6*G(0,v1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(14 + 5*v1 - 9*u1 + 5*
      u1*v1 + 5*u1^2 + 2*u1^3*v1 + 2*u1^4)*Nc*v1 * (  - 1/12*G(0,u1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(42 + v1 - 41*u1 + 147
      *u1*v1 - 96*u1*v1^2 + 147*u1^2 - 292*u1^2*v1 + 96*u1^2*v1^2 - 196*u1^3
       + 192*u1^3*v1 + 96*u1^4)*Nc^-1*v1 * (  - 1/24*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Den(v1 + u1)*Num(86 + 23*v1 - 63*u1 + 
      161*u1*v1 - 96*u1*v1^2 + 161*u1^2 - 284*u1^2*v1 + 96*u1^2*v1^2 - 188*
      u1^3 + 192*u1^3*v1 + 96*u1^4)*Nc*v1 * ( 1/24*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 20 + 45*u1 - 36*u1*v1 - 72*u1^2
       + 36*u1^2*v1 + 36*u1^3)*Nc*v1 * (  - 1/6*G(0,u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 8 - 7*u1 + u1^3)*Nc*v1 * (  - 1/
         2*G(0,v1)*G(1,1 - v1,u1) - 1/2*G(1,0,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 6 - 5*u1 + u1^3)*Nc*v1 * ( 1/2*
         G(1,1 - v1,u1)*i_*Pi + 1/2*G(1,u1)*G(1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 5 + 2*v1 + 27*u1 - 26*u1*v1 - 
      52*u1^2 + 24*u1^2*v1 + 24*u1^3)*Nc*v1 * (  - 1/4*G(0,v1)*G(1,u1) + 1/4*
         G(1,1 - v1,u1) + 1/4*G(1,u1)*i_*Pi + 1/4*G(1,u1)*G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 5 + 2*v1 + 39*u1 - 26*u1*v1 - 
      52*u1^2 + 24*u1^2*v1 + 24*u1^3)*Nc^-1*v1 * (  - 1/4*G(0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 5 - v1^2 + u1 - 2*u1*v1 + u1*
      v1^2 - u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,v1)*G(1 - v1,
         u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 5 + u1)*Nc^-1*v1 * ( 1/2*G(1,1,
         0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 4 + 3*v1 - v1^2 + 3*u1 - 5*u1*
      v1 + u1*v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3)*Nc*v1 * (  - 1/2*G(0,0,v1)*G(1
          - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 4 + 3*v1 - v1^2 + 5*u1 - 5*u1*
      v1 + u1*v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3)*Nc*v1 * (  - 1/2*G(0,0,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 4 - v1^2 - 2*u1*v1 + u1*v1^2 - 
      u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * ( 1/2*G(0,1,v1)*G(1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 4 - 3*u1 + u1^3)*Nc*v1 * ( G(0,
         v1)*G(1,1,u1) - G(1,1,1 - v1,u1) - G(1,1,u1)*i_*Pi - G(1,1,u1)*G(1,v1
         ) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 3 + 5*u1 - 4*u1*v1 - 8*u1^2 + 4
      *u1^2*v1 + 4*u1^3)*Nc^-1*v1 * (  - 3/2*G(1,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 3 + 5*u1 - 4*u1*v1 - 8*u1^2 + 4
      *u1^2*v1 + 4*u1^3)*v1 * ( 1/2*G(1,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 + 3*v1 - v1^2 + u1 - 5*u1*v1
       + u1*v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3)*Nc*v1 * (  - 1/2*G(1,0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 - v1^2 - 2*u1 - 2*u1*v1 + u1*
      v1^2 - u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * ( 1/2*G(1,0,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 - v1^2 - 2*u1*v1 + u1*v1^2 - 
      u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1 - v1,u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 + u1)*Nc^-1*v1 * (  - G(0,v1)
         *G(1,u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 + 2*u1 - 3*u1^2 + u1^3)*Nc^-1
      *v1 * (  - 1/2*G(0,v1)*G(1,1 - v1,u1) - 1/2*G(1,0,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 + 3*u1 + u1^3)*Nc*v1 * ( 1/2*
         G(0,1,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 2 + 6*u1 - 3*u1^2 + u1^3)*Nc^-1
      *v1 * ( 1/2*G(0,1,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 1 - 2*v1 + 15*u1 - 22*u1*v1 - 
      44*u1^2 + 24*u1^2*v1 + 24*u1^3)*Nc^-1*v1 * ( 1/4*G(0,v1)*G(1,u1) - 1/4*
         G(1,1 - v1,u1) - 1/4*G(1,u1)*i_*Pi - 1/4*G(1,u1)*G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 1 + 3*u1 - 4*u1*v1 - 8*u1^2 + 4
      *u1^2*v1 + 4*u1^3)*Nc^-1*v1 * (  - 3/2*G(0,v1)*G(1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 1 + 3*u1 - 4*u1*v1 - 8*u1^2 + 4
      *u1^2*v1 + 4*u1^3)*v1 * ( 1/2*G(0,v1)*G(1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - 1 + 8*u1 - 3*u1^2 + u1^3)*Nc^-1
      *v1 * (  - 1/6*G(1,u1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 - v1^2 - 5*u1 - 2*u1*v1 + u1*
      v1^2 - u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * (  - 1/2*G(1,0,0,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 - v1^2 + u1 - 2*u1*v1 + u1*v1^2
       - u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + u1)*Nc^-1*v1 * ( G(1 - v1,1 - 
         v1,1 - v1,u1) - 3/2*G(1 - v1,1 - v1,u1) + 1/2*G(1 - v1,1 - v1,u1)*i_*
         Pi - 1/2*G(0,1,1,v1) + G(1,v1)*G(1 - v1,1 - v1,u1) - 3/2*G(1,v1)*G(1
          - v1,u1) + 1/2*G(1,v1)*G(1 - v1,u1)*i_*Pi - 3/2*G(1,1,v1) + 1/2*G(1,
         1,v1)*i_*Pi + G(1,1,v1)*G(1 - v1,u1) + G(1,1,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + u1)*v1 * ( 1/2*G(1 - v1,1 - v1
         ,u1) - 1/3*G(1 - v1,1 - v1,u1)*Nf - 1/2*G(0,1,v1) + 1/2*G(1,v1)*G(1
          - v1,u1) - 1/3*G(1,v1)*G(1 - v1,u1)*Nf + 1/2*G(1,1,v1) - 1/3*G(1,1,
         v1)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + u1)*Nc*v1 * ( G(1 - v1,1 - v1,
         1 - v1,u1) + 10/3*G(1 - v1,1 - v1,u1) + 3/2*G(1 - v1,1 - v1,u1)*i_*Pi
          + G(1 - v1,1 - v1,0,u1) + G(1 - v1,0,1 - v1,u1) + G(0,1 - v1,1 - v1,
         u1) + G(0,1 - v1,u1)*G(1,v1) + G(0,u1)*G(1,1,v1) + 1/2*G(0,1,1,v1) + 
         G(1,v1)*G(1 - v1,1 - v1,u1) + 10/3*G(1,v1)*G(1 - v1,u1) + 3/2*G(1,v1)
         *G(1 - v1,u1)*i_*Pi + G(1,v1)*G(1 - v1,0,u1) + 10/3*G(1,1,v1) + 3/2*
         G(1,1,v1)*i_*Pi + G(1,1,v1)*G(1 - v1,u1) + G(1,1,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + u1)*Num(6 - 4*u1 + u1^2)*Nc^-1
      *v1 * ( 1/2*G(0,1,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + 3*u1)*Nc^-1*v1 * (  - 1/2*G(1,
         0,v1)*G(1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + 5*u1 - 3*u1^2 + u1^3)*Nc^-1*v1
       * (  - 1/2*G(0,1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(1 + u1^2)*Nc*u1*v1 * ( 1/2*G(0,1,
         v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(2 + 2*u1 - 3*u1^2 + u1^3)*Nc^-1*v1
       * ( G(0,v1)*G(1,1,u1) - G(1,1,1 - v1,u1) - G(1,1,u1)*i_*Pi - G(1,1,u1)*
         G(1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(2 + u1^3)*Nc*v1 * (  - 1/6*G(1,u1)
         *Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(3 + u1)*Nc^-1*v1 * (  - 1/2*G(0,v1
         )*G(1 - v1,1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(3 + 15*u1 - 12*u1^2 + 4*u1^3)*
      Nc^-1*v1 * ( 1/12*G(0,v1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(4 + 3*v1 - v1^2 + 11*u1 - 5*u1*v1
       + u1*v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3)*Nc*v1 * (  - 1/2*G(1 - v1,1,1 - 
         v1,u1) - 1/2*G(1 - v1,1,u1)*i_*Pi + 1/2*G(0,v1)*G(1 - v1,1,u1) - 1/2*
         G(1,v1)*G(1 - v1,1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(4 - 3*u1 + u1^2)*Nc^-1*u1*v1 * ( 1/
         2*G(1,1 - v1,u1)*i_*Pi + 1/2*G(1,u1)*G(1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(4 + 3*u1)*Nc*v1 * (  - G(1,1 - v1,
         1 - v1,u1) - G(1,v1)*G(1,1 - v1,u1) - G(1,1,v1)*G(1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(5 - 2*v1 - 3*u1 + 2*u1*v1 + 4*u1^2
      )*Nc^-1*v1 * ( 1/4*G(0,1,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(5 + 7*u1)*Nc*v1 * (  - 1/2*G(1,1,0
         ,v1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num(7 + 5*u1)*Nc*v1 * (  - 1/2*G(0,v1)
         *G(1 - v1,1 - v1,u1) - 1/2*G(1,0,v1)*G(1 - v1,u1) )

       + Log(mb2*mh2^-1)*Den( - 1 + u1)*Num( - v1^2 - 2*u1 - 2*u1*v1 + u1*v1^2
       - u1^2 + 2*u1^2*v1 + u1^3)*Nc^-1*v1 * ( 1/2*G(1,0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Nc^-1*v1 * ( G( - v1,0,0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*v1 * ( 1/3*G(1 - v1,u1)*i_*Nf*Pi + 1/3*
         G(1,v1)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)^2*Num( - 24 + 23*v1^2 + 46*u1*v1 + 23*
      u1^2)*Nc^-1*u1*v1 * ( 1/4*G(0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num(1 + v1 + u1)*
      u1*v1 * (  - 2*G(0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)^2*Num( - 8*v1 + 4*v1^2 - 32*u1 + 8*u1*v1
       + 25*u1*v1^2 + 4*u1^2 + 50*u1^2*v1 + 25*u1^3)*Nc*v1 * (  - 1/4*G(0,u1)
          )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 16 + 7*v1 + 7*u1 + u1*v1 + u1^2
       + u1^2*v1 + u1^3)*Nc*v1 * ( 1/2*G(0,0,v1)*G(0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 12 + 5*v1 + 5*u1)*Nc*v1 * (  - 1/
         2*G(0,0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 12 + 6*v1 + 6*u1 + u1*v1 + u1^2
       + u1^2*v1 + u1^3)*Nc*v1 * (  - 1/2*G(0, - v1,u1)*i_*Pi - 1/2*G(0, - v1,
         0,u1) + 1/2*G(0,v1)*G(0, - v1,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 7 + 3*v1 + 3*u1)*Nc*v1 * (  - G(
          - v1,0,0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 7 + 4*v1 + 2*v1^3 + 4*u1 + 6*u1*
      v1^2 + 6*u1^2*v1 + 2*u1^3)*Nc^-1*v1 * (  - 1/6*G( - v1,u1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 4 + v1 + u1)*Nc^-1*v1 * (  - 1/2*
         G(0,0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 4 + v1 + u1 - 2*u1*v1 - 2*u1^2 + 
      u1^2*v1 + u1^3)*Nc^-1*v1 * ( 1/2*G(0,0,v1)*G(0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 2 - v1 + v1^3 - u1 + 3*u1*v1^2 + 
      3*u1^2*v1 + u1^3)*Nc^-1*v1 * (  - G( - v1, - v1,u1)*i_*Pi - G( - v1, - 
         v1,0,u1) + G(0,v1)*G( - v1, - v1,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 2 + v1 + u1)*Nc^-1*v1 * (  - 3/2*
         G(0,0,u1) + 1/2*G(0,0,u1)*i_*Pi + G(0,0,0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 2 + v1 + u1)*v1 * ( 1/2*G(0,0,u1)
          - 1/3*G(0,0,u1)*Nf )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 2 + v1 + u1)*Nc*v1 * ( G(1 - v1,0
         ,0,u1) + G(0,1 - v1,0,u1) + G(0,0,1 - v1,u1) + 10/3*G(0,0,u1) + 3/2*
         G(0,0,u1)*i_*Pi + G(0,0,u1)*G(1,v1) + G(0,0,0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 2 + 2*v1 + 2*u1 - 2*u1*v1 - 2*
      u1^2 + u1^2*v1 + u1^3)*Nc^-1*v1 * (  - 1/2*G(0,u1)*G(0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 1 + v1 + u1)*Num(1 + v1 + v1^2 + 
      u1 + 2*u1*v1 + u1^2)*Nc^-1*v1 * (  - G(0,v1)*G( - v1,u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num( - 1 + v1 + u1)*Num(2 + v1 + v1^2 + 
      u1 + 2*u1*v1 + u1^2)*Nc^-1*v1 * ( 1/2*G( - v1,0,u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(1 - v1 + v1^3 - u1 + 3*u1*v1^2 + 3*
      u1^2*v1 + u1^3)*Nc^-1*v1 * ( G(0,0,v1)*G( - v1,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(2 - 2*v1 + v1^3 - 2*u1 + 2*u1*v1 + 3
      *u1*v1^2 + 2*u1^2 + 2*u1^2*v1)*Nc^-1*v1 * (  - 1/2*G(0,0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(2 - v1 + v1^3 - u1 + 3*u1*v1^2 + 3*
      u1^2*v1 + u1^3)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G( - v1,0,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(2 - v1 - u1 - 4*u1*v1 + 4*u1*v1^2 - 
      4*u1^2 + 8*u1^2*v1 + 4*u1^3)*Nc^-1*v1 * (  - 3/2*G(0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(2 - v1 - u1 - 4*u1*v1 + 4*u1*v1^2 - 
      4*u1^2 + 8*u1^2*v1 + 4*u1^3)*v1 * ( 1/2*G(0,u1)*G(0,v1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(2 + 2*v1 - 3*v1^2 + v1^3 + 2*u1 - 6*
      u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3)*Nc*v1 * ( 1/2*G(0,v1)*G(1
          - v1,u1)*i_*Pi + 1/2*G(1,0,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(3 + 3*v1 - 6*v1^2 + 2*v1^3 + 3*u1 - 
      12*u1*v1 + 6*u1*v1^2 - 6*u1^2 + 6*u1^2*v1 + 2*u1^3)*Nc*v1 * (  - 1/6*G(
          - v1,u1)*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(5 - 3*v1^2 + v1^3 - 6*u1*v1 + 3*u1*
      v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3)*Nc*v1 * (  - G(0,v1)*G( - v1,u1)*i_*Pi
          )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(6 - 5*v1 + 2*v1^2 - 5*u1 - 18*u1*v1
       + 24*u1*v1^2 - 20*u1^2 + 48*u1^2*v1 + 24*u1^3)*Nc*v1 * ( 1/4*G( - v1,u1
         )*i_*Pi + 1/4*G( - v1,0,u1) - 1/4*G(0,v1)*G( - v1,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(6 - v1 - 2*v1^2 - u1 - 30*u1*v1 + 24
      *u1*v1^2 - 28*u1^2 + 48*u1^2*v1 + 24*u1^3)*Nc^-1*v1 * (  - 1/4*G( - v1,
         u1)*i_*Pi - 1/4*G( - v1,0,u1) + 1/4*G(0,v1)*G( - v1,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(6 - 3*v1^2 + v1^3 - 6*u1*v1 + 3*u1*
      v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3)*Nc*v1 * (  - G( - v1, - v1,u1)*i_*Pi
          - G( - v1, - v1,0,u1) + G(0,v1)*G( - v1, - v1,u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(7 - v1 - 3*v1^2 + v1^3 - u1 - 6*u1*
      v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3)*Nc*v1 * ( G(0,0,v1)*G( - v1,
         u1) )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(10 - 2*v1 - 3*v1^2 + v1^3 - 2*u1 - 6
      *u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3)*Nc*v1 * ( 1/2*G( - v1,0,
         u1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(11 + 9*v1 + 9*u1 - 36*u1*v1 + 36*u1*
      v1^2 - 36*u1^2 + 72*u1^2*v1 + 36*u1^3)*Nc*v1 * (  - 1/6*G(1 - v1,u1)*i_*
         Pi - 1/6*G(1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v1 + u1)*Num(14 - 4*v1 - 3*v1^2 + v1^3 - 4*u1 - 6
      *u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3)*Nc*v1 * (  - 1/2*G(0,v1)
         *G( - v1,0,u1) )

       + Log(mb2*mh2^-1)*Num( - 2 + u1)*Nc^-1*u1*v1 * (  - 1/6*G(0,u1)*Pi^2 )

       + Log(mb2*mh2^-1)*Num( - 1 + v1 + u1)*u1*v1 * ( 2*G( - v1,u1)*i_*Pi + 2
         *G( - v1,0,u1) - 2*G(0,v1)*G( - v1,u1) - 2*G(0,v1)*G(1,u1) + 2*G(1,1
          - v1,u1) + 2*G(1,u1)*i_*Pi + 2*G(1,u1)*G(1,v1) )

       + Log(mb2*mh2^-1)*Num( - 1 + u1)^2*Nc^-1*v1 * (  - 1/2*G(0,v1)*G(1,0,u1
         ) + 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*i_*Pi - 1/2*G(0,1,u1)*G(0,v1
         ) + 1/2*G(0,1,u1)*G(1,v1) - 1/2*G(0,1,v1)*G(0,u1) + 1/2*G(1,1 - v1,0,
         u1) + 1/2*G(1,0,1 - v1,u1) + 1/2*G(1,0,u1)*i_*Pi + 1/2*G(1,0,u1)*G(1,
         v1) )

       + Log(mb2*mh2^-1)*Num( - 1 + u1 + u1^2)*Nc*v1 * (  - 1/2*G(0,v1)*G(1,0,
         u1) + 1/2*G(0,1,1 - v1,u1) + 1/2*G(0,1,u1)*i_*Pi - 1/2*G(0,1,u1)*G(0,
         v1) + 1/2*G(0,1,u1)*G(1,v1) + 1/2*G(1,1 - v1,0,u1) + 1/2*G(1,0,1 - v1
         ,u1) + 1/2*G(1,0,u1)*i_*Pi + 1/2*G(1,0,u1)*G(1,v1) )

       + Log(mb2*mh2^-1)*Num(1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2)*Nc*v1
       * ( 1/2*G(1 - v1, - v1,u1)*i_*Pi + 1/2*G(1 - v1, - v1,0,u1) + 1/2*G( - 
         v1,1 - v1,u1)*i_*Pi + 1/2*G( - v1,1 - v1,0,u1) + 1/2*G( - v1,0,1 - v1
         ,u1) - 1/2*G(0,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1
         ) - 1/2*G(0,1,v1)*G( - v1,u1) + 1/2*G(1,v1)*G( - v1,u1)*i_*Pi + 1/2*
         G(1,v1)*G( - v1,0,u1) - 1/2*G(1,0,v1)*G( - v1,u1) )

       + Log(mb2*mh2^-1)*Num(1 + v1^2 + 2*u1*v1 + u1^2)*Nc^-1*v1 * (  - 1/2*G(
         1 - v1,1,1 - v1,u1) - 1/2*G(1 - v1,1,u1)*i_*Pi + 1/2*G(0,v1)*G(1 - v1
         ,1,u1) - 1/2*G(1,v1)*G(1 - v1,1,u1) )

       + Log(mb2*mh2^-1)*Num(1 - 4*u1 + 4*u1*v1 + 4*u1^2)*Nc^-1*v1 * ( 3/2*G(1
          - v1,u1)*i_*Pi + 3/2*G(1 - v1,0,u1) + 3/2*G(0,1 - v1,u1) + 3/2*G(0,
         u1)*i_*Pi + 3/2*G(0,u1)*G(1,v1) + 3/2*G(1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Num(1 - 4*u1 + 4*u1*v1 + 4*u1^2)*v1 * (  - 1/2*G(1 - 
         v1,u1)*i_*Pi - 1/2*G(1 - v1,0,u1) - 1/2*G(0,1 - v1,u1) - 1/2*G(0,u1)*
         i_*Pi - 1/2*G(0,u1)*G(1,v1) + 1/2*G(0,v1)*i_*Pi - 1/2*G(1,v1)*i_*Pi )

       + Log(mb2*mh2^-1)*Num(2 - 2*u1 + u1^2)*Nc^-1*v1 * (  - 1/2*G(0, - v1,u1
         )*i_*Pi - 1/2*G(0, - v1,0,u1) + 1/2*G(0,v1)*G(0, - v1,u1) )

       + Log(mb2*mh2^-1)*Num(3 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2)*Nc*v1
       * ( 1/2*G(0,1,v1)*G(1 - v1,u1) + 1/2*G(1,0,1,v1) )

       + Log(mb2*mh2^-1)*Num(v1 + u1)^2*Nc^-1*v1 * ( 1/2*G(1 - v1, - v1,u1)*i_
         *Pi + 1/2*G(1 - v1, - v1,0,u1) + 1/2*G( - v1,1 - v1,u1)*i_*Pi + 1/2*
         G( - v1,1 - v1,0,u1) + 1/2*G( - v1,0,1 - v1,u1) - 1/2*G(0,v1)*G(1 - 
         v1, - v1,u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1) - 1/2*G(0,1,v1)*G( - v1
         ,u1) + 1/2*G(1,v1)*G( - v1,u1)*i_*Pi + 1/2*G(1,v1)*G( - v1,0,u1) - 1/
         2*G(1,0,v1)*G( - v1,u1) )

       + Den( - 1 + v1)^2*Num( - 1 + v1 + u1)*u1*v1 * ( 2/3*G(0,v1) )

       + Den( - 1 + v1)*Num( - 1 + v1 + u1)*u1*v1 * (  - 2/3 - 2/3*Nf - 1/3*G(
         0,v1)*i_*Pi - 1/3*G(0,0,v1) )

       + Den( - 1 + u1)*Den( - 1 + v1)^2*Den(v1 + u1)*Num(3 - 6*v1 + 3*v1^2 - 
      3*u1 + 8*u1*v1 - 8*u1*v1^2 + 3*u1*v1^3 + 2*u1^2 - 3*u1^2*v1 + 2*u1^2*
      v1^2 + 2*u1^3 - 2*u1^3*v1 - u1^4)*v1 * (  - 2/3*G(0,v1)*Nf )

       + Den( - 1 + u1)*Den( - 1 + v1)*Den(v1 + u1)*Num( - 33 + 33*v1 + 33*u1
       - 65*u1*v1 + 32*u1*v1^2 - 32*u1^2 + 30*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2
      *u1^3*v1 + u1^4)*Nc*v1 * ( 2/3 )

       + Den( - 1 + u1)*Den( - 1 + v1 + u1)*Num(12 - 24*v1 + 12*v1^2 - 3*u1 - 
      9*u1*v1 + 12*u1*v1^2 - 16*u1^2 + 59*u1^2*v1 - 28*u1^2*v1^2 + 33*u1^3 - 
      106*u1^3*v1 + 52*u1^3*v1^2 - 66*u1^4 + 80*u1^4*v1 + 40*u1^5)*Nc*u1^-1*v1
       * (  - 1/12*G(0,v1)*G(1,0,u1) + 1/12*G(1,1 - v1,0,u1) + 1/12*G(1,0,1 - 
         v1,u1) + 1/12*G(1,0,u1)*i_*Pi + 1/12*G(1,0,u1)*G(1,v1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1)^2*Den(v1 + u1)^2*Num(33*v1 - 66*v1^2
       + 21*v1^3 + 24*v1^4 - 12*v1^5 + 99*u1 - 264*u1*v1 + 304*u1*v1^2 - 322*
      u1*v1^3 + 291*u1*v1^4 - 108*u1*v1^5 - 198*u1^2 + 611*u1^2*v1 - 941*u1^2*
      v1^2 + 899*u1^2*v1^3 - 423*u1^2*v1^4 + 54*u1^2*v1^5 + 196*u1^3 - 688*
      u1^3*v1 + 904*u1^3*v1^2 - 520*u1^3*v1^3 + 108*u1^3*v1^4 - 93*u1^4 + 236*
      u1^4*v1 - 201*u1^4*v1^2 + 54*u1^4*v1^3 - 6*u1^5 + 6*u1^5*v1 + 2*u1^6)*Nc
      *v1 * (  - 1/3*G(0,v1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1)*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*
      Num( - 48*v1 + 105*v1^2 - 75*v1^3 + 39*v1^4 - 33*v1^5 + 12*v1^6 - 2*u1
       - 23*u1*v1 - 36*u1*v1^2 + 540*u1*v1^3 - 810*u1*v1^4 + 355*u1*v1^5 - 24*
      u1*v1^6 - 174*u1^2 + 528*u1^2*v1 + 583*u1^2*v1^2 - 2541*u1^2*v1^3 + 2068
      *u1^2*v1^4 - 476*u1^2*v1^5 + 12*u1^2*v1^6 + 443*u1^3 - 157*u1^3*v1 - 
      2950*u1^3*v1^2 + 4419*u1^3*v1^3 - 1955*u1^3*v1^4 + 204*u1^3*v1^5 - 193*
      u1^4 - 1587*u1^4*v1 + 4485*u1^4*v1^2 - 3413*u1^4*v1^3 + 708*u1^4*v1^4 - 
      401*u1^5 + 2282*u1^5*v1 - 2909*u1^5*v1^2 + 1020*u1^5*v1^3 + 491*u1^6 - 
      1163*u1^6*v1 + 672*u1^6*v1^2 - 164*u1^7 + 168*u1^7*v1)*Nc*v1 * ( 1/12*G(
         0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den( - 1 + v1)*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*
      Num( - 24*v1 + 33*v1^2 - 3*v1^3 + 15*v1^4 - 33*v1^5 + 12*v1^6 + 270*u1
       - 549*u1*v1 + 512*u1*v1^2 - 700*u1*v1^3 + 770*u1*v1^4 - 279*u1*v1^5 - 
      24*u1*v1^6 - 876*u1^2 + 1990*u1^2*v1 - 2401*u1^2*v1^2 + 2251*u1^2*v1^3
       - 886*u1^2*v1^4 - 90*u1^2*v1^5 + 12*u1^2*v1^6 + 1181*u1^3 - 2615*u1^3*
      v1 + 2114*u1^3*v1^2 - 83*u1^3*v1^3 - 805*u1^3*v1^4 + 204*u1^3*v1^5 - 635
      *u1^4 + 375*u1^4*v1 + 1839*u1^4*v1^2 - 2287*u1^4*v1^3 + 708*u1^4*v1^4 - 
      291*u1^5 + 1850*u1^5*v1 - 2571*u1^5*v1^2 + 1020*u1^5*v1^3 + 523*u1^6 - 
      1195*u1^6*v1 + 672*u1^6*v1^2 - 172*u1^7 + 168*u1^7*v1)*Nc*v1 * (  - 1/12
         *G(0,0,v1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1)*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*
      Num(4 + 5*v1^2 - 8*v1^3 - 4*u1 + 14*u1*v1 - 14*u1*v1^2 + 4*u1*v1^3 + 5*
      u1^2 - 12*u1^2*v1 + 5*u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4)*u1*v1 * ( 
          - 1/3*G(0,v1)*i_*Nf*Pi )

       + Den( - 1 + u1)^2*Den( - 1 + v1)*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*
      Num(12 + 11*v1^2 - 24*v1^3 - 12*u1 + 34*u1*v1 - 34*u1*v1^2 + 12*u1*v1^3
       + 11*u1^2 - 20*u1^2*v1 + 11*u1^2*v1^2 + 2*u1^3 - 2*u1^3*v1 - u1^4)*u1*
      v1 * ( 1/3*G(0,0,v1)*Nf )

       + Den( - 1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 32 + 64*v1 - 32*v1^2 + 79
      *u1 - 111*u1*v1 + 32*u1*v1^2 + 79*u1^2 - 362*u1^2*v1 + 236*u1^2*v1^2 - 
      761*u1^3 + 1499*u1^3*v1 - 596*u1^3*v1^2 + 1453*u1^4 - 1738*u1^4*v1 + 340
      *u1^4*v1^2 - 1142*u1^5 + 648*u1^5*v1 + 324*u1^6)*Nc*u1^-1*v1 * (  - 1/24
         *G(1,u1)*Pi^2 )

       + Den( - 1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 24 + 48*v1 - 24*v1^2 + 81
      *u1 - 111*u1*v1 + 30*u1*v1^2 - 121*u1^2 + 26*u1^2*v1 + 44*u1^2*v1^2 + 55
      *u1^3 + 171*u1^3*v1 - 94*u1^3*v1^2 + 105*u1^4 - 246*u1^4*v1 + 56*u1^4*
      v1^2 - 152*u1^5 + 112*u1^5*v1 + 56*u1^6)*Nc*u1^-1*v1 * (  - 1/12*G(0,v1)
         *G(1,u1)*i_*Pi )

       + Den( - 1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 4 + 8*v1 - 4*v1^2 + 9*u1
       - 11*u1*v1 + 2*u1*v1^2 - 35*u1^2 + 48*u1^2*v1 - 20*u1^2*v1^2 + 27*u1^3
       + 37*u1^3*v1 - 50*u1^3*v1^2 + 75*u1^4 - 162*u1^4*v1 + 44*u1^4*v1^2 - 
      112*u1^5 + 80*u1^5*v1 + 40*u1^6)*Nc*u1^-1*v1 * ( 1/4*G(1,1 - v1,u1)*i_*
         Pi + 1/4*G(1,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den( - 1 + v1 + u1)*Num(2 - 4*v1 + 2*v1^2 - 13*u1 + 
      21*u1*v1 - 8*u1*v1^2 + 18*u1^2 - 3*u1^2*v1 - 10*u1^2*v1^2 - 17*u1^3 + 10
      *u1^3*v1 - 12*u1^3*v1^2 + 32*u1^4 - 44*u1^4*v1 + 12*u1^4*v1^2 - 32*u1^5
       + 20*u1^5*v1 + 10*u1^6)*Nc*u1^-1*v1 * ( 1/2*G(0,v1)*G(1,1,u1) - 1/2*G(1
         ,1,1 - v1,u1) - 1/2*G(1,1,u1)*i_*Pi - 1/2*G(1,1,u1)*G(1,v1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1 + u1)*Num(4 - 8*v1 + 4*v1^2 - 19*u1 + 
      23*u1*v1 - 4*u1*v1^2 + 95*u1^2 - 136*u1^2*v1 + 56*u1^2*v1^2 - 279*u1^3
       + 379*u1^3*v1 - 128*u1^3*v1^2 + 393*u1^4 - 386*u1^4*v1 + 68*u1^4*v1^2
       - 258*u1^5 + 128*u1^5*v1 + 64*u1^6)*Nc*u1^-1*v1 * (  - 1/4*G(0,0,v1)*G(
         1,u1) )

       + Den( - 1 + u1)^2*Den( - 1 + v1 + u1)*Num(12 - 24*v1 + 12*v1^2 - 81*u1
       + 117*u1*v1 - 36*u1*v1^2 + 377*u1^2 - 544*u1^2*v1 + 212*u1^2*v1^2 - 965
      *u1^3 + 1257*u1^3*v1 - 400*u1^3*v1^2 + 1251*u1^4 - 1182*u1^4*v1 + 200*
      u1^4*v1^2 - 782*u1^5 + 376*u1^5*v1 + 188*u1^6)*Nc*u1^-1*v1 * ( 1/12*G(0,
         1,v1)*G(1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num( - 124*v1^2 + 15*v1^3 - 68*v1^5
       - 224*u1*v1 + 417*u1*v1^2 - 17*u1*v1^3 - 572*u1*v1^4 + 240*u1*v1^5 - 
      112*u1^2 + 717*u1^2*v1 - 423*u1^2*v1^2 - 1647*u1^2*v1^3 + 1824*u1^2*v1^4
       - 240*u1^2*v1^5 + 351*u1^3 - 723*u1^3*v1 - 2065*u1^3*v1^2 + 4933*u1^3*
      v1^3 - 1824*u1^3*v1^4 + 80*u1^3*v1^5 - 353*u1^4 - 1161*u1^4*v1 + 6255*
      u1^4*v1^2 - 4824*u1^4*v1^3 + 608*u1^4*v1^4 - 227*u1^5 + 3807*u1^5*v1 - 
      5928*u1^5*v1^2 + 1576*u1^5*v1^3 + 901*u1^6 - 3480*u1^6*v1 + 1880*u1^6*
      v1^2 - 792*u1^7 + 1064*u1^7*v1 + 232*u1^8)*Nc^-1*v1 * (  - 1/720*Pi^4 )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num( - 10*v1^2 + 4*v1^3 - 32*u1*v1 + 
      42*u1*v1^2 - 34*u1*v1^3 + 6*u1*v1^4 + 18*u1*v1^5 - 16*u1^2 + 108*u1^2*v1
       - 132*u1^2*v1^2 + 89*u1^2*v1^3 + 36*u1^2*v1^4 - 18*u1^2*v1^5 + 52*u1^3
       - 198*u1^3*v1 + 241*u1^3*v1^2 - 63*u1^3*v1^3 - 36*u1^3*v1^4 + 6*u1^3*
      v1^5 - 82*u1^4 + 251*u1^4*v1 - 225*u1^4*v1^2 + 29*u1^4*v1^3 + 12*u1^4*
      v1^4 + 87*u1^5 - 207*u1^5*v1 + 123*u1^5*v1^2 - 7*u1^5*v1^3 - 63*u1^6 + 
      105*u1^6*v1 - 33*u1^6*v1^2 + 29*u1^7 - 27*u1^7*v1 - 7*u1^8)*Nc^-1*v1
       * (  - 1/2*Zeta(3)*G(0,v1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num( - 4*v1^2 - 4*v1^3 + v1^5 - 14*u1
      *v1 - 2*u1*v1^3 + 7*u1*v1^4 + 6*u1*v1^5 - 7*u1^2 + 30*u1^2*v1 - 18*u1^2*
      v1^2 + 42*u1^2*v1^3 + 6*u1^2*v1^4 - 6*u1^2*v1^5 + 17*u1^3 - 48*u1^3*v1
       + 98*u1^3*v1^2 - 55*u1^3*v1^3 - 6*u1^3*v1^4 + 2*u1^3*v1^5 - 23*u1^4 + 
      99*u1^4*v1 - 141*u1^4*v1^2 + 39*u1^4*v1^3 + 2*u1^4*v1^4 + 34*u1^5 - 123*
      u1^5*v1 + 93*u1^5*v1^2 - 11*u1^5*v1^3 - 37*u1^6 + 75*u1^6*v1 - 25*u1^6*
      v1^2 + 21*u1^7 - 19*u1^7*v1 - 5*u1^8)*Nc^-1*v1 * ( Zeta(3)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num( - 4*v1^2 + 3*v1^3 - 2*v1^5 - 4*
      u1*v1 + 21*u1*v1^2 - 5*u1*v1^3 - 18*u1*v1^4 + 12*u1*v1^5 - 2*u1^2 + 21*
      u1^2*v1 - 27*u1^2*v1^2 - 53*u1^2*v1^3 + 72*u1^2*v1^4 - 12*u1^2*v1^5 + 9*
      u1^3 - 27*u1^3*v1 - 67*u1^3*v1^2 + 177*u1^3*v1^3 - 72*u1^3*v1^4 + 4*u1^3
      *v1^5 - 11*u1^4 - 41*u1^4*v1 + 219*u1^4*v1^2 - 172*u1^4*v1^3 + 24*u1^4*
      v1^4 - 9*u1^5 + 135*u1^5*v1 - 204*u1^5*v1^2 + 56*u1^5*v1^3 + 33*u1^6 - 
      120*u1^6*v1 + 64*u1^6*v1^2 - 28*u1^7 + 36*u1^7*v1 + 8*u1^8)*Nc^-1*v1
       * (  - 1/12*G(0,v1)*i_*Pi^3 )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num(4*v1^2 - 8*v1^3 - 3*v1^5 + 4*u1*
      v1 - 36*u1*v1^2 + 14*u1*v1^3 - 9*u1*v1^4 + 3*u1*v1^5 + 2*u1^2 - 36*u1^2*
      v1 + 54*u1^2*v1^2 - 7*u1^2*v1^3 + 9*u1^2*v1^4 - 3*u1^2*v1^5 - 14*u1^3 + 
      54*u1^3*v1 - u1^3*v1^2 - 7*u1^3*v1^3 - 9*u1^3*v1^4 + u1^3*v1^5 + 20*u1^4
       + 2*u1^4*v1 - 45*u1^4*v1^2 + u1^4*v1^3 + 3*u1^4*v1^4 - 48*u1^5*v1 + 27*
      u1^5*v1^2 + u1^5*v1^3 - 16*u1^6 + 30*u1^6*v1 - 5*u1^6*v1^2 + 10*u1^7 - 6
      *u1^7*v1 - 2*u1^8)*Nc^-1*v1 * (  - 1/12*G(0,0,v1)*Pi^2 )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num( - 180*v1^3 - 233*v1^4 + 204*v1^5
       - 68*v1^6 - 468*u1*v1^2 - 159*u1*v1^3 + 2616*u1*v1^4 - 1996*u1*v1^5 + 
      240*u1*v1^6 - 360*u1^2*v1 + 705*u1^2*v1^2 + 6084*u1^2*v1^3 - 11360*u1^2*
      v1^4 + 4656*u1^2*v1^5 - 240*u1^2*v1^6 - 60*u1^3 + 847*u1^3*v1 + 4812*
      u1^3*v1^2 - 22604*u1^3*v1^3 + 19908*u1^3*v1^4 - 4104*u1^3*v1^5 + 80*u1^3
      *v1^6 + 180*u1^4 + 924*u1^4*v1 - 18664*u1^4*v1^2 + 34188*u1^4*v1^3 - 
      15143*u1^4*v1^4 + 1276*u1^4*v1^5 - 180*u1^5 - 5420*u1^5*v1 + 26076*u1^5*
      v1^2 - 23205*u1^5*v1^3 + 4248*u1^5*v1^4 + 60*u1^6 + 7380*u1^6*v1 - 16197
      *u1^6*v1^2 + 5888*u1^6*v1^3 - 4271*u1^7*v1 + 3736*u1^7*v1^2 + 900*u1^8*
      v1)*Nc * (  - 1/720*Pi^4 )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num( - 16*v1^3 - 2*v1^4 + 6*v1^5 - 2*
      v1^6 - 44*u1*v1^2 + 42*u1*v1^3 + 9*u1*v1^4 - 12*u1*v1^5 + 12*u1*v1^6 - 
      34*u1^2*v1 + 126*u1^2*v1^2 - 57*u1^2*v1^3 + 57*u1^2*v1^4 - 18*u1^2*v1^5
       - 12*u1^2*v1^6 - 4*u1^3 + 100*u1^3*v1 - 153*u1^3*v1^2 + 239*u1^3*v1^3
       - 293*u1^3*v1^4 + 54*u1^3*v1^5 + 4*u1^3*v1^6 + 12*u1^4 - 111*u1^4*v1 + 
      281*u1^4*v1^2 - 651*u1^4*v1^3 + 371*u1^4*v1^4 - 24*u1^4*v1^5 - 12*u1^5
       + 115*u1^5*v1 - 555*u1^5*v1^2 + 669*u1^5*v1^3 - 136*u1^5*v1^4 + 4*u1^6
       - 167*u1^6*v1 + 501*u1^6*v1^2 - 224*u1^6*v1^3 + 137*u1^7*v1 - 156*u1^7*
      v1^2 - 40*u1^8*v1)*Nc * (  - 1/12*G(0,v1)*i_*Pi^3 )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num(2*v1^3 - 4*v1^4 + 36*u1*v1^2 - 18
      *u1*v1^3 + 55*u1*v1^4 - 90*u1*v1^5 + 18*u1*v1^6 + 48*u1^2*v1 - 120*u1^2*
      v1^2 + 171*u1^2*v1^3 - 410*u1^2*v1^4 + 216*u1^2*v1^5 - 18*u1^2*v1^6 + 8*
      u1^3 - 148*u1^3*v1 + 273*u1^3*v1^2 - 692*u1^3*v1^3 + 688*u1^3*v1^4 - 144
      *u1^3*v1^5 + 6*u1^3*v1^6 - 24*u1^4 + 199*u1^4*v1 - 546*u1^4*v1^2 + 948*
      u1^4*v1^3 - 400*u1^4*v1^4 + 36*u1^4*v1^5 + 24*u1^5 - 188*u1^5*v1 + 606*
      u1^5*v1^2 - 516*u1^5*v1^3 + 89*u1^5*v1^4 - 8*u1^6 + 148*u1^6*v1 - 318*
      u1^6*v1^2 + 111*u1^6*v1^3 - 76*u1^7*v1 + 69*u1^7*v1^2 + 17*u1^8*v1)*Nc
       * (  - 1/2*Zeta(3)*G(0,v1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num(14*v1^3 - 40*v1^4 + 9*v1^5 - 3*
      v1^6 + 40*u1*v1^2 - 162*u1*v1^3 + 289*u1*v1^4 - 180*u1*v1^5 + 3*u1*v1^6
       + 32*u1^2*v1 - 240*u1^2*v1^2 + 855*u1^2*v1^3 - 1238*u1^2*v1^4 + 504*
      u1^2*v1^5 - 3*u1^2*v1^6 + 4*u1^3 - 136*u1^3*v1 + 915*u1^3*v1^2 - 2678*
      u1^3*v1^3 + 2466*u1^3*v1^4 - 510*u1^3*v1^5 + u1^3*v1^6 - 12*u1^4 + 358*
      u1^4*v1 - 2359*u1^4*v1^2 + 4404*u1^4*v1^3 - 2156*u1^4*v1^4 + 171*u1^4*
      v1^5 + 12*u1^5 - 748*u1^5*v1 + 3411*u1^5*v1^2 - 3438*u1^5*v1^3 + 673*
      u1^5*v1^4 - 4*u1^6 + 972*u1^6*v1 - 2433*u1^6*v1^2 + 1003*u1^6*v1^3 - 644
      *u1^7*v1 + 666*u1^7*v1^2 + 166*u1^8*v1)*Nc * (  - 1/12*G(0,0,v1)*Pi^2 )

       + Den( - 1 + u1)^3*Den(v1 + u1)^3*Num(3*v1^4 - 3*v1^5 + v1^6 + 16*u1*
      v1^2 + 9*u1*v1^3 - 25*u1*v1^4 + 2*u1*v1^5 + 6*u1*v1^6 + 23*u1^2*v1 - 39*
      u1^2*v1^2 - 57*u1^2*v1^3 + 72*u1^2*v1^4 - 15*u1^2*v1^5 - 6*u1^2*v1^6 + 4
      *u1^3 - 66*u1^3*v1 - 3*u1^3*v1^2 + 214*u1^3*v1^3 - 216*u1^3*v1^4 + 45*
      u1^3*v1^5 + 2*u1^3*v1^6 - 12*u1^4 + 53*u1^4*v1 + 199*u1^4*v1^2 - 498*
      u1^4*v1^3 + 274*u1^4*v1^4 - 20*u1^4*v1^5 + 12*u1^5 + 49*u1^5*v1 - 438*
      u1^5*v1^2 + 492*u1^5*v1^3 - 99*u1^5*v1^4 - 4*u1^6 - 135*u1^6*v1 + 372*
      u1^6*v1^2 - 157*u1^6*v1^3 + 103*u1^7*v1 - 107*u1^7*v1^2 - 27*u1^8*v1)*Nc
       * ( Zeta(3)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 6 - v1 + 17*u1 - 14*u1*v1 + 6*u1
      *v1^3 - 32*u1^2 + 82*u1^2*v1 - 30*u1^2*v1^2 - 6*u1^2*v1^3 + 88*u1^3 - 
      176*u1^3*v1 + 54*u1^3*v1^2 + 2*u1^3*v1^3 - 140*u1^4 + 155*u1^4*v1 - 22*
      u1^4*v1^2 + 95*u1^5 - 46*u1^5*v1 - 22*u1^6)*Nc*v1 * ( 1/12*G(1,v1)*i_*
         Pi^3 )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 4 - v1 - 3*v1^2 + v1^3 + 11*u1
       + 13*u1*v1 - 12*u1*v1^2 + 3*u1*v1^3 + 4*u1^2 - 44*u1^2*v1 + 24*u1^2*
      v1^2 - 3*u1^2*v1^3 - 27*u1^3 + 36*u1^3*v1 - 6*u1^3*v1^2 + u1^3*v1^3 + 15
      *u1^4 + u1^4*v1 - u1^4*v1^2 + 4*u1^5 - 5*u1^5*v1 - 3*u1^6)*Nc*v1 * ( 1/2
         *G(0,v1)*G(1 - v1,1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2 - 7*v1 + 3*v1^2 - v1^3 - u1 + 
      26*u1*v1 - 24*u1*v1^2 + 9*u1*v1^3 + 17*u1^2 - 25*u1^2*v1 + 24*u1^2*v1^2
       - 9*u1^2*v1^3 - 33*u1^3*v1 + 6*u1^3*v1^2 + 3*u1^3*v1^3 - 48*u1^4 + 60*
      u1^4*v1 - 7*u1^4*v1^2 + 45*u1^5 - 21*u1^5*v1 - 11*u1^6)*Nc*v1 * ( 1/2*G(
         0,1,0,v1)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2 - v1 - 9*v1^2 + 2*v1^3 + 5*u1
       - 11*u1*v1 + 13*u1*v1^2 - 8*u1^2 + 28*u1^2*v1 - 15*u1^2*v1^2 + 19*u1^3
       - 48*u1^3*v1 + 21*u1^3*v1^2 - 33*u1^4 + 49*u1^4*v1 - 8*u1^4*v1^2 + 28*
      u1^5 - 17*u1^5*v1 - 9*u1^6)*Nc*v1 * ( 1/2*G(0,1,v1)*G(1 - v1,1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2 - v1 - 9*v1^2 + 2*v1^3 + 5*u1
       - 4*u1*v1 + 5*u1*v1^2 - u1^2 - 10*u1^2*v1 + 9*u1^2*v1^2 - 11*u1^3 + 24*
      u1^3*v1 - 3*u1^3*v1^2 + 15*u1^4 - 9*u1^4*v1 - 6*u1^5)*Nc*v1 * (  - 1/2*
         G(0,0,v1)*G(1 - v1,1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2 + 2*v1 - 3*v1^2 + 8*u1 - 10*u1
      *v1 - u1*v1^2 + 6*u1*v1^3 - 13*u1^2 + 32*u1^2*v1 - 9*u1^2*v1^2 - 6*u1^2*
      v1^3 + 35*u1^3 - 84*u1^3*v1 + 27*u1^3*v1^2 + 2*u1^3*v1^3 - 69*u1^4 + 90*
      u1^4*v1 - 12*u1^4*v1^2 + 57*u1^5 - 30*u1^5*v1 - 16*u1^6)*Nc*v1 * (  - 1/
         2*G(0,1,v1)*G(1 - v1,1 - v1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2 + 12*v1 - 3*v1^2 + 18*u1 - 22*
      u1*v1 - u1*v1^2 + 6*u1*v1^3 - 25*u1^2 + 26*u1^2*v1 - 9*u1^2*v1^2 - 6*
      u1^2*v1^3 + 29*u1^3 - 76*u1^3*v1 + 27*u1^3*v1^2 + 2*u1^3*v1^3 - 61*u1^4
       + 90*u1^4*v1 - 12*u1^4*v1^2 + 57*u1^5 - 30*u1^5*v1 - 16*u1^6)*Nc*v1
       * ( 1/2*G(1 - v1,1 - v1,1,1 - v1,u1) + 1/2*G(1 - v1,1 - v1,1,u1)*i_*Pi
          - 1/2*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 1/2*G(1,v1)*G(1 - v1,1 - v1,1,
         u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 18*v1 - 2*v1^2 + 9*v1^3 - 4*u1
       + 52*u1*v1 + 98*u1*v1^2 - 103*u1*v1^3 + 18*u1*v1^4 + 12*u1^2 + 35*u1^2*
      v1 - 298*u1^2*v1^2 + 165*u1^2*v1^3 - 18*u1^2*v1^4 - 12*u1^3 - 177*u1^3*
      v1 + 278*u1^3*v1^2 - 75*u1^3*v1^3 + 6*u1^3*v1^4 + 4*u1^4 + 131*u1^4*v1
       - 80*u1^4*v1^2 + 10*u1^4*v1^3 - 23*u1^5*v1 + 4*u1^5*v1^2)*Nc * ( 1/12*
         G(1 - v1,1,u1)*Pi^2 )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 10*v1 + 17*v1^2 - 12*v1^3 + 2*
      v1^4 - 4*u1 + 47*u1*v1 - 80*u1*v1^2 + 38*u1*v1^3 + 12*u1^2 - 98*u1^2*v1
       + 172*u1^2*v1^2 - 72*u1^2*v1^3 - 12*u1^3 + 146*u1^3*v1 - 230*u1^3*v1^2
       + 72*u1^3*v1^3 + 4*u1^4 - 158*u1^4*v1 + 167*u1^4*v1^2 - 24*u1^4*v1^3 + 
      95*u1^5*v1 - 46*u1^5*v1^2 - 22*u1^6*v1)*Nc * ( 1/12*G(1 - v1,u1)*i_*Pi^3
          )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 - 4*v1^2 - 3*v1^3 + v1^4 + 
      6*u1 + 2*u1*v1 + 28*u1*v1^2 - 14*u1*v1^3 + 9*u1*v1^4 - 18*u1^2 + 25*u1^2
      *v1 - 29*u1^2*v1^2 - 9*u1^2*v1^4 + 18*u1^3 - 12*u1^3*v1 - 85*u1^3*v1^2
       + 42*u1^3*v1^3 + 3*u1^3*v1^4 - 6*u1^4 - 76*u1^4*v1 + 141*u1^4*v1^2 - 21
      *u1^4*v1^3 + 90*u1^5*v1 - 51*u1^5*v1^2 - 27*u1^6*v1)*Nc * (  - 1/12*G(1
          - v1,1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 + 2*v1^2 - 6*v1^3 + v1^4 + 
      2*u1 + 8*u1*v1 - 18*u1*v1^2 + 15*u1*v1^3 + 3*u1*v1^4 - 6*u1^2 - 18*u1^2*
      v1 + 69*u1^2*v1^2 - 39*u1^2*v1^3 - 3*u1^2*v1^4 + 6*u1^3 + 57*u1^3*v1 - 
      145*u1^3*v1^2 + 51*u1^3*v1^3 + u1^3*v1^4 - 2*u1^4 - 103*u1^4*v1 + 133*
      u1^4*v1^2 - 19*u1^4*v1^3 + 79*u1^5*v1 - 41*u1^5*v1^2 - 21*u1^6*v1)*Nc
       * (  - 1/2*G(0,v1)*G(1 - v1,1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 + 4*v1^2 - 15*v1^3 + 2*v1^4
       + 2*u1 + 10*u1*v1 - 45*u1*v1^2 + 31*u1*v1^3 - 6*u1^2 - 36*u1^2*v1 + 99*
      u1^2*v1^2 - 33*u1^2*v1^3 + 6*u1^3 + 72*u1^3*v1 - 107*u1^3*v1^2 + 27*u1^3
      *v1^3 - 2*u1^4 - 74*u1^4*v1 + 65*u1^4*v1^2 - 8*u1^4*v1^3 + 38*u1^5*v1 - 
      16*u1^5*v1^2 - 8*u1^6*v1)*Nc * ( 1/2*G(1,0,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 + 4*v1^2 - 6*v1^3 + v1^4 + 
      2*u1 + 10*u1*v1 - 24*u1*v1^2 + 15*u1*v1^3 + 3*u1*v1^4 - 6*u1^2 - 24*u1^2
      *v1 + 75*u1^2*v1^2 - 39*u1^2*v1^3 - 3*u1^2*v1^4 + 6*u1^3 + 63*u1^3*v1 - 
      147*u1^3*v1^2 + 51*u1^3*v1^3 + u1^3*v1^4 - 2*u1^4 - 105*u1^4*v1 + 133*
      u1^4*v1^2 - 19*u1^4*v1^3 + 79*u1^5*v1 - 41*u1^5*v1^2 - 21*u1^6*v1)*Nc
       * (  - 1/2*G(1,0,v1)*G(1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 + 10*v1^2 - 9*v1^3 + 2*v1^4
       - 4*u1 + 16*u1*v1 - 22*u1*v1^2 + 5*u1*v1^3 + 12*u1^2 - 19*u1^2*v1 - 4*
      u1^2*v1^2 + 9*u1^2*v1^3 - 12*u1^3 - 5*u1^3*v1 + 22*u1^3*v1^2 - 3*u1^3*
      v1^3 + 4*u1^4 + 13*u1^4*v1 - 6*u1^4*v1^2 - 3*u1^5*v1)*Nc * ( 1/2*G(0,1,1
         ,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 + 17*v1^2 - 9*v1^3 + 2*v1^4
       - 4*u1 + 23*u1*v1 - 45*u1*v1^2 + 9*u1*v1^3 + 12*u1^2 - 42*u1^2*v1 + 36*
      u1^2*v1^2 - 3*u1^2*v1^3 - 12*u1^3 + 31*u1^3*v1 - 24*u1^3*v1^2 + 9*u1^3*
      v1^3 + 4*u1^4 - 21*u1^4*v1 + 23*u1^4*v1^2 - 4*u1^4*v1^3 + 14*u1^5*v1 - 7
      *u1^5*v1^2 - 3*u1^6*v1)*Nc * ( 1/2*G(0,1,v1)*G(1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 - 9*v1^3 + 2*v1^4 - 4*u1 + 
      6*u1*v1 - 10*u1*v1^2 + 5*u1*v1^3 + 12*u1^2 - 7*u1^2*v1 + 2*u1^2*v1^2 + 9
      *u1^2*v1^3 - 12*u1^3 + u1^3*v1 + 14*u1^3*v1^2 - 3*u1^3*v1^3 + 4*u1^4 + 5
      *u1^4*v1 - 6*u1^4*v1^2 - 3*u1^5*v1)*Nc * (  - 1/2*G(1 - v1,1,1 - v1,1 - 
         v1,u1) - 1/2*G(1,v1)*G(1 - v1,1,1 - v1,u1) - 1/2*G(1,1,v1)*G(1 - v1,1
         ,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 2*v1 - 9*v1^3 + 2*v1^4 - 4*u1 + 
      6*u1*v1 - 3*u1*v1^2 - 3*u1*v1^3 + 12*u1^2 - 36*u1^2*v1^2 + 33*u1^2*v1^3
       - 12*u1^3 - 29*u1^3*v1 + 86*u1^3*v1^2 - 27*u1^3*v1^3 + 4*u1^4 + 53*u1^4
      *v1 - 64*u1^4*v1^2 + 8*u1^4*v1^3 - 37*u1^5*v1 + 17*u1^5*v1^2 + 9*u1^6*v1
      )*Nc * ( 1/2*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 1/2*G(1,0,v1)*G(1 - v1,1,u1
         ) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(2*v1 - 11*v1^2 + v1^4 + 6*u1 - 17*
      u1*v1 + 54*u1*v1^2 - 23*u1*v1^3 + 9*u1*v1^4 - 18*u1^2 + 60*u1^2*v1 - 69*
      u1^2*v1^2 + 9*u1^2*v1^3 - 9*u1^2*v1^4 + 18*u1^3 - 47*u1^3*v1 - 55*u1^3*
      v1^2 + 39*u1^3*v1^3 + 3*u1^3*v1^4 - 6*u1^4 - 55*u1^4*v1 + 132*u1^4*v1^2
       - 21*u1^4*v1^3 + 84*u1^5*v1 - 51*u1^5*v1^2 - 27*u1^6*v1)*Nc * (  - 1/12
         *G(1,v1)*G(1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(2*v1 + 6*v1^2 - 3*v1^3 + v1^4 - 2*
      u1 - 14*u1*v1^2 - 2*u1*v1^3 + 3*u1*v1^4 + 6*u1^2 - 5*u1^2*v1 + 19*u1^2*
      v1^2 - 6*u1^2*v1^3 - 3*u1^2*v1^4 - 6*u1^3 + 20*u1^3*v1 - 55*u1^3*v1^2 + 
      24*u1^3*v1^3 + u1^3*v1^4 + 2*u1^4 - 46*u1^4*v1 + 67*u1^4*v1^2 - 11*u1^4*
      v1^3 + 40*u1^5*v1 - 23*u1^5*v1^2 - 11*u1^6*v1)*Nc * (  - 1/2*G(0,0,1,v1)
         *i_*Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(2*v1 + 13*v1^2 - 9*v1^3 + 2*v1^4 - 
      2*u1 + 7*u1*v1 - 13*u1*v1^2 - 7*u1*v1^3 + 6*u1^2 + 2*u1^2*v1 - 70*u1^2*
      v1^2 + 45*u1^2*v1^3 - 6*u1^3 - 63*u1^3*v1 + 140*u1^3*v1^2 - 39*u1^3*v1^3
       + 2*u1^4 + 95*u1^4*v1 - 95*u1^4*v1^2 + 12*u1^4*v1^3 - 56*u1^5*v1 + 25*
      u1^5*v1^2 + 13*u1^6*v1)*Nc * (  - 1/2*G(0,1,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 12*v1^2 + 3*v1^3 - v1^4 + 4*u1
       - 12*u1*v1 + 21*u1*v1^2 - 26*u1*v1^3 + 9*u1*v1^4 - 12*u1^2 + 18*u1^2*v1
       - 3*u1^2*v1^2 + 30*u1^2*v1^3 - 9*u1^2*v1^4 + 12*u1^3 + 22*u1^3*v1 - 37*
      u1^3*v1^2 + 3*u1^3*v1^4 - 4*u1^4 - 58*u1^4*v1 + 47*u1^4*v1^2 - 5*u1^4*
      v1^3 + 38*u1^5*v1 - 16*u1^5*v1^2 - 8*u1^6*v1)*Nc * ( 1/2*G(1,1,0,0,v1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 4*v1^2 + 4*u1 - 4*u1*v1 + 6*u1*
      v1^2 - 4*u1*v1^3 + 6*u1*v1^4 - 12*u1^2 + 6*u1^2*v1 + 33*u1^2*v1^2 - 18*
      u1^2*v1^3 - 6*u1^2*v1^4 + 12*u1^3 + 37*u1^3*v1 - 121*u1^3*v1^2 + 42*u1^3
      *v1^3 + 2*u1^3*v1^4 - 4*u1^4 - 97*u1^4*v1 + 127*u1^4*v1^2 - 18*u1^4*v1^3
       + 79*u1^5*v1 - 41*u1^5*v1^2 - 21*u1^6*v1)*Nc * (  - 1/2*G(1,1,0,v1)*i_*
         Pi )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - 3*v1^2 - 6*v1^3 + 2*v1^4 + 6*u1
       - 3*u1*v1 + 8*u1*v1^2 - 20*u1*v1^3 + 6*u1*v1^4 - 18*u1^2 + 14*u1^2*v1
       - 13*u1^2*v1^2 + 36*u1^2*v1^3 - 6*u1^2*v1^4 + 18*u1^3 + 9*u1^3*v1 - 23*
      u1^3*v1^2 + 2*u1^3*v1^4 - 6*u1^4 - 53*u1^4*v1 + 44*u1^4*v1^2 - 6*u1^4*
      v1^3 + 38*u1^5*v1 - 13*u1^5*v1^2 - 5*u1^6*v1)*Nc * ( 1/12*G(0,1,v1)*Pi^2
          )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - v1^2 - 12*v1^3 + 2*v1^4 + 2*u1
       - u1*v1 - 23*u1*v1^2 + 22*u1*v1^3 - 6*u1^2 - 11*u1^2*v1 + 61*u1^2*v1^2
       - 24*u1^2*v1^3 + 6*u1^3 + 41*u1^3*v1 - 77*u1^3*v1^2 + 24*u1^3*v1^3 - 2*
      u1^4 - 53*u1^4*v1 + 56*u1^4*v1^2 - 8*u1^4*v1^3 + 32*u1^5*v1 - 16*u1^5*
      v1^2 - 8*u1^6*v1)*Nc * ( 1/2*G(0,0,v1)*G(1 - v1,1 - v1,u1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num( - v1^2 - 6*v1^3 + 2*v1^4 + 4*u1 - 
      u1*v1 + 18*u1*v1^2 - 4*u1*v1^3 + 6*u1*v1^4 - 12*u1^2 + 24*u1^2*v1 - 21*
      u1^2*v1^2 - 12*u1^2*v1^3 - 6*u1^2*v1^4 + 12*u1^3 - 15*u1^3*v1 - 83*u1^3*
      v1^2 + 48*u1^3*v1^3 + 2*u1^3*v1^4 - 4*u1^4 - 65*u1^4*v1 + 138*u1^4*v1^2
       - 22*u1^4*v1^3 + 84*u1^5*v1 - 51*u1^5*v1^2 - 27*u1^6*v1)*Nc * (  - 1/12
         *G(1,1,v1)*Pi^2 )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(3*v1^2 - 3*v1^3 + v1^4 - 2*u1 + 3*
      u1*v1 + 3*u1*v1^2 - 14*u1*v1^3 + 3*u1*v1^4 + 6*u1^2 + 6*u1^2*v1 - 39*
      u1^2*v1^2 + 30*u1^2*v1^3 - 3*u1^2*v1^4 - 6*u1^3 - 24*u1^3*v1 + 45*u1^3*
      v1^2 - 12*u1^3*v1^3 + u1^3*v1^4 + 2*u1^4 + 18*u1^4*v1 - 12*u1^4*v1^2 + 
      u1^4*v1^3 - 3*u1^5*v1)*Nc * (  - 1/2*G(0,0,1,1,v1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(4*v1^2 - 3*v1^3 + v1^4 - 2*u1 + 4*
      u1*v1 + 2*u1*v1^2 - 14*u1*v1^3 + 3*u1*v1^4 + 6*u1^2 + 5*u1^2*v1 - 40*
      u1^2*v1^2 + 30*u1^2*v1^3 - 3*u1^2*v1^4 - 6*u1^3 - 25*u1^3*v1 + 46*u1^3*
      v1^2 - 12*u1^3*v1^3 + u1^3*v1^4 + 2*u1^4 + 19*u1^4*v1 - 12*u1^4*v1^2 + 
      u1^4*v1^3 - 3*u1^5*v1)*Nc * ( 1/2*G(1,0,1,1,v1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(7*v1^2 - 3*v1^3 + v1^4 - 4*u1 + 7*
      u1*v1 + 11*u1*v1^2 - 26*u1*v1^3 + 3*u1*v1^4 + 12*u1^2 + 14*u1^2*v1 - 106
      *u1^2*v1^2 + 66*u1^2*v1^3 - 3*u1^2*v1^4 - 12*u1^3 - 79*u1^3*v1 + 164*
      u1^3*v1^2 - 48*u1^3*v1^3 + u1^3*v1^4 + 4*u1^4 + 101*u1^4*v1 - 101*u1^4*
      v1^2 + 13*u1^4*v1^3 - 56*u1^5*v1 + 25*u1^5*v1^2 + 13*u1^6*v1)*Nc * (  - 
         1/2*G(1,0,1,0,v1) )

       + Den( - 1 + u1)^3*Den(v1 + u1)*Num(7*v1^2 - 3*v1^3 + v1^4 - 2*u1 + 7*
      u1*v1 - 9*u1*v1^2 - 10*u1*v1^3 + 3*u1*v1^4 + 6*u1^2 - 6*u1^2*v1 - 12*
      u1^2*v1^2 + 18*u1^2*v1^3 - 3*u1^2*v1^4 - 6*u1^3 - u1^3*v1 + 4*u1^3*v1^2
       + u1^3*v1^4 + 2*u1^4 - 11*u1^4*v1 + 17*u1^4*v1^2 - 3*u1^4*v1^3 + 14*
      u1^5*v1 - 7*u1^5*v1^2 - 3*u1^6*v1)*Nc * ( 1/2*G(1,0,1,v1)*i_*Pi )

       + Den( - 1 + u1)^3*Num( - 21 + 9*v1 - 3*v1^2 + 179*u1 - 123*u1*v1 + 3*
      u1*v1^2 - 553*u1^2 + 351*u1^2*v1 - 3*u1^2*v1^2 + 765*u1^3 - 357*u1^3*v1
       + u1^3*v1^2 - 482*u1^4 + 120*u1^4*v1 + 112*u1^5)*Nc*v1 * ( 1/12*G(1,0,
         v1)*Pi^2 )

       + Den( - 1 + u1)^3*Num( - 11 - v1^2 + 29*u1 + 9*u1*v1^2 - 25*u1^2 - 9*
      u1^2*v1^2 + 7*u1^3 + 3*u1^3*v1^2)*Nc^-1*v1 * ( 1/2*G(1,1,0,0,v1) )

       + Den( - 1 + u1)^3*Num( - 9 + 6*v1 - 2*v1^2 + 95*u1 - 128*u1*v1 + 24*u1
      *v1^2 - 242*u1^2 + 240*u1^2*v1 - 24*u1^2*v1^2 + 270*u1^3 - 156*u1^3*v1
       + 8*u1^3*v1^2 - 149*u1^4 + 38*u1^4*v1 + 35*u1^5)*Nc*v1 * ( 1/2*Zeta(3)*
         G(1,v1) )

       + Den( - 1 + u1)^3*Num( - 7 + 6*v1 - 2*v1^2 + 26*u1 - 40*u1*v1 + 12*u1*
      v1^2 - 21*u1^2 + 48*u1^2*v1 - 12*u1^2*v1^2 - 11*u1^3 - 12*u1^3*v1 + 4*
      u1^3*v1^2 + 16*u1^4 - 2*u1^4*v1 - 3*u1^5)*Nc*v1 * (  - 1/2*G(0,1,0,0,v1)
          )

       + Den( - 1 + u1)^3*Num( - 7 + 25*u1 - 12*u1*v1 + 18*u1*v1^2 - 41*u1^2
       + 36*u1^2*v1 - 18*u1^2*v1^2 + 43*u1^3 - 36*u1^3*v1 + 6*u1^3*v1^2 - 28*
      u1^4 + 12*u1^4*v1 + 8*u1^5)*Nc^-1*v1 * ( 1/12*G(1 - v1,1,u1)*Pi^2 )

       + Den( - 1 + u1)^3*Num( - 5 + 2*v1^2 + 11*u1 - 7*u1^2 + u1^3)*Nc^-1*v1
       * ( 1/2*G(0,0,v1)*G(1 - v1,1 - v1,u1) )

       + Den( - 1 + u1)^3*Num( - 5 + 3*v1^2 - 9*u1 + 2*u1*v1 + 9*u1*v1^2 + 46*
      u1^2 - 6*u1^2*v1 - 9*u1^2*v1^2 - 50*u1^3 + 6*u1^3*v1 + 3*u1^3*v1^2 + 23*
      u1^4 - 2*u1^4*v1 - 5*u1^5)*Nc^-1*v1 * ( 1/2*Zeta(3)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Num( - 4 - 3*v1^2 + v1^3 + 12*u1 + 17*u1*v1 - 21*u1*
      v1^2 + 3*u1*v1^3 - 12*u1^2 - 49*u1^2*v1 + 45*u1^2*v1^2 - 3*u1^2*v1^3 + 4
      *u1^3 + 53*u1^3*v1 - 27*u1^3*v1^2 + u1^3*v1^3 - 27*u1^4*v1 + 6*u1^4*v1^2
       + 6*u1^5*v1)*Nc * (  - 1/2*G(1 - v1,1,1 - v1,u1)*i_*Pi - 1/2*G(1,v1)*G(
         1 - v1,1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Num( - 3 - v1^2 + 7*u1 - 8*u1*v1 + 9*u1*v1^2 - 12*
      u1^2 + 24*u1^2*v1 - 9*u1^2*v1^2 + 20*u1^3 - 24*u1^3*v1 + 3*u1^3*v1^2 - 
      17*u1^4 + 8*u1^4*v1 + 5*u1^5)*Nc^-1*v1 * ( 1/2*G(0,1,0,1,v1) )

       + Den( - 1 + u1)^3*Num( - 3 + v1^2 + 15*u1 - 4*u1*v1 - 32*u1^2 + 12*
      u1^2*v1 + 36*u1^3 - 12*u1^3*v1 - 21*u1^4 + 4*u1^4*v1 + 5*u1^5)*Nc^-1*v1
       * ( 1/6*G(1 - v1,u1)*i_*Pi^3 )

       + Den( - 1 + u1)^3*Num( - 3 + 7*u1 - 6*u1*v1 + 6*u1*v1^2 - 11*u1^2 + 18
      *u1^2*v1 - 6*u1^2*v1^2 + 17*u1^3 - 18*u1^3*v1 + 2*u1^3*v1^2 - 14*u1^4 + 
      6*u1^4*v1 + 4*u1^5)*Nc^-1*v1 * (  - 1/2*G(0,1,v1)*G(1 - v1,1 - v1,u1) - 
         1/2*G(1,0,1,v1)*G(1 - v1,u1) - 1/2*G(1,1,0,1,v1) )

       + Den( - 1 + u1)^3*Num( - 2 + 3*v1 - v1^2 + 26*u1 - 29*u1*v1 + 9*u1*
      v1^2 - 41*u1^2 + 33*u1^2*v1 - 9*u1^2*v1^2 + 5*u1^3 - 3*u1^3*v1 + 3*u1^3*
      v1^2 + 19*u1^4 - 4*u1^4*v1 - 7*u1^5)*Nc*v1 * ( 1/2*G(0,1,0,1,v1) )

       + Den( - 1 + u1)^3*Num( - 2 + v1^2 + 4*u1 + 3*u1*v1^2 + u1^2 - 3*u1^2*
      v1^2 - 7*u1^3 + u1^3*v1^2 + 5*u1^4 - u1^5)*Nc^-1*v1 * (  - 1/2*G(1,0,v1)
         *G(1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Num( - 2 + 6*v1^2 + 7*u1 - 6*u1*v1^2 - 9*u1^2 + 2*
      u1^2*v1^2 + 5*u1^3 - u1^4)*Nc^-1*u1*v1 * (  - 1/2*G(1,1,0,v1)*i_*Pi )

       + Den( - 1 + u1)^3*Num( - 2 + 12*u1 - 4*u1*v1 + 3*u1*v1^2 - 29*u1^2 + 
      12*u1^2*v1 - 3*u1^2*v1^2 + 35*u1^3 - 12*u1^3*v1 + u1^3*v1^2 - 21*u1^4 + 
      4*u1^4*v1 + 5*u1^5)*Nc^-1*v1 * ( 1/6*G(1,v1)*i_*Pi^3 )

       + Den( - 1 + u1)^3*Num( - 1 - 2*v1^2 - 21*u1 + 2*u1*v1 + 24*u1*v1^2 + 
      58*u1^2 - 6*u1^2*v1 - 24*u1^2*v1^2 - 54*u1^3 + 6*u1^3*v1 + 8*u1^3*v1^2
       + 23*u1^4 - 2*u1^4*v1 - 5*u1^5)*Nc^-1*v1 * ( 1/2*Zeta(3)*G(1,v1) )

       + Den( - 1 + u1)^3*Num( - 1 - v1^2 + u1 - 2*u1*v1 + 9*u1*v1^2 + 6*u1^2*
      v1 - 9*u1^2*v1^2 + 2*u1^3 - 6*u1^3*v1 + 3*u1^3*v1^2 - 3*u1^4 + 2*u1^4*v1
       + u1^5)*Nc^-1*v1 * ( 1/2*G(0,1,0,v1)*i_*Pi )

       + Den( - 1 + u1)^3*Num( - 1 + v1^2 + 5*u1 - 2*u1*v1 + 3*u1*v1^2 - 11*
      u1^2 + 6*u1^2*v1 - 3*u1^2*v1^2 + 13*u1^3 - 6*u1^3*v1 + u1^3*v1^2 - 8*
      u1^4 + 2*u1^4*v1 + 2*u1^5)*Nc^-1*v1 * (  - 1/2*G(1 - v1,1,1 - v1,u1)*i_*
         Pi - 1/2*G(1,v1)*G(1 - v1,1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Num( - 1 + v1^2 + 9*u1 + 3*u1*v1^2 - 18*u1^2 - 3*
      u1^2*v1^2 + 14*u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5)*Nc^-1*v1 * ( 1/2*G(0,0,
         1,0,v1) )

       + Den( - 1 + u1)^3*Num( - 1 + 2*v1^2 - u1 + 5*u1^2 - 3*u1^3)*Nc^-1*v1
       * ( 1/2*G(1,0,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Num(1 + v1^2 - 3*u1 + 3*u1^2 - u1^3)*Nc^-1*v1 * ( 
          - G(0,0,v1)*G(1 - v1,1,u1) )

       + Den( - 1 + u1)^3*Num(1 + 2*v1^2 - 3*u1 + 3*u1^2 - u1^3)*Nc^-1*v1 * ( 
          - 1/2*G(1 - v1,1,1 - v1,1 - v1,u1) - 1/2*G(1,v1)*G(1 - v1,1,1 - v1,
         u1) - 1/2*G(1,1,v1)*G(1 - v1,1,u1) )

       + Den( - 1 + u1)^3*Num(1 + 2*v1^2 - u1 - 4*u1^2 + 8*u1^3 - 5*u1^4 + 
      u1^5)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1 - v1,1,1 - v1,u1) + 1/2*G(1,0,v1)*G(1
          - v1,1,u1) )

       + Den( - 1 + u1)^3*Num(1 - 2*u1 - 10*u1*v1 + 6*u1*v1^2 + 26*u1^2 - 6*
      u1^2*v1 - 6*u1^2*v1^2 - 66*u1^3 + 30*u1^3*v1 + 2*u1^3*v1^2 + 57*u1^4 - 
      14*u1^4*v1 - 16*u1^5)*Nc*v1 * (  - 1/2*G(1,1,0,1,v1) )

       + Den( - 1 + u1)^3*Num(1 + u1 - 6*u1*v1 + 6*u1*v1^2 - 11*u1^2 + 18*u1^2
      *v1 - 6*u1^2*v1^2 + 19*u1^3 - 18*u1^3*v1 + 2*u1^3*v1^2 - 14*u1^4 + 6*
      u1^4*v1 + 4*u1^5)*Nc^-1*v1 * ( 1/2*G(1 - v1,1 - v1,1,1 - v1,u1) + 1/2*G(
         1 - v1,1 - v1,1,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,1 - v1,1,u1) + 1/2*
         G(1,v1)*G(1 - v1,1 - v1,1,u1) )

       + Den( - 1 + u1)^3*Num(2 + 21*v1 - 24*v1^2 + 3*v1^3 - 6*u1 + 5*u1*v1 - 
      38*u1*v1^2 + 9*u1*v1^3 + 6*u1^2 - 152*u1^2*v1 + 150*u1^2*v1^2 - 9*u1^2*
      v1^3 - 2*u1^3 + 240*u1^3*v1 - 126*u1^3*v1^2 + 3*u1^3*v1^3 - 149*u1^4*v1
       + 38*u1^4*v1^2 + 35*u1^5*v1)*Nc * ( 1/2*Zeta(3)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Num(2 + v1^2 - 16*u1 + 8*u1*v1 + 9*u1*v1^2 + 51*u1^2
       - 24*u1^2*v1 - 9*u1^2*v1^2 - 73*u1^3 + 24*u1^3*v1 + 3*u1^3*v1^2 + 47*
      u1^4 - 8*u1^4*v1 - 11*u1^5)*Nc^-1*v1 * (  - 1/12*G(1 - v1,1 - v1,u1)*
         Pi^2 - 1/12*G(1,v1)*G(1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)^3*Num(2 + v1^2 - 2*u1 + 3*u1*v1^2 - 2*u1^2 - 3*u1^2*
      v1^2 + 2*u1^3 + u1^3*v1^2)*Nc^-1*v1 * (  - 1/2*G(0,0,1,1,v1) )

       + Den( - 1 + u1)^3*Num(2 + v1^2 + 2*u1 + 3*u1*v1^2 - 13*u1^2 - 3*u1^2*
      v1^2 + 13*u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5)*Nc^-1*v1 * (  - 1/2*G(0,0,1,
         v1)*i_*Pi )

       + Den( - 1 + u1)^3*Num(2 + 2*v1^2 - 16*u1 + 8*u1*v1 + 6*u1*v1^2 + 51*
      u1^2 - 24*u1^2*v1 - 6*u1^2*v1^2 - 73*u1^3 + 24*u1^3*v1 + 2*u1^3*v1^2 + 
      47*u1^4 - 8*u1^4*v1 - 11*u1^5)*Nc^-1*v1 * (  - 1/12*G(1,1,v1)*Pi^2 )

       + Den( - 1 + u1)^3*Num(2 + 2*v1^2 - 8*u1 + 13*u1^2 - 11*u1^3 + 5*u1^4
       - u1^5)*Nc^-1*v1 * ( 1/2*G(0,1,v1)*G(1 - v1,1,u1) )

       + Den( - 1 + u1)^3*Num(2 + 2*v1^2 - 4*u1 + 8*u1*v1 + 6*u1*v1^2 + 9*u1^2
       - 24*u1^2*v1 - 6*u1^2*v1^2 - 19*u1^3 + 24*u1^3*v1 + 2*u1^3*v1^2 + 17*
      u1^4 - 8*u1^4*v1 - 5*u1^5)*Nc^-1*v1 * ( 1/12*G(0,1,v1)*Pi^2 )

       + Den( - 1 + u1)^3*Num(3 - 2*v1^2 - 13*u1 - 2*u1*v1 + 12*u1*v1^2 + 16*
      u1^2 + 6*u1^2*v1 - 12*u1^2*v1^2 - 4*u1^3 - 6*u1^3*v1 + 4*u1^3*v1^2 - 3*
      u1^4 + 2*u1^4*v1 + u1^5)*Nc^-1*v1 * (  - 1/2*G(0,1,0,0,v1) )

       + Den( - 1 + u1)^3*Num(3 + v1^2 - 3*u1 + 3*u1*v1^2 - 3*u1^2 - 3*u1^2*
      v1^2 + 3*u1^3 + u1^3*v1^2)*Nc^-1*v1 * ( 1/2*G(1,0,1,1,v1) )

       + Den( - 1 + u1)^3*Num(3 - 8*u1 - 10*u1*v1 + 6*u1*v1^2 + 32*u1^2 - 6*
      u1^2*v1 - 6*u1^2*v1^2 - 68*u1^3 + 30*u1^3*v1 + 2*u1^3*v1^2 + 57*u1^4 - 
      14*u1^4*v1 - 16*u1^5)*Nc*v1 * (  - 1/2*G(1,0,1,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Num(4 + 2*v1^2 - 4*u1 - 7*u1^2 + 11*u1^3 - 5*u1^4 + 
      u1^5)*Nc^-1*v1 * (  - 1/2*G(0,1,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Num(5 + 2*v1^2 - 9*u1 + 3*u1^2 + u1^3)*Nc^-1*v1 * ( 
         1/2*G(0,1,1,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^3*Num(8 - 3*v1 + v1^2 + u1 - 19*u1*v1 + 3*u1*v1^2 - 40
      *u1^2 + 39*u1^2*v1 - 3*u1^2*v1^2 + 50*u1^3 - 21*u1^3*v1 + u1^3*v1^2 - 24
      *u1^4 + 4*u1^4*v1 + 5*u1^5)*Nc*v1 * ( 1/2*G(0,0,1,0,v1) )

       + Den( - 1 + u1)^3*Num(8 + v1^2 - 16*u1 + 3*u1*v1^2 + 5*u1^2 - 3*u1^2*
      v1^2 + 7*u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5)*Nc^-1*v1 * (  - 1/2*G(1,0,1,0
         ,v1) )

       + Den( - 1 + u1)^3*Num(10 - 59*v1 + 27*v1^2 - 6*v1^3 - 30*u1 + 293*u1*
      v1 - 177*u1*v1^2 + 12*u1*v1^3 + 30*u1^2 - 667*u1^2*v1 + 405*u1^2*v1^2 - 
      12*u1^2*v1^3 - 10*u1^3 + 803*u1^3*v1 - 375*u1^3*v1^2 + 4*u1^3*v1^3 - 482
      *u1^4*v1 + 120*u1^4*v1^2 + 112*u1^5*v1)*Nc * ( 1/12*G(0,v1)*G(1 - v1,u1)
         *Pi^2 )

       + Den( - 1 + u1)^3*Num(13 - 6*v1^2 - 51*u1 + 12*u1*v1^2 + 87*u1^2 - 12*
      u1^2*v1^2 - 81*u1^3 + 4*u1^3*v1^2 + 40*u1^4 - 8*u1^5)*Nc^-1*v1 * ( 1/12*
         G(0,v1)*G(1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)^3*Num(15 - 3*v1^2 - 57*u1 + 3*u1*v1^2 + 93*u1^2 - 3*
      u1^2*v1^2 - 83*u1^3 + u1^3*v1^2 + 40*u1^4 - 8*u1^5)*Nc^-1*v1 * ( 1/12*G(
         1,0,v1)*Pi^2 )

       + Den( - 1 + u1)^3*Num(v1^2 - 2*u1 + 3*u1*v1^2 + 7*u1^2 - 3*u1^2*v1^2
       - 9*u1^3 + u1^3*v1^2 + 5*u1^4 - u1^5)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G(1
          - v1,1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Num(v1^2 + 4*u1 + 3*u1*v1^2 - 11*u1^2 - 3*u1^2*v1^2
       + 11*u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5)*Nc^-1*v1 * ( 1/2*G(1,0,1,v1)*i_*
         Pi )

       + Den( - 1 + u1)^3*Num(v1^2 - 2*u1*v1 + 3*u1*v1^2 - u1^2 + 6*u1^2*v1 - 
      3*u1^2*v1^2 + 3*u1^3 - 6*u1^3*v1 + u1^3*v1^2 - 3*u1^4 + 2*u1^4*v1 + u1^5
      )*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1 - v1,1,u1)*i_*Pi )

       + Den( - 1 + u1)^3*Num(2*v1^2 + 4*u1 - 11*u1^2 + 11*u1^3 - 5*u1^4 + 
      u1^5)*Nc^-1*v1 * ( 1/2*G(0,1,v1)*G(1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num( - 11 - 126*v1
       + 134*v1^2 + 3*v1^3 - 116*u1 + 687*u1*v1 - 652*u1*v1^2 + 232*u1*v1^3 + 
      566*u1^2 - 1727*u1^2*v1 + 1414*u1^2*v1^2 - 317*u1^2*v1^3 - 1084*u1^3 + 
      2319*u1^3*v1 - 1274*u1^3*v1^2 + 142*u1^3*v1^3 + 1137*u1^4 - 1597*u1^4*v1
       + 438*u1^4*v1^2 - 640*u1^5 + 444*u1^5*v1 + 148*u1^6)*Nc*v1 * ( 1/6*G(1,
         0,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num( - 11 - 66*v1
       + 74*v1^2 + 3*v1^3 - 56*u1 + 252*u1*v1 - 115*u1*v1^2 + 10*u1*v1^3 + 191
      *u1^2 - 437*u1^2*v1 + 340*u1^2*v1^2 - 125*u1^2*v1^3 - 331*u1^3 + 792*
      u1^3*v1 - 599*u1^3*v1^2 + 88*u1^3*v1^3 + 462*u1^4 - 823*u1^4*v1 + 276*
      u1^4*v1^2 - 349*u1^5 + 282*u1^5*v1 + 94*u1^6)*Nc*v1 * ( 1/6*G(0,1,0,v1)
          )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num(22 + 21*v1 - 31
      *v1^2 - 12*v1^3 - 95*u1 + 222*u1*v1 - 232*u1*v1^2 + 28*u1*v1^3 + 419*
      u1^2 - 935*u1^2*v1 + 517*u1^2*v1^2 - 92*u1^2*v1^3 - 787*u1^3 + 1116*u1^3
      *v1 - 410*u1^3*v1^2 + 52*u1^3*v1^3 + 627*u1^4 - 544*u1^4*v1 + 132*u1^4*
      v1^2 - 226*u1^5 + 120*u1^5*v1 + 40*u1^6)*Nc*v1 * (  - 1/12*G(0,0,1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num( - v1 + 2*v1^2
       - v1^3 + u1 - 12*u1*v1 + 42*u1*v1^2 - 23*u1*v1^3 - 18*u1^2 + 63*u1^2*v1
       - 43*u1^2*v1^2 - 14*u1^2*v1^3 + 22*u1^3 + 2*u1^3*v1 - 71*u1^3*v1^2 + 16
      *u1^3*v1^3 + 22*u1^4 - 100*u1^4*v1 + 48*u1^4*v1^2 - 43*u1^5 + 48*u1^5*v1
       + 16*u1^6)*Nc^-1*v1 * (  - 1/4*G(1,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 95*v1 + 
      150*v1^2 - 58*v1^3 + 3*v1^4 - 23*u1 + 418*u1*v1 - 277*u1*v1^2 - 355*u1*
      v1^3 + 280*u1*v1^4 + 124*u1^2 - 331*u1^2*v1 - 1164*u1^2*v1^2 + 1715*u1^2
      *v1^3 - 419*u1^2*v1^4 - 40*u1^3 - 1323*u1^3*v1 + 3541*u1^3*v1^2 - 1930*
      u1^3*v1^3 + 190*u1^3*v1^4 - 517*u1^4 + 3057*u1^4*v1 - 3276*u1^4*v1^2 + 
      736*u1^4*v1^3 + 951*u1^5 - 2438*u1^5*v1 + 1080*u1^5*v1^2 - 673*u1^6 + 
      712*u1^6*v1 + 178*u1^7)*Nc*v1 * ( 1/6*G(0,0,v1)*G(0,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 66*v1 + 63
      *v1^2 - 9*v1^3 + 12*v1^4 + 114*u1 + 150*u1*v1 - 407*u1*v1^2 + 148*u1*
      v1^3 + 76*u1*v1^4 - 273*u1^2 - 637*u1^2*v1 + 445*u1^2*v1^2 + 1049*u1^2*
      v1^3 - 608*u1^2*v1^4 - 59*u1^3 + 386*u1^3*v1 + 2791*u1^3*v1^2 - 2980*
      u1^3*v1^3 + 364*u1^3*v1^4 + 77*u1^4 + 2739*u1^4*v1 - 5292*u1^4*v1^2 + 
      1480*u1^4*v1^3 + 921*u1^5 - 4076*u1^5*v1 + 2244*u1^5*v1^2 - 1156*u1^6 + 
      1504*u1^6*v1 + 376*u1^7)*Nc*v1 * ( 1/72*G(1,v1)*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 32*v1 + 13
      *v1^2 + 22*v1^3 - 3*v1^4 - 86*u1 + 96*u1*v1 + 116*u1*v1^2 - 22*u1*v1^3
       - 56*u1*v1^4 + 191*u1^2 + 122*u1^2*v1 - 345*u1^2*v1^2 + 9*u1^2*v1^4 - 
      26*u1^3 - 630*u1^3*v1 + 540*u1^3*v1^2 - 140*u1^3*v1^3 + 10*u1^3*v1^4 - 
      304*u1^4 + 856*u1^4*v1 - 474*u1^4*v1^2 + 60*u1^4*v1^3 + 372*u1^5 - 492*
      u1^5*v1 + 110*u1^5*v1^2 - 167*u1^6 + 80*u1^6*v1 + 20*u1^7)*Nc*v1 * (  - 
         1/12*G(0,v1)*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 22*v1 - 87
      *v1^2 + 109*v1^3 + 2*u1 - 226*u1*v1 + 1143*u1*v1^2 - 1332*u1*v1^3 + 544*
      u1*v1^4 - 187*u1^2 + 2129*u1^2*v1 - 4993*u1^2*v1^2 + 3767*u1^2*v1^3 - 
      716*u1^2*v1^4 + 1119*u1^3 - 6086*u1^3*v1 + 8425*u1^3*v1^2 - 3472*u1^3*
      v1^3 + 304*u1^3*v1^4 - 2425*u1^4 + 7725*u1^4*v1 - 6120*u1^4*v1^2 + 1192*
      u1^4*v1^3 + 2523*u1^5 - 4688*u1^5*v1 + 1764*u1^5*v1^2 - 1324*u1^6 + 1168
      *u1^6*v1 + 292*u1^7)*Nc*v1 * (  - 1/12*G(0,u1)*G(1,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 22*v1 - 83
      *v1^2 + 105*v1^3 + 110*u1 - 278*u1*v1 + 655*u1*v1^2 - 640*u1*v1^3 + 280*
      u1*v1^4 - 459*u1^2 + 1285*u1^2*v1 - 2349*u1^2*v1^2 + 2083*u1^2*v1^3 - 
      560*u1^2*v1^4 + 867*u1^3 - 2934*u1^3*v1 + 4753*u1^3*v1^2 - 2692*u1^3*
      v1^3 + 304*u1^3*v1^4 - 1225*u1^4 + 4377*u1^4*v1 - 4716*u1^4*v1^2 + 1192*
      u1^4*v1^3 + 1427*u1^5 - 3596*u1^5*v1 + 1764*u1^5*v1^2 - 1012*u1^6 + 1168
      *u1^6*v1 + 292*u1^7)*Nc*v1 * (  - 1/12*G(0,v1)*G(0,1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 11*v1 - 7*
      v1^2 + 15*v1^3 + 3*v1^4 + u1 + 8*u1*v1 + 124*u1*v1^2 - 207*u1*v1^3 + 106
      *u1*v1^4 - 9*u1^2 + 192*u1^2*v1 - 751*u1^2*v1^2 + 768*u1^2*v1^3 - 197*
      u1^2*v1^4 + 95*u1^3 - 869*u1^3*v1 + 1714*u1^3*v1^2 - 940*u1^3*v1^3 + 100
      *u1^3*v1^4 - 328*u1^4 + 1548*u1^4*v1 - 1638*u1^4*v1^2 + 388*u1^4*v1^3 + 
      496*u1^5 - 1244*u1^5*v1 + 570*u1^5*v1^2 - 349*u1^6 + 376*u1^6*v1 + 94*
      u1^7)*Nc*v1 * (  - 1/6*G(0,1,v1)*G(0,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(2*v1 - 5*v1^2
       + 6*v1^3 - 3*v1^4 + 80*u1 - 119*u1*v1 + 193*u1*v1^2 - 367*u1*v1^3 + 203
      *u1*v1^4 - 270*u1^2 + 580*u1^2*v1 - 1207*u1^2*v1^2 + 1082*u1^2*v1^3 - 
      186*u1^2*v1^4 + 471*u1^3 - 1430*u1^3*v1 + 2060*u1^3*v1^2 - 821*u1^3*v1^3
       + 64*u1^3*v1^4 - 587*u1^4 + 1686*u1^4*v1 - 1347*u1^4*v1^2 + 256*u1^4*
      v1^3 + 505*u1^5 - 975*u1^5*v1 + 384*u1^5*v1^2 - 263*u1^6 + 256*u1^6*v1
       + 64*u1^7)*Nc^-1*v1 * (  - 1/24*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(6*v1 + 15*
      v1^2 - 27*v1^3 + 6*v1^4 + 138*u1 - 114*u1*v1 + 95*u1*v1^2 - 472*u1*v1^3
       + 332*u1*v1^4 - 393*u1^2 + 541*u1^2*v1 - 1549*u1^2*v1^2 + 1825*u1^2*
      v1^3 - 406*u1^2*v1^4 + 551*u1^3 - 1790*u1^3*v1 + 3485*u1^3*v1^2 - 1790*
      u1^3*v1^3 + 176*u1^3*v1^4 - 719*u1^4 + 2823*u1^4*v1 - 2934*u1^4*v1^2 + 
      680*u1^4*v1^3 + 831*u1^5 - 2122*u1^5*v1 + 996*u1^5*v1^2 - 572*u1^6 + 656
      *u1^6*v1 + 164*u1^7)*Nc*v1 * (  - 1/12*G(0, - v1,u1)*i_*Pi - 1/12*G(0,
          - v1,0,u1) + 1/12*G(0,v1)*G(0, - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(11*v1 - 40*
      v1^2 + 26*v1^3 + 3*v1^4 + 71*u1 - 150*u1*v1 + 143*u1*v1^2 - 109*u1*v1^3
       + 66*u1*v1^4 - 230*u1^2 + 315*u1^2*v1 - 319*u1^2*v1^2 + 368*u1^2*v1^3
       - 117*u1^2*v1^4 + 258*u1^3 - 347*u1^3*v1 + 663*u1^3*v1^2 - 489*u1^3*
      v1^3 + 60*u1^3*v1^4 - 140*u1^4 + 486*u1^4*v1 - 765*u1^4*v1^2 + 228*u1^4*
      v1^3 + 125*u1^5 - 531*u1^5*v1 + 330*u1^5*v1^2 - 138*u1^6 + 216*u1^6*v1
       + 54*u1^7)*Nc*v1 * (  - 1/6*G(0,u1)*G(0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(22*v1 - 87*
      v1^2 + 53*v1^3 + 12*v1^4 + 166*u1 - 290*u1*v1 + 419*u1*v1^2 - 580*u1*
      v1^3 + 340*u1*v1^4 - 491*u1^2 + 845*u1^2*v1 - 1653*u1^2*v1^2 + 1667*u1^2
      *v1^3 - 344*u1^2*v1^4 + 623*u1^3 - 1590*u1^3*v1 + 2749*u1^3*v1^2 - 1348*
      u1^3*v1^3 + 124*u1^3*v1^4 - 529*u1^4 + 1857*u1^4*v1 - 1980*u1^4*v1^2 + 
      472*u1^4*v1^3 + 435*u1^5 - 1292*u1^5*v1 + 684*u1^5*v1^2 - 316*u1^6 + 448
      *u1^6*v1 + 112*u1^7)*Nc*v1 * ( 1/12*G(0,0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(24*v1 - 9*
      v1^2 - 6*v1^3 - 21*v1^4 + 12*v1^5 - 182*u1 + 191*u1*v1 + 205*u1*v1^2 - 
      462*u1*v1^3 + 188*u1*v1^4 - 24*u1*v1^5 + 612*u1^2 - 62*u1^2*v1 - 1673*
      u1^2*v1^2 + 1514*u1^2*v1^3 - 415*u1^2*v1^4 + 12*u1^2*v1^5 - 479*u1^3 - 
      1787*u1^3*v1 + 3689*u1^3*v1^2 - 1842*u1^3*v1^3 + 204*u1^3*v1^4 - 555*
      u1^4 + 3528*u1^4*v1 - 3276*u1^4*v1^2 + 708*u1^4*v1^3 + 1177*u1^5 - 2566*
      u1^5*v1 + 1020*u1^5*v1^2 - 741*u1^6 + 672*u1^6*v1 + 168*u1^7)*Nc*v1 * ( 
         1/12*G(0,u1)*G(0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(54*v1 - 47*
      v1^2 + 10*v1^3 - 33*v1^4 + 16*v1^5 + 288*u1 - 249*u1*v1 + 407*u1*v1^2 - 
      1481*u1*v1^3 + 989*u1*v1^4 - 32*u1*v1^5 - 670*u1^2 + 932*u1^2*v1 - 3889*
      u1^2*v1^2 + 4582*u1^2*v1^3 - 962*u1^2*v1^4 + 16*u1^2*v1^5 + 769*u1^3 - 
      3514*u1^3*v1 + 7564*u1^3*v1^2 - 3523*u1^3*v1^3 + 272*u1^3*v1^4 - 1073*
      u1^4 + 5258*u1^4*v1 - 5129*u1^4*v1^2 + 944*u1^4*v1^3 + 1303*u1^5 - 3377*
      u1^5*v1 + 1360*u1^5*v1^2 - 841*u1^6 + 896*u1^6*v1 + 224*u1^7)*Nc*v1 * ( 
         1/24*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(63*v1 - 66*
      v1^2 + 3*v1^3 + 45*u1 - 252*u1*v1 + 547*u1*v1^2 - 710*u1*v1^3 + 310*u1*
      v1^4 - 150*u1^2 + 1136*u1^2*v1 - 2756*u1^2*v1^2 + 2189*u1^2*v1^3 - 410*
      u1^2*v1^4 + 574*u1^3 - 3376*u1^3*v1 + 4933*u1^3*v1^2 - 2026*u1^3*v1^3 + 
      166*u1^3*v1^4 - 1330*u1^4 + 4539*u1^4*v1 - 3618*u1^4*v1^2 + 676*u1^4*
      v1^3 + 1485*u1^5 - 2798*u1^5*v1 + 1026*u1^5*v1^2 - 796*u1^6 + 688*u1^6*
      v1 + 172*u1^7)*Nc*v1 * ( 1/36*i_*Pi^3 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 111*v1^2
       + 105*v1^3 + 6*v1^4 + 108*u1 - 282*u1*v1 + 227*u1*v1^2 + 48*u1*v1^3 + 
      16*u1*v1^4 - 387*u1^2 + 259*u1^2*v1 + 339*u1^2*v1^2 + 63*u1^2*v1^3 - 134
      *u1^2*v1^4 + 245*u1^3 + 498*u1^3*v1 + 73*u1^3*v1^2 - 688*u1^3*v1^3 + 100
      *u1^3*v1^4 + 201*u1^4 + 21*u1^4*v1 - 1260*u1^4*v1^2 + 448*u1^4*v1^3 - 5*
      u1^5 - 992*u1^5*v1 + 720*u1^5*v1^2 - 286*u1^6 + 496*u1^6*v1 + 124*u1^7)*
      Nc*v1 * (  - 1/12*G(1,1,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 57*v1^2 + 
      90*v1^3 - 45*v1^4 + 12*v1^5 - 44*u1 - 148*u1*v1 + 274*u1*v1^2 + 201*u1*
      v1^3 - 175*u1*v1^4 - 24*u1*v1^5 - 3*u1^2 + 346*u1^2*v1 + 253*u1^2*v1^2
       - 406*u1^2*v1^3 - 190*u1^2*v1^4 + 12*u1^2*v1^5 + 118*u1^3 - 311*u1^3*v1
       + 443*u1^3*v1^2 - 1005*u1^3*v1^3 + 204*u1^3*v1^4 - 318*u1^4 + 1344*u1^4
      *v1 - 2139*u1^4*v1^2 + 708*u1^4*v1^3 + 682*u1^5 - 1903*u1^5*v1 + 1020*
      u1^5*v1^2 - 603*u1^6 + 672*u1^6*v1 + 168*u1^7)*Nc*v1 * ( 1/12*G(1,0,v1)
          )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 15*v1^2 + 
      12*v1^3 + 3*v1^4 + 12*u1 - 30*u1*v1 + 171*u1*v1^2 - 253*u1*v1^3 + 118*u1
      *v1^4 - 39*u1^2 + 306*u1^2*v1 - 931*u1^2*v1^2 + 853*u1^2*v1^3 - 203*u1^2
      *v1^4 + 159*u1^3 - 1091*u1^3*v1 + 1897*u1^3*v1^2 - 964*u1^3*v1^3 + 100*
      u1^3*v1^4 - 416*u1^4 + 1707*u1^4*v1 - 1674*u1^4*v1^2 + 388*u1^4*v1^3 + 
      545*u1^5 - 1268*u1^5*v1 + 570*u1^5*v1^2 - 355*u1^6 + 376*u1^6*v1 + 94*
      u1^7)*Nc*v1 * (  - 1/6*G(0,1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - v1^2 + 2*
      v1^3 - v1^4 - 22*u1 + 19*u1*v1 - u1*v1^2 + 19*u1*v1^3 - 23*u1*v1^4 + 64*
      u1^2 - 50*u1^2*v1 + 15*u1^2*v1^2 - 16*u1^2*v1^3 - 14*u1^2*v1^4 - 69*u1^3
       - 10*u1^3*v1 + 124*u1^3*v1^2 - 113*u1^3*v1^3 + 16*u1^3*v1^4 - 5*u1^4 + 
      204*u1^4*v1 - 255*u1^4*v1^2 + 64*u1^4*v1^3 + 87*u1^5 - 227*u1^5*v1 + 96*
      u1^5*v1^2 - 71*u1^6 + 64*u1^6*v1 + 16*u1^7)*Nc^-1*v1 * ( 1/4*G(0,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - v1^2 + 2*
      v1^3 - v1^4 + 2*u1 - 11*u1*v1 + 29*u1*v1^2 - 47*u1*v1^3 + 19*u1*v1^4 - 
      14*u1^2 + 70*u1^2*v1 - 177*u1^2*v1^2 + 152*u1^2*v1^3 - 32*u1^2*v1^4 + 45
      *u1^3 - 226*u1^3*v1 + 364*u1^3*v1^2 - 167*u1^3*v1^3 + 16*u1^3*v1^4 - 95*
      u1^4 + 348*u1^4*v1 - 309*u1^4*v1^2 + 64*u1^4*v1^3 + 117*u1^5 - 245*u1^5*
      v1 + 96*u1^5*v1^2 - 71*u1^6 + 64*u1^6*v1 + 16*u1^7)*Nc^-1*v1 * (  - 1/4*
         G(0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(49*v1^2 - 49*
      v1^3 + 54*u1 + 20*u1*v1 - 110*u1*v1^2 - 75*u1*v1^3 + 62*u1*v1^4 - 137*
      u1^2 + 83*u1^2*v1 - 304*u1^2*v1^2 + 349*u1^2*v1^3 - 70*u1^2*v1^4 + 198*
      u1^3 - 461*u1^3*v1 + 680*u1^3*v1^2 - 281*u1^3*v1^3 + 26*u1^3*v1^4 - 232*
      u1^4 + 561*u1^4*v1 - 423*u1^4*v1^2 + 92*u1^4*v1^3 + 168*u1^5 - 283*u1^5*
      v1 + 126*u1^5*v1^2 - 71*u1^6 + 80*u1^6*v1 + 20*u1^7)*Nc*v1 * ( 1/6*G(1,0
         ,1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num( - 4 - 4*v1
       - 2*v1^2 + 4*u1 + 4*u1*v1 + u1*v1^2 + 2*u1^2 - 2*u1^2*v1 - 3*u1^3)*u1*
      v1 * (  - 2/3*G(0,u1)*G(0,v1)*Nf )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num( - 1 - v1 - 8
      *v1^2 + u1 - 14*u1*v1 + 4*u1*v1^2 - 7*u1^2 + 7*u1^2*v1 + 3*u1^3)*u1*v1
       * (  - 2/3*G(0,v1)*G(1 - v1,u1)*Nf - 2/3*G(0,1,v1)*Nf - 2/3*G(1,0,v1)*
         Nf )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num( - 1 - v1 - 2
      *v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + u1^2*v1)*u1*v1 * ( 2/3*Nf*Pi^2
          + 2/3*G(1 - v1,0,u1)*Nf + 2/3*G(0,1 - v1,u1)*Nf + 2/3*G(0,u1)*G(1,v1
         )*Nf )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 29*v1 + 12*v1^2 - 12*v1^3 + 37
      *u1 + 82*u1*v1 - 11*u1*v1^2 - 108*u1*v1^3 - 62*u1^2 - 15*u1^2*v1 - 241*
      u1^2*v1^2 + 54*u1^2*v1^3 + 50*u1^3 - 158*u1^3*v1 + 108*u1^3*v1^2 - 25*
      u1^4 + 54*u1^4*v1)*Nc*v1 * ( 1/3*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 24*v1 + 21*v1^2 - 21*v1^3 + 12
      *v1^4 - 66*u1 + 9*u1*v1 - 95*u1*v1^2 + 176*u1*v1^3 - 24*u1*v1^4 + 72*
      u1^2 + 11*u1^2*v1 + 547*u1^2*v1^2 - 391*u1^2*v1^3 + 12*u1^2*v1^4 + 43*
      u1^3 + 533*u1^3*v1 - 1077*u1^3*v1^2 + 192*u1^3*v1^3 + 150*u1^4 - 1077*
      u1^4*v1 + 516*u1^4*v1^2 - 367*u1^5 + 504*u1^5*v1 + 168*u1^6)*Nc*v1 * ( 
          - 1/12*G(0,u1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 24*v1 + 21*v1^2 - 21*v1^3 + 12
      *v1^4 + 20*u1 + 60*u1*v1 - 455*u1*v1^2 + 399*u1*v1^3 - 24*u1*v1^4 - 49*
      u1^2 - 811*u1^2*v1 + 1627*u1^2*v1^2 - 528*u1^2*v1^3 + 12*u1^2*v1^4 - 333
      *u1^3 + 2075*u1^3*v1 - 1625*u1^3*v1^2 + 192*u1^3*v1^3 + 835*u1^4 - 1762*
      u1^4*v1 + 516*u1^4*v1^2 - 641*u1^5 + 504*u1^5*v1 + 168*u1^6)*Nc*v1 * ( 
          - 1/12*G(1 - v1,u1)*i_*Pi - 1/12*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 24*v1 + 21*v1^2 - 21*v1^3 + 12
      *v1^4 + 20*u1 + 60*u1*v1 - 232*u1*v1^2 + 176*u1*v1^3 - 24*u1*v1^4 - 49*
      u1^2 - 365*u1^2*v1 + 821*u1^2*v1^2 - 391*u1^2*v1^3 + 12*u1^2*v1^4 - 110*
      u1^3 + 1132*u1^3*v1 - 1214*u1^3*v1^2 + 192*u1^3*v1^3 + 475*u1^4 - 1351*
      u1^4*v1 + 516*u1^4*v1^2 - 504*u1^5 + 504*u1^5*v1 + 168*u1^6)*Nc*v1 * ( 
          - 1/12*G(1 - v1,0,u1) - 1/12*G(0,1 - v1,u1) - 1/12*G(0,u1)*G(1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 3*v1 + v1^2 - v1^3 + 2*u1 + 8*
      u1*v1 - 2*u1*v1^2 - 8*u1*v1^3 - 3*u1^2 - 4*u1^2*v1 - 17*u1^2*v1^2 + 4*
      u1^2*v1^3 + 2*u1^3 - 10*u1^3*v1 + 8*u1^3*v1^2 - u1^4 + 4*u1^4*v1)*Nc^-1*
      v1 * (  - 2*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 2*v1 - 3*v1^2 - 2*v1^3 - 6*u1
       + 2*u1*v1 - 14*u1*v1^2 + 16*u1*v1^3 + 13*u1^2 - 32*u1^2*v1 + 81*u1^2*
      v1^2 - 34*u1^2*v1^3 - 24*u1^3 + 118*u1^3*v1 - 120*u1^3*v1^2 + 16*u1^3*
      v1^3 + 53*u1^4 - 138*u1^4*v1 + 48*u1^4*v1^2 - 52*u1^5 + 48*u1^5*v1 + 16*
      u1^6)*Nc^-1*v1 * ( 1/4*G(0, - v1,u1)*i_*Pi + 1/4*G(0, - v1,0,u1) - 1/4*
         G(0,v1)*G(0, - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 2*v1 + v1^2 + 6*u1 + 16*u1*v1
       + 4*u1*v1^2 - 24*u1*v1^3 - u1^2 - 14*u1^2*v1 - 47*u1^2*v1^2 + 12*u1^2*
      v1^3 - 10*u1^3 - 12*u1^3*v1 + 14*u1^3*v1^2 + 4*u1^3*v1^3 + 11*u1^4 - 8*
      u1^4*v1 + 12*u1^4*v1^2 - 10*u1^5 + 12*u1^5*v1 + 4*u1^6)*Nc^-1*v1 * (  - 
         1/24*G(0,u1)*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - v1 + 2*v1^2 + 4*v1^3 + 3*u1 - 
      u1*v1 - 4*u1*v1^2 - 5*u1*v1^3 - 11*u1^2 - 7*u1^2*v1 - 3*u1^2*v1^2 + 7*
      u1^2*v1^3 + 5*u1^3 + 2*u1^3*v1 + 17*u1^3*v1^2 + 13*u1^4*v1 + 3*u1^5)*
      Nc^-1*v1 * ( 1/12*G(0,v1)*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(6*v1 - 4*v1^2 - 3*v1^3 + 4*u1 - 
      19*u1*v1 - 20*u1*v1^2 + 23*u1*v1^3 - 11*u1^2 - 27*u1^2*v1 + 113*u1^2*
      v1^2 - 46*u1^2*v1^3 - 12*u1^3 + 158*u1^3*v1 - 163*u1^3*v1^2 + 22*u1^3*
      v1^3 + 68*u1^4 - 188*u1^4*v1 + 66*u1^4*v1^2 - 71*u1^5 + 66*u1^5*v1 + 22*
      u1^6)*Nc^-1*v1 * ( 1/2*G(0,0,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(12*v1 - 7*v1^2 - 2*v1^3 + 8*u1 - 
      36*u1*v1 - 28*u1*v1^2 + 40*u1*v1^3 - 21*u1^2 - 42*u1^2*v1 + 193*u1^2*
      v1^2 - 82*u1^2*v1^3 - 20*u1^3 + 268*u1^3*v1 - 286*u1^3*v1^2 + 40*u1^3*
      v1^3 + 115*u1^4 - 326*u1^4*v1 + 120*u1^4*v1^2 - 122*u1^5 + 120*u1^5*v1
       + 40*u1^6)*Nc^-1*v1 * (  - 1/4*G(0,0,v1)*G(0,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(16*v1 - 9*v1^2 + 2*v1^3 + 2*u1 - 
      46*u1*v1 + 13*u1*v1^2 + 32*u1*v1^3 - 9*u1^2 + 28*u1^2*v1 + 76*u1^2*v1^2
       - 24*u1^2*v1^3 + 3*u1^3 + 60*u1^3*v1 - 66*u1^3*v1^2 + 6*u1^3*v1^3 + 16*
      u1^4 - 60*u1^4*v1 + 18*u1^4*v1^2 - 18*u1^5 + 18*u1^5*v1 + 6*u1^6)*Nc^-1*
      v1 * (  - 1/2*Zeta(3) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(60*v1 + 69*v1^2 + 240*u1 + 18*u1*
      v1 - 790*u1*v1^2 + 532*u1*v1^3 - 411*u1^2 - 1520*u1^2*v1 + 2747*u1^2*
      v1^2 - 776*u1^2*v1^3 - 550*u1^3 + 3898*u1^3*v1 - 2830*u1^3*v1^2 + 316*
      u1^3*v1^3 + 1683*u1^4 - 3332*u1^4*v1 + 948*u1^4*v1^2 - 1278*u1^5 + 948*
      u1^5*v1 + 316*u1^6)*Nc*v1 * ( 1/72*G(0,u1)*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(78*v1 - 49*v1^2 + 4*v1^3 + 30*u1
       - 254*u1*v1 + 36*u1*v1^2 + 184*u1*v1^3 - 109*u1^2 + 138*u1^2*v1 + 607*
      u1^2*v1^2 - 264*u1^2*v1^3 + 58*u1^3 + 662*u1^3*v1 - 866*u1^3*v1^2 + 120*
      u1^3*v1^3 + 239*u1^4 - 940*u1^4*v1 + 360*u1^4*v1^2 - 338*u1^5 + 360*u1^5
      *v1 + 120*u1^6)*Nc*v1 * (  - 1/4*G(0,0,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 12*v1^2 + 36*v1^3 - 36*v1^4 + 
      12*v1^5 - 24*u1*v1 + 93*u1*v1^2 - 174*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5
       - 120*u1^2 + 126*u1^2*v1 - 632*u1^2*v1^2 + 704*u1^2*v1^3 - 108*u1^2*
      v1^4 + 12*u1^2*v1^5 + 285*u1^3 - 982*u1^3*v1 + 1927*u1^3*v1^2 - 634*u1^3
      *v1^3 + 36*u1^3*v1^4 - 596*u1^4 + 2162*u1^4*v1 - 1616*u1^4*v1^2 + 200*
      u1^4*v1^3 + 843*u1^5 - 1642*u1^5*v1 + 504*u1^5*v1^2 - 576*u1^6 + 492*
      u1^6*v1 + 164*u1^7)*Nc*u1^-1*v1 * (  - 1/12*G(1 - v1,1,1 - v1,u1) - 1/12
         *G(1 - v1,1,u1)*i_*Pi + 1/12*G(0,v1)*G(1 - v1,1,u1) - 1/12*G(1,v1)*G(
         1 - v1,1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 12*v1^2 + 36*v1^3 - 36*v1^4 + 
      12*v1^5 - 2*u1*v1 + 213*u1*v1^2 - 168*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5
       - 14*u1^2 + 346*u1^2*v1 - 1032*u1^2*v1^2 + 796*u1^2*v1^3 - 108*u1^2*
      v1^4 + 12*u1^2*v1^5 + 217*u1^3 - 1826*u1^3*v1 + 2731*u1^3*v1^2 - 860*
      u1^3*v1^3 + 36*u1^3*v1^4 - 950*u1^4 + 3518*u1^4*v1 - 2524*u1^4*v1^2 + 
      328*u1^4*v1^3 + 1487*u1^5 - 2780*u1^5*v1 + 888*u1^5*v1^2 - 1032*u1^6 + 
      876*u1^6*v1 + 292*u1^7)*Nc*u1^-1*v1 * (  - 1/12*G(0,v1)*G(1 - v1,0,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 12*v1^2 + 36*v1^3 - 36*v1^4 + 
      12*v1^5 + 42*u1*v1 + 87*u1*v1^2 - 168*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5
       - 126*u1^2 - 138*u1^2*v1 - 40*u1^2*v1^2 + 376*u1^2*v1^3 - 108*u1^2*v1^4
       + 12*u1^2*v1^5 + 171*u1^3 + 490*u1^3*v1 + 689*u1^3*v1^2 - 812*u1^3*v1^3
       + 36*u1^3*v1^4 + 218*u1^4 + 550*u1^4*v1 - 2176*u1^4*v1^2 + 412*u1^4*
      v1^3 + 141*u1^5 - 2228*u1^5*v1 + 1140*u1^5*v1^2 - 780*u1^6 + 1128*u1^6*
      v1 + 376*u1^7)*Nc*u1^-1*v1 * ( 1/72*G(1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 9*v1^2 + 2*v1^3 + 4*u1 - 22*u1
      *v1 + 4*u1*v1^2 + 16*u1*v1^3 - 21*u1^2 + 10*u1^2*v1 + 69*u1^2*v1^2 - 30*
      u1^2*v1^3 + 12*u1^3 + 86*u1^3*v1 - 104*u1^3*v1^2 + 16*u1^3*v1^3 + 33*
      u1^4 - 118*u1^4*v1 + 48*u1^4*v1^2 - 44*u1^5 + 48*u1^5*v1 + 16*u1^6)*
      Nc^-1*v1 * ( 1/4*G(1 - v1,1,1 - v1,u1) + 1/4*G(1 - v1,1,u1)*i_*Pi - 1/4*
         G(0,v1)*G(1 - v1,1,u1) + 1/4*G(1,v1)*G(1 - v1,1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 6*v1^2 + 18*v1^3 - 18*v1^4 + 6
      *v1^5 - 12*u1*v1 + 7*u1*v1^2 - 84*u1*v1^3 + 54*u1*v1^4 - 12*u1*v1^5 - 60
      *u1^2 - 16*u1^2*v1 - 143*u1^2*v1^2 + 188*u1^2*v1^3 - 54*u1^2*v1^4 + 6*
      u1^2*v1^5 + 103*u1^3 - 154*u1^3*v1 + 333*u1^3*v1^2 - 142*u1^3*v1^3 + 18*
      u1^3*v1^4 - 131*u1^4 + 312*u1^4*v1 - 221*u1^4*v1^2 + 38*u1^4*v1^3 + 119*
      u1^5 - 172*u1^5*v1 + 66*u1^5*v1^2 - 51*u1^6 + 60*u1^6*v1 + 20*u1^7)*Nc*
      u1^-1*v1 * ( 1/6*G(0,1,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - 2*v1^2 + 2*v1^3 + 2*u1 - 2*u1*
      v1 - 5*u1*v1^2 + 15*u1*v1^3 - 4*u1^2 - 20*u1^2*v1 + 66*u1^2*v1^2 - 23*
      u1^2*v1^3 - 11*u1^3 + 89*u1^3*v1 - 81*u1^3*v1^2 + 10*u1^3*v1^3 + 38*u1^4
       - 93*u1^4*v1 + 30*u1^4*v1^2 - 35*u1^5 + 30*u1^5*v1 + 10*u1^6)*Nc^-1*v1
       * ( 1/2*G(1,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(2*v1^2 - 3*v1^3 - 2*u1 + 7*u1*v1
       - 22*u1*v1^2 + 11*u1*v1^3 + 9*u1^2 - 41*u1^2*v1 + 60*u1^2*v1^2 - 22*
      u1^2*v1^3 - 24*u1^3 + 90*u1^3*v1 - 78*u1^3*v1^2 + 10*u1^3*v1^3 + 41*u1^4
       - 90*u1^4*v1 + 30*u1^4*v1^2 - 34*u1^5 + 30*u1^5*v1 + 10*u1^6)*Nc^-1*v1
       * (  - 1/2*G(0,0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(3*v1^2 + 2*u1 + 8*u1*v1 - 19*u1*
      v1^2 + 19*u1*v1^3 + u1^2 - 42*u1^2*v1 + 79*u1^2*v1^2 - 25*u1^2*v1^3 - 21
      *u1^3 + 103*u1^3*v1 - 85*u1^3*v1^2 + 10*u1^3*v1^3 + 43*u1^4 - 95*u1^4*v1
       + 30*u1^4*v1^2 - 35*u1^5 + 30*u1^5*v1 + 10*u1^6)*Nc^-1*v1 * ( 1/2*G(1,1
         ,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(9*v1^2 - 2*v1^3 - 4*u1 + 14*u1*v1
       - 38*u1*v1^2 + 22*u1*v1^3 + 13*u1^2 - 62*u1^2*v1 + 111*u1^2*v1^2 - 44*
      u1^2*v1^3 - 30*u1^3 + 152*u1^3*v1 - 150*u1^3*v1^2 + 20*u1^3*v1^3 + 63*
      u1^4 - 168*u1^4*v1 + 60*u1^4*v1^2 - 62*u1^5 + 60*u1^5*v1 + 20*u1^6)*
      Nc^-1*v1 * ( 1/4*G(1,0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(9*v1^2 + 3*v1^3 + 44*u1 - 120*u1*
      v1 + 386*u1*v1^2 - 271*u1*v1^3 - 217*u1^2 + 1039*u1^2*v1 - 1165*u1^2*
      v1^2 + 158*u1^2*v1^3 + 700*u1^3 - 1655*u1^3*v1 + 550*u1^3*v1^2 - 761*
      u1^4 + 626*u1^4*v1 + 234*u1^5)*Nc*v1 * ( 1/12*G(0,1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(16*v1^2 + 42*u1 + 44*u1*v1 - 199*
      u1*v1^2 + 108*u1*v1^3 - 56*u1^2 - 422*u1^2*v1 + 534*u1^2*v1^2 - 84*u1^2*
      v1^3 - 181*u1^3 + 756*u1^3*v1 - 327*u1^3*v1^2 + 24*u1^3*v1^3 + 330*u1^4
       - 402*u1^4*v1 + 72*u1^4*v1^2 - 159*u1^5 + 72*u1^5*v1 + 24*u1^6)*Nc*v1
       * (  - 1/6*G(1,0,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(29*v1^2 - 48*u1 + 82*u1*v1 - 150*
      u1*v1^2 + 116*u1*v1^3 + 149*u1^2 - 348*u1^2*v1 + 441*u1^2*v1^2 - 112*
      u1^2*v1^3 - 246*u1^3 + 558*u1^3*v1 - 356*u1^3*v1^2 + 44*u1^3*v1^3 + 233*
      u1^4 - 376*u1^4*v1 + 132*u1^4*v1^2 - 132*u1^5 + 132*u1^5*v1 + 44*u1^6)*
      Nc*v1 * ( 1/12*G(1 - v1,0,u1)*i_*Pi + 1/12*G(0,1 - v1,u1)*i_*Pi + 1/12*
         G(0,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(33*v1^2 - 2*v1^3 - 4*u1 + 62*u1*
      v1 - 86*u1*v1^2 + 22*u1*v1^3 + 37*u1^2 - 158*u1^2*v1 + 135*u1^2*v1^2 - 
      44*u1^2*v1^3 - 78*u1^3 + 200*u1^3*v1 - 150*u1^3*v1^2 + 20*u1^3*v1^3 + 87
      *u1^4 - 168*u1^4*v1 + 60*u1^4*v1^2 - 62*u1^5 + 60*u1^5*v1 + 20*u1^6)*
      Nc^-1*v1 * ( 1/4*G(0,v1)*G(1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(36*v1^2 - 24*v1^3 - 12*v1^4 - 36*
      u1*v1 - 15*u1*v1^2 - 69*u1*v1^3 + 36*u1*v1^4 - 28*u1^2 + 228*u1^2*v1 - 
      193*u1^2*v1^2 + 41*u1^2*v1^3 - 36*u1^2*v1^4 + 131*u1^3 - 275*u1^3*v1 + 
      263*u1^3*v1^2 - 346*u1^3*v1^3 + 12*u1^3*v1^4 - 95*u1^4 + 517*u1^4*v1 - 
      1019*u1^4*v1^2 + 192*u1^4*v1^3 + 259*u1^5 - 1144*u1^5*v1 + 516*u1^5*v1^2
       - 435*u1^6 + 504*u1^6*v1 + 168*u1^7)*Nc*u1^-1*v1 * ( 1/12*G(0,v1)*G(1
          - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(63*v1^2 + 42*u1 + 138*u1*v1 - 293
      *u1*v1^2 + 108*u1*v1^3 - 9*u1^2 - 610*u1^2*v1 + 581*u1^2*v1^2 - 84*u1^2*
      v1^3 - 275*u1^3 + 850*u1^3*v1 - 327*u1^3*v1^2 + 24*u1^3*v1^3 + 377*u1^4
       - 402*u1^4*v1 + 72*u1^4*v1^2 - 159*u1^5 + 72*u1^5*v1 + 24*u1^6)*Nc*v1
       * (  - 1/6*G(0,v1)*G(1 - v1,u1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num(83*v1^2 - 6*v1^3 - 108*u1 + 118*
      u1*v1 + 66*u1*v1^2 + 64*u1*v1^3 + 251*u1^2 + 246*u1^2*v1 + 5*u1^2*v1^2
       - 194*u1^2*v1^3 + 66*u1^3 - 230*u1^3*v1 - 550*u1^3*v1^2 + 124*u1^3*v1^3
       - 171*u1^4 - 518*u1^4*v1 + 372*u1^4*v1^2 - 162*u1^5 + 372*u1^5*v1 + 124
      *u1^6)*Nc*v1 * (  - 1/12*G(1,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)^2*Num( - v1^3 + 5*u1 + 3*u1*v1^2 - 8*u1
      *v1^3 - 10*u1^2 + 9*u1^2*v1 - 21*u1^2*v1^2 + 4*u1^2*v1^3 + 10*u1^3 - 18*
      u1^3*v1 + 8*u1^3*v1^2 - 5*u1^4 + 4*u1^4*v1)*Nc^-1*v1 * ( 2*G(0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num( - 10 + v1 - v1^2 + 24*u1 - 28*u1*
      v1 + 11*u1*v1^2 - 43*u1^2 + 77*u1^2*v1 - 34*u1^2*v1^2 + 69*u1^3 - 94*
      u1^3*v1 + 20*u1^3*v1^2 - 60*u1^4 + 40*u1^4*v1 + 20*u1^5)*Nc^-1*v1 * ( 
          - 1/12*i_*Pi^3 )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(11 + 12*v1 - 12*v1^2 - 10*u1 + 95*
      u1*v1 - 108*u1*v1^2 + 118*u1^2 - 281*u1^2*v1 + 54*u1^2*v1^2 - 173*u1^3
       + 108*u1^3*v1 + 54*u1^4)*Nc*v1 * ( 1/3*G(1 - v1,u1) + 1/3*G(1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num( - 6*v1 + 18*v1^2 - 18*v1^3 + 6*
      v1^4 + 5*u1 + 113*u1*v1 - 69*u1*v1^2 + 48*u1*v1^3 - 12*u1*v1^4 + 85*u1^2
       - 381*u1^2*v1 + 334*u1^2*v1^2 - 42*u1^2*v1^3 + 6*u1^2*v1^4 - 343*u1^3
       + 877*u1^3*v1 - 377*u1^3*v1^2 + 12*u1^3*v1^3 + 597*u1^4 - 839*u1^4*v1
       + 154*u1^4*v1^2 - 492*u1^5 + 296*u1^5*v1 + 148*u1^6)*Nc*u1^-1*v1 * ( 1/
         6*G(0,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(v1 - v1^2 + 3*u1 - 22*u1*v1 + 19*u1
      *v1^2 - 25*u1^2 + 72*u1^2*v1 - 32*u1^2*v1^2 + 55*u1^3 - 81*u1^3*v1 + 16*
      u1^3*v1^2 - 49*u1^4 + 32*u1^4*v1 + 16*u1^5)*Nc^-1*v1 * ( 1/4*G(1 - v1,u1
         )*i_*Pi + 1/4*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(v1 - v1^2 + 7*u1 + 31*u1*v1 - 43*u1
      *v1^2 + 20*u1^2 - 90*u1^2*v1 + 22*u1^2*v1^2 - 41*u1^3 + 36*u1^3*v1 + 14*
      u1^4)*Nc^-1*v1 * (  - 1/4*G(0,1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(2*v1 - 3*v1^2 + 4*u1 - 11*u1*v1 + 5
      *u1*v1^2 - 12*u1^2 + 20*u1^2*v1 - 6*u1^2*v1^2 + 17*u1^3 - 17*u1^3*v1 + 2
      *u1^3*v1^2 - 11*u1^4 + 4*u1^4*v1 + 2*u1^5)*Nc^-1*v1 * (  - 1/2*G(0,0,1,
         v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(6*v1 + 4*u1 - 20*u1*v1 + 9*u1*v1^2
       - 16*u1^2 + 42*u1^2*v1 - 20*u1^2*v1^2 + 31*u1^3 - 49*u1^3*v1 + 10*u1^3*
      v1^2 - 29*u1^4 + 20*u1^4*v1 + 10*u1^5)*Nc^-1*v1 * ( G(0,v1)*G(1 - v1,0,
         u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(8*v1 - 8*v1^2 + 12*u1 - 35*u1*v1 + 
      15*u1*v1^2 - 33*u1^2 + 72*u1^2*v1 - 35*u1^2*v1^2 + 57*u1^3 - 62*u1^3*v1
       - 10*u1^3*v1^2 - 25*u1^4 - 37*u1^4*v1 + 16*u1^4*v1^2 - 27*u1^5 + 32*
      u1^5*v1 + 16*u1^6)*Nc^-1*u1^-1*v1 * (  - 1/4*G(0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(9*v1 + 5*u1 - 34*u1*v1 + 18*u1*v1^2
       - 26*u1^2 + 81*u1^2*v1 - 40*u1^2*v1^2 + 59*u1^3 - 98*u1^3*v1 + 20*u1^3*
      v1^2 - 58*u1^4 + 40*u1^4*v1 + 20*u1^5)*Nc^-1*v1 * ( 1/2*G(0,u1)*G(1,0,v1
         ) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(12*v1 - 8*v1^2 - 4*v1^3 - 24*u1 - 
      20*u1*v1^2 + 12*u1*v1^3 + 116*u1^2 - 173*u1^2*v1 + 92*u1^2*v1^2 - 12*
      u1^2*v1^3 - 265*u1^3 + 384*u1^3*v1 - 156*u1^3*v1^2 + 4*u1^3*v1^3 + 340*
      u1^4 - 367*u1^4*v1 + 60*u1^4*v1^2 - 223*u1^5 + 112*u1^5*v1 + 56*u1^6)*Nc
      *u1^-1*v1 * (  - 1/4*G(0,v1)*G(1,u1) + 1/4*G(1,1 - v1,u1) + 1/4*G(1,u1)*
         i_*Pi + 1/4*G(1,u1)*G(1,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(15*v1 + 11*u1 - 54*u1*v1 + 30*u1*
      v1^2 - 46*u1^2 + 115*u1^2*v1 - 46*u1^2*v1^2 + 81*u1^3 - 112*u1^3*v1 + 20
      *u1^3*v1^2 - 66*u1^4 + 40*u1^4*v1 + 20*u1^5)*Nc^-1*v1 * (  - 1/4*G(0,1,0
         ,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(21*v1 + 17*u1 - 60*u1*v1 + 16*u1*
      v1^2 - 52*u1^2 + 97*u1^2*v1 - 40*u1^2*v1^2 + 77*u1^3 - 102*u1^3*v1 + 20*
      u1^3*v1^2 - 62*u1^4 + 40*u1^4*v1 + 20*u1^5)*Nc^-1*v1 * ( 1/4*G(1 - v1,
          - v1,u1)*i_*Pi + 1/4*G(1 - v1, - v1,0,u1) - 1/4*G(0,v1)*G(1 - v1, - 
         v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(31*v1 + 27*u1 - 92*u1*v1 + 42*u1*
      v1^2 - 84*u1^2 + 195*u1^2*v1 - 90*u1^2*v1^2 + 149*u1^3 - 226*u1^3*v1 + 
      44*u1^3*v1^2 - 136*u1^4 + 88*u1^4*v1 + 44*u1^5)*Nc^-1*v1 * (  - 1/4*G(0,
         0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(35*v1 - 4*v1^2 + 31*u1 - 104*u1*v1
       + 50*u1*v1^2 - 92*u1^2 + 207*u1^2*v1 - 94*u1^2*v1^2 + 153*u1^3 - 230*
      u1^3*v1 + 44*u1^3*v1^2 - 136*u1^4 + 88*u1^4*v1 + 44*u1^5)*Nc^-1*v1 * ( 
          - 1/4*G(1,0,0,v1) )

       + Den( - 1 + u1)^2*Den(v1 + u1)*Num(63*v1 + 111*u1 - 440*u1*v1 + 272*u1
      *v1^2 - 536*u1^2 + 959*u1^2*v1 - 268*u1^2*v1^2 + 735*u1^3 - 682*u1^3*v1
       + 104*u1^3*v1^2 - 414*u1^4 + 208*u1^4*v1 + 104*u1^5)*Nc*v1 * (  - 1/12*
         G(1 - v1, - v1,u1)*i_*Pi - 1/12*G(1 - v1, - v1,0,u1) + 1/12*G(0,v1)*
         G(1 - v1, - v1,u1) )

       + Den( - 1 + u1)^2*Num( - 26 - 3*v1 - 6*u1*v1 + 26*u1^2 + 3*u1^2*v1)*Nc
      *v1 * ( 1/6*G(0,1,1,v1) )

       + Den( - 1 + u1)^2*Num( - 5 + 2*v1 + 8*u1 - 8*u1*v1 - 3*u1^2 + 2*u1^2*
      v1)*Nc^-1*v1 * ( 1/4*G(0,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)^2*Num( - 5 + 20*v1 - 38*u1 + 28*u1*v1 + 177*u1^2 - 128
      *u1^2*v1 - 202*u1^3 + 68*u1^3*v1 + 68*u1^4)*Nc^-1*v1 * ( 1/24*G(1,u1)*
         Pi^2 )

       + Den( - 1 + u1)^2*Num( - 2 + u1)*Num( - 1 + v1 + u1)*u1*v1 * ( 4/3*G(1
          - v1,1 - v1,u1)*Nf + 2/3*G(0,u1)*i_*Nf*Pi + 4/3*G(1,v1)*G(1 - v1,u1)
         *Nf + 4/3*G(1,1,v1)*Nf )

       + Den( - 1 + u1)^2*Num( - 1 + 4*v1 - 18*u1 + 24*u1*v1 + 65*u1^2 - 48*
      u1^2*v1 - 70*u1^3 + 24*u1^3*v1 + 24*u1^4)*Nc^-1*v1 * (  - 1/4*G(0,v1)*G(
         1,1 - v1,u1) - 1/4*G(1,0,v1)*G(1,u1) )

       + Den( - 1 + u1)^2*Num( - 1 - 43*u1 + 22*u1^2)*Num( - 1 + v1 + u1)*
      Nc^-1*v1 * ( 1/4*G(1 - v1,1 - v1,u1) + 1/4*G(1,v1)*G(1 - v1,u1) + 1/4*G(
         1,1,v1) )

       + Den( - 1 + u1)^2*Num( - 1 - 8*u1 + 4*u1^2)*Num( - 1 + v1 + u1)*Nc^-1*
      v1 * (  - 2*G(1 - v1,u1) - 2*G(1,v1) )

       + Den( - 1 + u1)^2*Num(1 + 2*v1 + 2*u1 - 8*u1*v1 - 3*u1^2 + 2*u1^2*v1)*
      Nc^-1*v1 * (  - 1/4*G(1,1 - v1,u1)*i_*Pi - 1/4*G(1,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Num(1 + u1)*Num(2 + v1 - 2*u1)*Nc^-1*v1 * (  - 1/2*
         G(1 - v1,1 - v1,1 - v1,u1) - 1/2*G(1,v1)*G(1 - v1,1 - v1,u1) - 1/2*G(
         1,1,v1)*G(1 - v1,u1) - 1/2*G(1,1,1,v1) )

       + Den( - 1 + u1)^2*Num(2 + v1 - 18*u1 + 13*u1*v1 + 38*u1^2 - 22*u1^2*v1
       - 32*u1^3 + 10*u1^3*v1 + 10*u1^4)*Nc^-1*v1 * (  - 1/2*G(1 - v1,1 - v1,
         u1)*i_*Pi - 1/2*G(1,v1)*G(1 - v1,u1)*i_*Pi - 1/2*G(1,1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Num(3 + 12*v1 - 266*u1 + 272*u1*v1 + 597*u1^2 - 328*
      u1^2*v1 - 462*u1^3 + 128*u1^3*v1 + 128*u1^4)*Nc*v1 * ( 1/12*G(0,v1)*G(1,
         1 - v1,u1) + 1/12*G(1,0,v1)*G(1,u1) )

       + Den( - 1 + u1)^2*Num(3 - 26*u1 + 28*u1*v1 + 65*u1^2 - 44*u1^2*v1 - 62
      *u1^3 + 20*u1^3*v1 + 20*u1^4)*Nc^-1*v1 * ( 1/4*G(1,1 - v1,1 - v1,u1) + 1/
         4*G(1,v1)*G(1,1 - v1,u1) + 1/4*G(1,1,v1)*G(1,u1) )

       + Den( - 1 + u1)^2*Num(3 - 13*u1 + 13*u1*v1 + 31*u1^2 - 21*u1^2*v1 - 31
      *u1^3 + 10*u1^3*v1 + 10*u1^4)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1 - v1,1 - v1,
         u1) )

       + Den( - 1 + u1)^2*Num(5 + 4*v1 - 24*u1 + 24*u1*v1 + 65*u1^2 - 48*u1^2*
      v1 - 70*u1^3 + 24*u1^3*v1 + 24*u1^4)*Nc^-1*v1 * ( 1/4*G(0,0,v1)*G(1,u1)
          )

       + Den( - 1 + u1)^2*Num(9 + 3*v1 + 194*u1 - 191*u1*v1 - 273*u1^2 + 70*
      u1^2*v1 + 70*u1^3)*Nc*v1 * (  - 1/12*G(1 - v1,1 - v1,u1) - 1/12*G(1,v1)*
         G(1 - v1,u1) - 1/12*G(1,1,v1) )

       + Den( - 1 + u1)^2*Num(9 - 32*u1 + 28*u1*v1 + 65*u1^2 - 44*u1^2*v1 - 62
      *u1^3 + 20*u1^3*v1 + 20*u1^4)*Nc^-1*v1 * (  - 1/4*G(0,1,v1)*G(1,u1) )

       + Den( - 1 + u1)^2*Num(27 - 12*v1 - 334*u1 + 316*u1*v1 + 657*u1^2 - 344
      *u1^2*v1 - 474*u1^3 + 124*u1^3*v1 + 124*u1^4)*Nc*v1 * (  - 1/12*G(1,1 - 
         v1,1 - v1,u1) - 1/12*G(1,v1)*G(1,1 - v1,u1) - 1/12*G(1,1,v1)*G(1,u1)
          )

       + Den( - 1 + u1)^2*Num(29 - 276*u1 + 196*u1*v1 + 519*u1^2 - 272*u1^2*v1
       - 396*u1^3 + 124*u1^3*v1 + 124*u1^4)*Nc*v1 * ( 1/12*G(1 - v1,1 - v1,u1)
         *i_*Pi + 1/12*G(1,v1)*G(1 - v1,u1)*i_*Pi + 1/12*G(1,1,v1)*i_*Pi )

       + Den( - 1 + u1)^2*Num(51 - 276*u1 + 196*u1*v1 + 497*u1^2 - 272*u1^2*v1
       - 396*u1^3 + 124*u1^3*v1 + 124*u1^4)*Nc*v1 * ( 1/12*G(1 - v1,1 - v1,0,
         u1) + 1/12*G(1 - v1,0,1 - v1,u1) + 1/12*G(0,1 - v1,1 - v1,u1) + 1/12*
         G(0,1 - v1,u1)*G(1,v1) + 1/12*G(0,u1)*G(1,1,v1) + 1/12*G(1,v1)*G(1 - 
         v1,0,u1) )

       + Den( - 1 + u1)^2*Num(79 - 6*v1 - 334*u1 + 328*u1*v1 + 605*u1^2 - 350*
      u1^2*v1 - 474*u1^3 + 124*u1^3*v1 + 124*u1^4)*Nc*v1 * (  - 1/12*G(0,v1)*
         G(1 - v1,1 - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Den( - 1 + v1 + u1)*Num(2 - v1 - 4*v1^2
       + 3*v1^3 - 3*u1 - 15*u1*v1 + 49*u1*v1^2 - 23*u1*v1^3 - 11*u1^2 + 97*
      u1^2*v1 - 101*u1^2*v1^2 + 16*u1^2*v1^3 + 51*u1^3 - 133*u1^3*v1 + 48*u1^3
      *v1^2 - 55*u1^4 + 48*u1^4*v1 + 16*u1^5)*Nc^-1*v1 * (  - 1/4*G( - v1,u1)*
         i_*Pi - 1/4*G( - v1,0,u1) + 1/4*G(0,v1)*G( - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 26*v1 + 41*
      v1^2 - 24*v1^3 + 13*v1^4 - 4*v1^5 + 6*u1 + 44*u1*v1 - 97*u1*v1^2 + 120*
      u1*v1^3 - 45*u1*v1^4 + 4*u1*v1^5 - 29*u1^2 - 58*u1^2*v1 + 266*u1^2*v1^2
       - 224*u1^2*v1^3 + 68*u1^2*v1^4 + 15*u1^3 + 224*u1^3*v1 - 442*u1^3*v1^2
       + 236*u1^3*v1^3 + 65*u1^4 - 372*u1^4*v1 + 340*u1^4*v1^2 - 113*u1^5 + 
      224*u1^5*v1 + 56*u1^6)*Nc*v1 * ( 1/4*G( - v1,u1)*i_*Pi + 1/4*G( - v1,0,
         u1) - 1/4*G(0,v1)*G( - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(v1^2 - 2*v1^3
       + v1^4 + 22*u1 - 19*u1*v1 - 32*u1*v1^2 + 52*u1*v1^3 - 15*u1*v1^4 - 42*
      u1^2 - 37*u1^2*v1 + 181*u1^2*v1^2 - 114*u1^2*v1^3 + 16*u1^2*v1^4 - 7*
      u1^3 + 210*u1^3*v1 - 252*u1^3*v1^2 + 64*u1^3*v1^3 + 80*u1^4 - 222*u1^4*
      v1 + 96*u1^4*v1^2 - 69*u1^5 + 64*u1^5*v1 + 16*u1^6)*Nc^-1*v1 * (  - 1/4*
         G(0,u1)*G(0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num( - 16*v1^2 + 9*v1^3 - 40*u1*v1 + 43
      *u1*v1^2 + 16*u1*v1^3 - 18*u1*v1^4 - 26*u1^2 + 67*u1^2*v1 + 48*u1^2*v1^2
       - 93*u1^2*v1^3 + 18*u1^2*v1^4 + 35*u1^3 + 48*u1^3*v1 - 171*u1^3*v1^2 + 
      70*u1^3*v1^3 + 16*u1^4 - 135*u1^4*v1 + 102*u1^4*v1^2 - 39*u1^5 + 66*u1^5
      *v1 + 16*u1^6)*Nc*v1 * (  - 1/2*G(0,0, - v1,u1)*i_*Pi + 1/2*G(0,0, - v1,
         u1)*G(0,v1) - 1/2*G(0,0, - v1,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num( - 18*v1^3 + 5*v1^4 + 6*v1^5 - 2*
      v1^6 - 32*u1*v1^2 + 33*u1*v1^3 + 34*u1*v1^4 - 32*u1*v1^5 + 2*u1*v1^6 - 
      16*u1^2*v1 + 47*u1^2*v1^2 + 66*u1^2*v1^3 - 121*u1^2*v1^4 + 26*u1^2*v1^5
       - 4*u1^3 + 21*u1^3*v1 + 54*u1^3*v1^2 - 191*u1^3*v1^3 + 84*u1^3*v1^4 + 4
      *u1^4 + 16*u1^4*v1 - 137*u1^4*v1^2 + 116*u1^4*v1^3 - 37*u1^5*v1 + 74*
      u1^5*v1^2 + 18*u1^6*v1)*Nc * (  - 1/2*G(0,0,v1)*G(0, - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num( - 18*v1^3 + 7*v1^4 + 3*v1^5 - v1^6
       - 32*u1*v1^2 + 39*u1*v1^3 + 12*u1*v1^4 - 16*u1*v1^5 + u1*v1^6 - 16*u1^2
      *v1 + 53*u1^2*v1^2 + 18*u1^2*v1^3 - 59*u1^2*v1^4 + 13*u1^2*v1^5 - 4*u1^3
       + 23*u1^3*v1 + 12*u1^3*v1^2 - 91*u1^3*v1^3 + 42*u1^3*v1^4 + 4*u1^4 + 3*
      u1^4*v1 - 64*u1^4*v1^2 + 58*u1^4*v1^3 - 17*u1^5*v1 + 37*u1^5*v1^2 + 9*
      u1^6*v1)*Nc * ( 1/2*G(0,v1)*G(0, - v1,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num( - 18*v1^3 + 9*v1^4 - 32*u1*v1^2 + 
      45*u1*v1^3 - 10*u1*v1^4 - 16*u1^2*v1 + 59*u1^2*v1^2 - 30*u1^2*v1^3 + 3*
      u1^2*v1^4 - 4*u1^3 + 25*u1^3*v1 - 30*u1^3*v1^2 + 9*u1^3*v1^3 + 4*u1^4 - 
      10*u1^4*v1 + 9*u1^4*v1^2 + 3*u1^5*v1)*Nc * (  - 1/2*G(0, - v1,0,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num( - 5*v1^3 - v1^4 + 3*v1^5 - v1^6 - 
      16*u1*v1^2 + 2*u1*v1^3 + 28*u1*v1^4 - 16*u1*v1^5 + u1*v1^6 - 14*u1^2*v1
       + 13*u1^2*v1^2 + 66*u1^2*v1^3 - 71*u1^2*v1^4 + 13*u1^2*v1^5 - 2*u1^3 + 
      13*u1^3*v1 + 60*u1^3*v1^2 - 127*u1^3*v1^3 + 40*u1^3*v1^4 + 2*u1^4 + 19*
      u1^4*v1 - 100*u1^4*v1^2 + 52*u1^4*v1^3 - 29*u1^5*v1 + 31*u1^5*v1^2 + 7*
      u1^6*v1)*Nc * ( 1/6*G(0,u1)*i_*Pi^3 )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num( - 2*v1^3 + 6*v1^5 - 2*v1^6 - 36*u1
      *v1^2 + 2*u1*v1^3 + 54*u1*v1^4 - 30*u1*v1^5 + 2*u1*v1^6 - 48*u1^2*v1 + 
      36*u1^2*v1^2 + 126*u1^2*v1^3 - 123*u1^2*v1^4 + 24*u1^2*v1^5 - 8*u1^3 + 
      48*u1^3*v1 + 114*u1^3*v1^2 - 209*u1^3*v1^3 + 73*u1^3*v1^4 + 8*u1^4 + 36*
      u1^4*v1 - 159*u1^4*v1^2 + 95*u1^4*v1^3 - 45*u1^5*v1 + 57*u1^5*v1^2 + 13*
      u1^6*v1)*Nc * (  - 1/2*Zeta(3)*G(0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num(2*v1^3 - 13*v1^4 + 16*u1*v1^2 - 41*
      u1*v1^3 + u1*v1^4 - 4*u1*v1^5 + 20*u1^2*v1 - 55*u1^2*v1^2 + 3*u1^2*v1^3
       - 8*u1^2*v1^4 + 4*u1^2*v1^5 + 4*u1^3 - 33*u1^3*v1 + 3*u1^3*v1^2 + 18*
      u1^3*v1^4 - 4*u1^4 + u1^4*v1 + 8*u1^4*v1^2 + 30*u1^4*v1^3 + 4*u1^5*v1 + 
      22*u1^5*v1^2 + 6*u1^6*v1)*Nc * (  - 1/12*G(0,0,u1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num(14*v1^3 - 22*v1^4 + 40*u1*v1^2 - 80
      *u1*v1^3 + 89*u1*v1^4 - 82*u1*v1^5 + 32*u1^2*v1 - 106*u1^2*v1^2 + 267*
      u1^2*v1^3 - 386*u1^2*v1^4 + 82*u1^2*v1^5 + 4*u1^3 - 54*u1^3*v1 + 267*
      u1^3*v1^2 - 666*u1^3*v1^3 + 331*u1^3*v1^4 - 4*u1^4 + 89*u1^4*v1 - 502*
      u1^4*v1^2 + 501*u1^4*v1^3 - 140*u1^5*v1 + 337*u1^5*v1^2 + 85*u1^6*v1)*Nc
       * ( 1/12*G(0,u1)*G(0,v1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)^3*Num(22*v1^3 - 55*v1^4 + 27*v1^5 - 4*
      v1^6 + 60*u1*v1^2 - 187*u1*v1^3 + 128*u1*v1^4 - 55*u1*v1^5 + 4*u1*v1^6
       + 36*u1^2*v1 - 225*u1^2*v1^2 + 222*u1^2*v1^3 - 161*u1^2*v1^4 + 28*u1^2*
      v1^5 - 8*u1^3 - 91*u1^3*v1 + 168*u1^3*v1^2 - 193*u1^3*v1^3 + 78*u1^3*
      v1^4 + 8*u1^4 + 47*u1^4*v1 - 103*u1^4*v1^2 + 106*u1^4*v1^3 - 20*u1^5*v1
       + 70*u1^5*v1^2 + 18*u1^6*v1)*Nc * ( 1/12*G(0, - v1,u1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 46*v1 + 13*v1^2 - 2*v1^3 - 44*u1
       + 72*u1*v1 - 48*u1*v1^2 - 24*u1*v1^3 + 57*u1^2 - 90*u1^2*v1 - 98*u1^2*
      v1^2 + 34*u1^2*v1^3 - 44*u1^3 - 124*u1^3*v1 + 102*u1^3*v1^2 - 50*u1^4 + 
      102*u1^4*v1 + 34*u1^5)*Nc*v1 * ( 1/2*Zeta(3) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num(11*v1 + 77*u1 - 11*u1*v1 - 43*u1*
      v1^2 - 77*u1^2 - 86*u1^2*v1 + 54*u1^2*v1^2 - 43*u1^3 + 108*u1^3*v1 + 54*
      u1^4)*Nc*v1 * (  - 1/3*G(0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 69*v1^2 + 6*v1^3 + 108*u1 - 186*
      u1*v1 + 83*u1*v1^2 - 62*u1*v1^3 - 225*u1^2 + 196*u1^2*v1 - 230*u1^2*v1^2
       + 104*u1^2*v1^3 + 119*u1^3 - 274*u1^3*v1 + 312*u1^3*v1^2 - 106*u1^4 + 
      312*u1^4*v1 + 104*u1^5)*Nc*v1 * (  - 1/12*G(0,1,1 - v1,u1) - 1/12*G(0,1,
         u1)*i_*Pi + 1/12*G(0,1,u1)*G(0,v1) - 1/12*G(0,1,u1)*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 15*v1^2 - 6*v1^3 - 4*u1 - 26*u1*
      v1 + 21*u1*v1^2 - 18*u1*v1^3 - 7*u1^2 + 56*u1^2*v1 - 74*u1^2*v1^2 + 20*
      u1^2*v1^3 + 29*u1^3 - 94*u1^3*v1 + 60*u1^3*v1^2 - 38*u1^4 + 60*u1^4*v1
       + 20*u1^5)*Nc^-1*v1 * ( 1/4*G(0,1,1 - v1,u1) + 1/4*G(0,1,u1)*i_*Pi - 1/
         4*G(0,1,u1)*G(0,v1) + 1/4*G(0,1,u1)*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 15*v1^2 + 2*v1^3 + 4*u1 - 34*u1*
      v1 + 15*u1*v1^2 - 8*u1*v1^3 - 23*u1^2 + 28*u1^2*v1 - 30*u1^2*v1^2 + 4*
      u1^2*v1^3 + 15*u1^3 - 36*u1^3*v1 + 12*u1^3*v1^2 - 14*u1^4 + 12*u1^4*v1
       + 4*u1^5)*Nc^-1*v1 * ( 1/4*G(0,1,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 9*v1^2 + 2*v1^3 + 4*u1 - 22*u1*
      v1 + 9*u1*v1^2 - 8*u1*v1^3 - 17*u1^2 + 16*u1^2*v1 - 30*u1^2*v1^2 + 4*
      u1^2*v1^3 + 9*u1^3 - 36*u1^3*v1 + 12*u1^3*v1^2 - 14*u1^4 + 12*u1^4*v1 + 
      4*u1^5)*Nc^-1*v1 * ( 1/4*G(1,0,1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 5*v1^2 - v1^3 - u1 - 9*u1*v1 + 
      14*u1*v1^2 - 11*u1*v1^3 - 3*u1^2 + 30*u1^2*v1 - 43*u1^2*v1^2 + 10*u1^2*
      v1^3 + 15*u1^3 - 53*u1^3*v1 + 30*u1^3*v1^2 - 21*u1^4 + 30*u1^4*v1 + 10*
      u1^5)*Nc^-1*v1 * ( G(0,v1)*G(0,1 - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - 5*v1^2 + 2*v1^3 + 4*u1 - 12*u1*
      v1 + 29*u1*v1^2 - 22*u1*v1^3 - 11*u1^2 + 54*u1^2*v1 - 80*u1^2*v1^2 + 16*
      u1^2*v1^3 + 27*u1^3 - 94*u1^3*v1 + 48*u1^3*v1^2 - 36*u1^4 + 48*u1^4*v1
       + 16*u1^5)*Nc^-1*v1 * ( 1/4*G(0,u1)*G(0,v1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num( - v1^2 + v1^3 + 2*u1 - 5*u1*v1 + 
      18*u1*v1^2 - 15*u1*v1^3 - 6*u1^2 + 36*u1^2*v1 - 61*u1^2*v1^2 + 16*u1^2*
      v1^3 + 19*u1^3 - 77*u1^3*v1 + 48*u1^3*v1^2 - 31*u1^4 + 48*u1^4*v1 + 16*
      u1^5)*Nc^-1*v1 * ( 1/4*G(0,u1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num(15*v1^2 + 2*v1^3 - 12*u1 + 18*u1*v1
       - 11*u1*v1^2 + 16*u1*v1^3 + 15*u1^2 - 16*u1^2*v1 + 36*u1^2*v1^2 - 3*
      u1^3 + 24*u1^3*v1 + 4*u1^4)*Nc^-1*v1 * (  - 1/24*G(1,v1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)^2*Num(31*v1^2 - 2*v1^3 - 12*u1 + 50*u1*v1
       - 35*u1*v1^2 + 20*u1*v1^3 + 31*u1^2 - 52*u1^2*v1 + 44*u1^2*v1^2 - 19*
      u1^3 + 28*u1^3*v1 + 4*u1^4)*Nc^-1*v1 * (  - 1/24*G(1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 30 + 8*v1 + 9*v1^2 - 3*v1^3 + 38*
      u1 + 40*u1*v1 - 44*u1*v1^2 + 3*u1*v1^3 + 31*u1^2 - 105*u1^2*v1 + 35*u1^2
      *v1^2 - 64*u1^3 + 59*u1^3*v1 + 27*u1^4)*Nc*v1 * ( 1/2*G(0,0,0,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 26 + 12*v1 + 38*u1 + 19*u1*v1 - 26
      *u1*v1^2 + 19*u1^2 - 78*u1^2*v1 + 26*u1^2*v1^2 - 52*u1^3 + 51*u1^3*v1 + 
      25*u1^4)*Nc*v1 * ( 1/2*G(0,0,u1)*G(0,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 24 - 19*v1 + 9*v1^2 - 3*v1^3 + 5*
      u1 + 67*u1*v1 - 58*u1*v1^2 + 3*u1*v1^3 + 58*u1^2 - 147*u1^2*v1 + 49*u1^2
      *v1^2 - 92*u1^3 + 89*u1^3*v1 + 43*u1^4)*Nc*v1 * ( 1/12*G(1 - v1, - v1,u1
         )*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 14 - 21*v1 - 7*u1 + 38*u1*v1 - 44*
      u1*v1^2 + 38*u1^2 - 132*u1^2*v1 + 44*u1^2*v1^2 - 88*u1^3 + 91*u1^3*v1 + 
      47*u1^4)*Nc*v1 * ( 1/12*G(0,1,u1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 14 - 8*v1 + 9*v1^2 - 3*v1^3 + 6*u1
       + 72*u1*v1 - 64*u1*v1^2 + 3*u1*v1^3 + 63*u1^2 - 162*u1^2*v1 + 55*u1^2*
      v1^2 - 101*u1^3 + 100*u1^3*v1 + 48*u1^4)*Nc*v1 * (  - 1/2*G(0,0,0,v1)*i_
         *Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 14 + 7*v1 + 21*u1 + 19*u1*v1 - 28*
      u1*v1^2 + 19*u1^2 - 84*u1^2*v1 + 28*u1^2*v1^2 - 56*u1^3 + 56*u1^3*v1 + 
      28*u1^4)*v1 * (  - 1/6*G(0,0,v1)*G(0,u1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 10 + 2*v1 + 12*u1 + 9*u1*v1 - 12*
      u1*v1^2 + 9*u1^2 - 33*u1^2*v1 + 12*u1^2*v1^2 - 21*u1^3 + 24*u1^3*v1 + 12
      *u1^4)*Nc*v1 * (  - 1/2*G(0,0,u1)*G(0,v1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 6 + v1 - 3*v1^2 + 7*u1 + 20*u1*v1
       - 19*u1*v1^2 + 23*u1^2 - 66*u1^2*v1 + 22*u1^2*v1^2 - 47*u1^3 + 43*u1^3*
      v1 + 21*u1^4)*Nc*v1 * (  - 1/2*G(0,v1)*G(0,1 - v1,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 6 + 5*v1 - 3*v1^3 + 11*u1 - 5*u1*
      v1 - 11*u1*v1^2 + 3*u1*v1^3 - 5*u1^2 - 9*u1^2*v1 + 11*u1^2*v1^2 - u1^3
       + 11*u1^3*v1 + 3*u1^4)*Nc^-1*v1 * ( 1/2*G(0,0,0,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 4 - 4*v1 + 3*v1^2 - v1^3 + 4*u1*v1
       - 2*u1*v1^2 + u1*v1^3 + u1^2 + 3*u1^2*v1 - u1^2*v1^2 + 4*u1^3 - 5*u1^3*
      v1 - 3*u1^4)*Nc*v1 * (  - 1/2*G(1 - v1, - v1,1 - v1,u1)*i_*Pi - 1/2*G(1
          - v1, - v1,1 - v1,0,u1) - 1/2*G(1 - v1, - v1,0,1 - v1,u1) + 1/2*G(0,
         v1)*G(1 - v1, - v1,1 - v1,u1) + 1/2*G(0,1,v1)*G(1 - v1, - v1,u1) - 1/
         2*G(1,v1)*G(1 - v1, - v1,u1)*i_*Pi - 1/2*G(1,v1)*G(1 - v1, - v1,0,u1)
          + 1/2*G(1,0,v1)*G(1 - v1, - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 4 - 2*v1 + 2*u1 + 5*u1*v1 - 8*u1*
      v1^2 + 5*u1^2 - 24*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 17*u1^3*v1 + 9*u1^4
      )*Nc*v1 * ( 1/2*G(0,1,u1)*G(0,v1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 4 - v1 + 3*u1 + 12*u1*v1 - 12*u1*
      v1^2 + 12*u1^2 - 33*u1^2*v1 + 12*u1^2*v1^2 - 21*u1^3 + 24*u1^3*v1 + 12*
      u1^4)*Nc*v1 * (  - 1/2*G(0,0,u1)*G(0,1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 4 - v1^3 + 4*u1 + 30*u1*v1 - 29*u1
      *v1^2 + u1*v1^3 + 30*u1^2 - 87*u1^2*v1 + 29*u1^2*v1^2 - 59*u1^3 + 53*
      u1^3*v1 + 25*u1^4)*Nc*v1 * ( 1/2*G(0,0,v1)*G(0,1 - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 3 - 3*v1 + 4*u1*v1 - 4*u1*v1^2 + 4
      *u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4)*v1 * ( 
          - 1/18*G(1 - v1,u1)*Nf*Pi^2 - 1/18*G(0,u1)*Nf*Pi^2 - 1/18*G(1,v1)*Nf
         *Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 17*v1 - 15*u1 + 31*u1*v1 - 28*
      u1*v1^2 + 31*u1^2 - 84*u1^2*v1 + 28*u1^2*v1^2 - 56*u1^3 + 56*u1^3*v1 + 
      28*u1^4)*v1 * (  - 1/6*G(1,0,0,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 11*v1 - 9*u1 + 13*u1*v1 - 16*
      u1*v1^2 + 13*u1^2 - 48*u1^2*v1 + 16*u1^2*v1^2 - 32*u1^3 + 32*u1^3*v1 + 
      16*u1^4)*v1 * (  - 1/6*G(0,1,0,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 7*v1 + 3*v1^2 - v1^3 - 5*u1 + 
      19*u1*v1 - 18*u1*v1^2 + u1*v1^3 + 16*u1^2 - 42*u1^2*v1 + 15*u1^2*v1^2 - 
      25*u1^3 + 26*u1^3*v1 + 12*u1^4)*Nc*v1 * ( 1/2*G(0,0,1,v1)*G(0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 7*v1 + 3*v1^2 - v1^3 - 5*u1 + 
      43*u1*v1 - 32*u1*v1^2 + u1*v1^3 + 40*u1^2 - 93*u1^2*v1 + 29*u1^2*v1^2 - 
      62*u1^3 + 53*u1^3*v1 + 25*u1^4)*Nc*v1 * (  - 1/2*G(0,v1)*G(0,1 - v1,u1)*
         i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 5*v1 + 3*v1^2 - v1^3 - 3*u1 + 
      41*u1*v1 - 32*u1*v1^2 + u1*v1^3 + 38*u1^2 - 93*u1^2*v1 + 29*u1^2*v1^2 - 
      62*u1^3 + 53*u1^3*v1 + 25*u1^4)*Nc*v1 * (  - 1/2*G(0,u1)*G(1,0,v1)*i_*Pi
          )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 5*v1 + 3*v1^2 - v1^3 - 3*u1 + 
      42*u1*v1 - 32*u1*v1^2 + u1*v1^3 + 39*u1^2 - 96*u1^2*v1 + 29*u1^2*v1^2 - 
      65*u1^3 + 53*u1^3*v1 + 25*u1^4)*Nc*v1 * ( 1/2*G(0,u1)*G(1,0,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 5*v1 - 3*u1 - 5*u1*v1 - 4*u1*
      v1^2 - 5*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4)*
      v1 * (  - 1/6*G(0,0,1,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 5*v1 - 3*u1 + 19*u1*v1 - 28*u1
      *v1^2 + 19*u1^2 - 84*u1^2*v1 + 28*u1^2*v1^2 - 56*u1^3 + 56*u1^3*v1 + 28*
      u1^4)*v1 * (  - 1/6*G(0,0,v1)*G(1 - v1,u1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 5*v1 - 3*u1 + 23*u1*v1 - 20*u1
      *v1^2 + 23*u1^2 - 60*u1^2*v1 + 20*u1^2*v1^2 - 40*u1^3 + 40*u1^3*v1 + 20*
      u1^4)*v1 * ( 1/6*G(0,u1)*G(1,0,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 3*v1 - u1 + 17*u1*v1 - 16*u1*
      v1^2 + 17*u1^2 - 48*u1^2*v1 + 16*u1^2*v1^2 - 32*u1^3 + 32*u1^3*v1 + 16*
      u1^4)*v1 * ( 1/6*G(0,1,v1)*G(0,u1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 - 3*v1 - u1 + 21*u1*v1 - 20*u1*
      v1^2 + 21*u1^2 - 60*u1^2*v1 + 20*u1^2*v1^2 - 40*u1^3 + 40*u1^3*v1 + 20*
      u1^4)*v1 * ( 1/6*G(0,v1)*G(1 - v1,0,u1)*Nf + 1/6*G(0,v1)*G(0,1 - v1,u1)*
         Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2 + v1 + 3*u1 + u1*v1 - 4*u1*v1^2
       + u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4)*v1
       * ( 3/2*G(0,0,0,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(1 - u1 + u1*v1 + u1^2)*Nc^-1*v1 * ( 
          - 10 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(1 - u1 + u1*v1 + u1^2)*v1 * (  - 2/3*
         i_*Nf*Pi + 2/3*G(1 - v1,u1)*Nf + 2/3*G(0,u1)*Nf + 2/3*G(1,v1)*Nf )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2 - 7*v1 + 6*v1^2 - v1^3 - 9*u1 + 20*
      u1*v1 - 13*u1*v1^2 + u1*v1^3 + 14*u1^2 - 27*u1^2*v1 + 7*u1^2*v1^2 - 15*
      u1^3 + 10*u1^3*v1 + 4*u1^4)*Nc*v1 * (  - 1/2*G(0,1,v1)*G(0,1 - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2 - 7*v1 - 9*u1 + 29*u1*v1 - 20*u1*
      v1^2 + 29*u1^2 - 60*u1^2*v1 + 20*u1^2*v1^2 - 40*u1^3 + 40*u1^3*v1 + 20*
      u1^4)*v1 * (  - 1/6*G(0,0,v1)*i_*Nf*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2 - 2*v1 + 9*v1^2 - v1^3 - 4*u1 + u1*
      v1 + 10*u1*v1^2 + u1*v1^3 - 8*u1^2 + 48*u1^2*v1 - 19*u1^2*v1^2 + 37*u1^3
       - 41*u1^3*v1 - 21*u1^4)*Nc*v1 * ( 1/2*G(0,v1)*G(1 - v1,0,1 - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2 + 3*v1 + u1 + 16*u1*v1 - 6*u1*v1^2
       + 16*u1^2 - 24*u1^2*v1 + 6*u1^2*v1^2 - 18*u1^3 + 11*u1^3*v1 + 5*u1^4)*
      Nc*v1 * (  - 1/2*G(0,1,0,v1)*G(0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2 + 4*v1 + 2*u1 + 5*u1*v1 - 4*u1*v1^2
       + 5*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 7*u1^3*v1 + 3*u1^4)*Nc*
      v1 * ( 1/2*G(0,1,1 - v1,0,u1) + 1/2*G(0,1,0,1 - v1,u1) + 1/2*G(0,1,0,u1)
         *i_*Pi - 1/2*G(0,1,0,u1)*G(0,v1) + 1/2*G(0,1,0,u1)*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(3 + v1 - 2*u1 + 6*u1*v1 - 4*u1*v1^2
       + 6*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4)*v1
       * (  - 1/6*G(0,v1)*Nf*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(3 - 3*u1 + 11*u1*v1 - 8*u1*v1^2 + 11*
      u1^2 - 24*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4)*v1 * ( 
          - 1/18*i_*Nf*Pi^3 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 8*v1 + 8*v1^2 - 12*u1 + 28*u1*v1
       - 8*u1*v1^2 + 28*u1^2 - 13*u1^2*v1 - 16*u1^2*v1^2 - 9*u1^3 - 41*u1^3*v1
       + 16*u1^3*v1^2 - 25*u1^4 + 32*u1^4*v1 + 16*u1^5)*Nc^-1*u1^-1*v1 * ( 1/4
         *G(0,v1)*G(1,u1) - 1/4*G(1,1 - v1,u1) - 1/4*G(1,u1)*i_*Pi - 1/4*G(1,
         u1)*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 3*v1 - u1 + 11*u1*v1 - 10*u1*v1^2
       + 9*u1^2 - 26*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4)*
      Nc^-1*v1 * (  - 1/2*G(1 - v1,0,u1)*i_*Pi - 1/2*G(0,1 - v1,u1)*i_*Pi - 1/
         2*G(0,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - v1 - v1^2 + u1 + 4*u1*v1^2 - 4*u1*
      v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3*v1 + 8*
      u1^3*v1^2 + 4*u1^4*v1)*Nc * ( G(1 - v1,0,0,u1)*i_*Pi + G(0,1 - v1,0,u1)*
         i_*Pi + G(0,0,1 - v1,u1)*i_*Pi + G(0,0,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - v1 + v1^2 - 3*u1 + 18*u1*v1 - 15*
      u1*v1^2 + 19*u1^2 - 47*u1^2*v1 + 16*u1^2*v1^2 - 32*u1^3 + 32*u1^3*v1 + 
      16*u1^4)*Nc^-1*v1 * ( 1/4*G(1 - v1,0,u1) + 1/4*G(0,1 - v1,u1) + 1/4*G(0,
         u1)*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2*v1 - 3*v1^2 + 6*v1^3 - v1^4 - 2*u1
       - 5*u1*v1 + 37*u1*v1^2 - 25*u1*v1^3 + u1*v1^4 + 2*u1^2 + 31*u1^2*v1 - 
      63*u1^2*v1^2 + 19*u1^2*v1^3 - 39*u1^3*v1 + 35*u1^3*v1^2 + 17*u1^4*v1)*Nc
       * ( 1/2*G(1 - v1,1 - v1, - v1,u1)*i_*Pi + 1/2*G(1 - v1,1 - v1, - v1,0,
         u1) - 1/2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2*v1 + 4*v1^2 - 4*u1 + 2*u1*v1 + 15*
      u1*v1^2 - 6*u1*v1^3 + 4*u1^2 + 15*u1^2*v1 - 24*u1^2*v1^2 + 6*u1^2*v1^3
       - 18*u1^3*v1 + 11*u1^3*v1^2 + 5*u1^4*v1)*Nc * ( 1/2*G(0,1 - v1,u1)*G(1,
         0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(2*v1 + 6*v1^2 + 6*v1^3 - v1^4 - 2*u1
       + 4*u1*v1 + 19*u1*v1^2 - 13*u1*v1^3 + u1*v1^4 + 2*u1^2 + 13*u1^2*v1 - 
      24*u1^2*v1^2 + 7*u1^2*v1^3 - 12*u1^3*v1 + 11*u1^3*v1^2 + 5*u1^4*v1)*Nc
       * ( 1/2*G(1,0,v1)*G(1 - v1,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(4*v1 - 2*u1 - 4*u1*v1 + 16*u1*v1^2 - 
      16*u1*v1^3 + 2*u1^2 + 16*u1^2*v1 - 45*u1^2*v1^2 + 16*u1^2*v1^3 - 29*u1^3
      *v1 + 33*u1^3*v1^2 + 17*u1^4*v1)*Nc * ( 1/2*G(0,0,1,1 - v1,u1) + 1/2*G(0
         ,0,1,u1)*i_*Pi - 1/2*G(0,0,1,u1)*G(0,v1) + 1/2*G(0,0,1,u1)*G(1,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(8*v1 + v1^2 - 2*u1 - 7*u1*v1 + 4*u1*
      v1^2 - 4*u1*v1^3 + 2*u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*
      u1^3*v1 + 9*u1^3*v1^2 + 5*u1^4*v1)*Nc * ( 1/2*G(0,0,1 - v1,u1)*G(0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(10*v1 - 9*v1^2 + 3*v1^3 + 6*u1 - 19*
      u1*v1 + 64*u1*v1^2 - 45*u1*v1^3 - 6*u1^2 + 61*u1^2*v1 - 138*u1^2*v1^2 + 
      42*u1^2*v1^3 - 93*u1^3*v1 + 81*u1^3*v1^2 + 39*u1^4*v1)*Nc * (  - 1/12*G(
         0,1 - v1,u1)*Pi^2 )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 15*v1^2 + 9*v1^3 - 2*v1^4 + 2*u1
       - 15*u1*v1 + 57*u1*v1^2 - 39*u1*v1^3 + 2*u1*v1^4 - 2*u1^2 + 48*u1^2*v1
       - 99*u1^2*v1^2 + 30*u1^2*v1^3 - 62*u1^3*v1 + 53*u1^3*v1^2 + 25*u1^4*v1)
      *Nc * (  - 1/2*G(0,v1)*G(1 - v1,0,u1)*i_*Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 13*v1^2 + 9*v1^3 - 2*v1^4 + 2*u1
       - 13*u1*v1 + 56*u1*v1^2 - 39*u1*v1^3 + 2*u1*v1^4 - 2*u1^2 + 47*u1^2*v1
       - 102*u1^2*v1^2 + 30*u1^2*v1^3 - 65*u1^3*v1 + 53*u1^3*v1^2 + 25*u1^4*v1
      )*Nc * ( 1/2*G(0,0,v1)*G(1 - v1,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 4*v1^2 + 3*v1^3 - v1^4 + 4*u1 - 4*
      u1*v1 + 29*u1*v1^2 - 30*u1*v1^3 + u1*v1^4 - 4*u1^2 + 26*u1^2*v1 - 75*
      u1^2*v1^2 + 27*u1^2*v1^3 - 46*u1^3*v1 + 52*u1^3*v1^2 + 26*u1^4*v1)*Nc
       * ( 1/2*G(0,1,1,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*
      v1^2 - 8*u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 16*
      u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1)*Nc * ( 1/2*G(1 - v1,1 - v1,0,0,u1)
          + 1/2*G(1 - v1,0,1 - v1,0,u1) + 1/2*G(1 - v1,0,0,1 - v1,u1) + 1/2*G(
         0,1 - v1,1 - v1,0,u1) + 1/2*G(0,1 - v1,0,1 - v1,u1) + 1/2*G(0,1 - v1,
         0,u1)*G(1,v1) + 1/2*G(0,0,1 - v1,1 - v1,u1) + 1/2*G(0,0,1 - v1,u1)*G(
         1,v1) + 1/2*G(0,0,u1)*G(1,1,v1) + 1/2*G(1,v1)*G(1 - v1,0,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2*v1^2 + u1 - 2*u1*v1 + 4*u1*v1^2
       - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3*v1
       + 8*u1^3*v1^2 + 4*u1^4*v1)*Nc * ( G(1 - v1,1 - v1,0,u1)*i_*Pi + G(1 - 
         v1,0,1 - v1,u1)*i_*Pi + G(0,1 - v1,1 - v1,u1)*i_*Pi + G(0,1 - v1,u1)*
         G(1,v1)*i_*Pi + G(0,u1)*G(1,1,v1)*i_*Pi + G(1,v1)*G(1 - v1,0,u1)*i_*
         Pi )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 2*v1^2 + 2*u1 - 2*u1*v1 - 5*u1*
      v1^2 - 2*u1^2 - 5*u1^2*v1 + 3*u1^2*v1^2 + 3*u1^3*v1)*Nc * (  - 1/2*G(0,1
         ,1,v1)*i_*Pi - 1/2*G(0,1,1,v1)*G(0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(7*v1^2 + 3*v1^3 - v1^4 - 2*u1 + 7*u1*
      v1 + 13*u1*v1^2 - 10*u1*v1^3 + u1*v1^4 + 2*u1^2 + 10*u1^2*v1 - 21*u1^2*
      v1^2 + 7*u1^2*v1^3 - 12*u1^3*v1 + 11*u1^3*v1^2 + 5*u1^4*v1)*Nc * ( 1/2*
         G(0,v1)*G(1 - v1,1 - v1,0,u1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num(10*v1^2 - 4*u1 + 10*u1*v1 + 9*u1*v1^2
       - 6*u1*v1^3 + 4*u1^2 + 9*u1^2*v1 - 18*u1^2*v1^2 + 6*u1^2*v1^3 - 12*u1^3
      *v1 + 11*u1^3*v1^2 + 5*u1^4*v1)*Nc * ( 1/2*G(0,u1)*G(1,1,0,v1) )

       + Den( - 1 + u1)*Den(v1 + u1)*Num( - 3*v1^3 - 2*u1 + 8*u1*v1^2 - 23*u1*
      v1^3 + 2*u1^2 + 11*u1^2*v1 - 72*u1^2*v1^2 + 26*u1^2*v1^3 - 49*u1^3*v1 + 
      52*u1^3*v1^2 + 26*u1^4*v1)*Nc * (  - 1/2*G(1,0,v1)*G(1 - v1,1 - v1,u1) )

       + Den( - 1 + u1)*Num( - 16 + 26*u1 - 14*u1*v1 - 37*u1^2 + 14*u1^2*v1 + 
      17*u1^3)*Nc^-1*v1 * ( 1/12*G(0,v1)*G(1,u1)*Pi^2 )

       + Den( - 1 + u1)*Num( - 15 + 3*u1 - 4*u1*v1 + u1^2 + 4*u1^2*v1 + u1^3)*
      Nc^-1*v1 * (  - 1/12*G(1,1,u1)*Pi^2 )

       + Den( - 1 + u1)*Num( - 11 + 14*u1 - 24*u1*v1 - 48*u1^2 + 24*u1^2*v1 + 
      25*u1^3)*Nc*v1 * ( 1/2*G(0,v1)*G(1,1 - v1,1 - v1,u1) )

       + Den( - 1 + u1)*Num( - 10 + 3*v1 - v1^2 + 15*u1 - 9*u1*v1 + u1*v1^2 - 
      15*u1^2 + 6*u1^2*v1 + 4*u1^3)*Nc*v1 * (  - 1/2*G(0,1,v1)*G(1 - v1,0,u1)
          )

       + Den( - 1 + u1)*Num( - 10 + 6*v1 - 2*v1^2 + 31*u1 - 24*u1*v1 + 2*u1*
      v1^2 - 39*u1^2 + 18*u1^2*v1 + 14*u1^3)*Nc*v1 * (  - 1/2*G(1,0,0,0,v1) )

       + Den( - 1 + u1)*Num( - 9 + 5*u1 - 4*u1*v1 - 5*u1^2 + 4*u1^2*v1 + 3*
      u1^3)*Nc^-1*v1 * ( 1/2*G(0,1,v1)*G(1,1,u1) )

       + Den( - 1 + u1)*Num( - 9 + 7*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*
      u1^3)*v1 * ( 1/6*G(1,1,0,v1)*Nf )

       + Den( - 1 + u1)*Num( - 9 + 8*u1 - 8*u1*v1 - 22*u1^2 + 8*u1^2*v1 + 9*
      u1^3)*Nc*v1 * (  - 1/2*G(0,1,v1)*G(1,1,u1) )

       + Den( - 1 + u1)*Num( - 9 - 6*u1^2 + u1^3)*Nc*v1 * ( 1/2*G(0,0,v1)*G(1,
         1,u1) )

       + Den( - 1 + u1)*Num( - 8 + 6*v1 - v1^2 + 13*u1 - 12*u1*v1 + u1*v1^2 - 
      12*u1^2 + 6*u1^2*v1 + 5*u1^3)*Nc*v1 * (  - 1/2*G(0, - v1,1 - v1,u1)*i_*
         Pi - 1/2*G(0, - v1,1 - v1,0,u1) - 1/2*G(0, - v1,u1)*G(1,v1)*i_*Pi + 1/
         2*G(0, - v1,u1)*G(1,0,v1) - 1/2*G(0, - v1,0,1 - v1,u1) - 1/2*G(0, - 
         v1,0,u1)*G(1,v1) + 1/2*G(0,v1)*G(0, - v1,1 - v1,u1) + 1/2*G(0,1,v1)*
         G(0, - v1,u1) )

       + Den( - 1 + u1)*Num( - 7 + 6*v1 - 2*v1^2 + 16*u1 - 14*u1*v1 + 2*u1*
      v1^2 - 13*u1^2 + 8*u1^2*v1 + 6*u1^3)*Nc*v1 * ( 1/2*G(0,0,1,v1)*G(1 - v1,
         u1) + 1/2*G(1,0,0,1,v1) )

       + Den( - 1 + u1)*Num( - 7 - 2*v1^2 + 7*u1 - 8*u1*v1 + 2*u1*v1^2 - 10*
      u1^2 + 8*u1^2*v1 + 6*u1^3)*Nc^-1*v1 * ( 1/2*G(0,0,1,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)*Num( - 7 - v1^2 + 3*u1 - 2*u1*v1 + u1*v1^2 - 4*u1^2 + 
      2*u1^2*v1 + 2*u1^3)*Nc^-1*v1 * ( 1/2*G(0,1,1,0,v1) )

       + Den( - 1 + u1)*Num( - 7 + u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3)
      *v1 * ( 1/6*G(1,0,1,v1)*Nf )

       + Den( - 1 + u1)*Num( - 7 + 5*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*
      u1^3)*v1 * ( 1/6*G(1,0,v1)*G(1 - v1,u1)*Nf )

       + Den( - 1 + u1)*Num( - 6 + 3*v1 - v1^2 + 11*u1 - 9*u1*v1 + u1*v1^2 - 
      15*u1^2 + 6*u1^2*v1 + 4*u1^3)*Nc*v1 * (  - 1/2*G(0,u1)*G(1,0,1,v1) )

       + Den( - 1 + u1)*Num( - 6 - 3*v1^2 - 6*u1*v1 + 3*u1*v1^2 + 6*u1^2*v1 + 
      2*u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)*Num( - 6 + 17*u1 - 16*u1*v1 - 32*u1^2 + 16*u1^2*v1 + 
      17*u1^3)*Nc*v1 * (  - 1/2*G(0,1,1 - v1,u1)*i_*Pi - 1/2*G(0,1,u1)*G(1,v1)
         *i_*Pi )

       + Den( - 1 + u1)*Num( - 5 + 2*v1 + 31*u1 - 26*u1*v1 - 46*u1^2 + 20*u1^2
      *v1 + 20*u1^3)*Nc^-1*v1 * ( 1/4*G(0,1,v1)*G(0,u1) )

       + Den( - 1 + u1)*Num( - 5 + 3*v1 - v1^2 + 6*u1 - u1*v1 + u1*v1^2 + 4*
      u1^2 - 2*u1^2*v1 - 3*u1^3)*Nc*v1 * (  - 1/2*G(0,0,v1)*G(1 - v1, - v1,u1)
          )

       + Den( - 1 + u1)*Num( - 5 - u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3)
      *v1 * ( 1/6*G(0,1,v1)*G(1 - v1,u1)*Nf )

       + Den( - 1 + u1)*Num( - 5 + 3*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*
      u1^3)*v1 * ( 1/6*G(0,v1)*G(1 - v1,1 - v1,u1)*Nf )

       + Den( - 1 + u1)*Num( - 4 - 3*v1 + 4*u1 + 11*u1*v1 - 16*u1*v1^2 - 35*
      u1^2*v1 + 16*u1^2*v1^2 + 17*u1^3*v1)*Nc * (  - 1/2*G(0,v1)*G(1,1,1 - v1,
         u1) - 1/2*G(1,0,v1)*G(1,1,u1) )

       + Den( - 1 + u1)*Num( - 4 - 3*v1 + 4*u1 + 19*u1*v1 - 24*u1*v1^2 - 51*
      u1^2*v1 + 24*u1^2*v1^2 + 25*u1^3*v1)*Nc * ( 1/2*G(1,1,1 - v1,1 - v1,u1)
          + 1/2*G(1,1,1 - v1,u1)*G(1,v1) + 1/2*G(1,1,u1)*G(1,1,v1) )

       + Den( - 1 + u1)*Num( - 4 - 2*v1 + 9*v1^2 - 2*v1^3 + 4*u1 + 31*u1*v1 - 
      29*u1*v1^2 + 2*u1*v1^3 - 43*u1^2*v1 + 20*u1^2*v1^2 + 18*u1^3*v1)*Nc * ( 
         1/2*G(0, - v1, - v1,u1)*i_*Pi + 1/2*G(0, - v1, - v1,0,u1) - 1/2*G(0,
         v1)*G(0, - v1, - v1,u1) )

       + Den( - 1 + u1)*Num( - 4 + 3*v1 - v1^2 + 15*u1 - 29*u1*v1 + u1*v1^2 - 
      43*u1^2 + 26*u1^2*v1 + 26*u1^3)*Nc*v1 * (  - 1/2*G(1,1,1,0,v1) )

       + Den( - 1 + u1)*Num( - 4 + 3*v1 + 4*u1 + 30*u1*v1 - 28*u1*v1^2 - 59*
      u1^2*v1 + 28*u1^2*v1^2 + 28*u1^3*v1)*Nc * ( 1/2*G(1,1,1 - v1,u1)*i_*Pi
          + 1/2*G(1,1,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 4 + 6*v1 + 4*u1 + 3*u1*v1 - 8*u1*v1^2 - 13*u1^2
      *v1 + 8*u1^2*v1^2 + 8*u1^3*v1)*Nc * ( 1/2*G(0,v1)*G(1,1,1,u1) - 1/2*G(1,
         1,1,1 - v1,u1) - 1/2*G(1,1,1,u1)*i_*Pi - 1/2*G(1,1,1,u1)*G(1,v1) )

       + Den( - 1 + u1)*Num( - 4 + 15*v1 + 4*u1 + 117*u1*v1 - 80*u1*v1^2 - 175
      *u1^2*v1 + 80*u1^2*v1^2 + 77*u1^3*v1)*Nc * (  - 1/12*G(1,1,u1)*Pi^2 )

       + Den( - 1 + u1)*Num( - 4 + 10*u1 - 2*u1*v1 - 13*u1^2 + 2*u1^2*v1 + 5*
      u1^3)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G(1,1 - v1,u1)*i_*Pi - 1/2*G(1,0,v1)*
         G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 3 + 3*v1 - v1^2 + 16*u1 - 13*u1*v1 + u1*v1^2 - 
      20*u1^2 + 10*u1^2*v1 + 9*u1^3)*Nc*v1 * ( 1/2*G(0,v1)*G(1 - v1, - v1,0,u1
         ) )

       + Den( - 1 + u1)*Num( - 3 - 2*v1^2 + 3*u1 - 8*u1*v1 + 2*u1*v1^2 - 10*
      u1^2 + 8*u1^2*v1 + 6*u1^3)*Nc^-1*v1 * ( 1/2*G(1,0,0,1,v1) )

       + Den( - 1 + u1)*Num( - 3 - 3*u1 + 2*u1*v1)*Nc^-1*v1 * ( 1/4*G(0,1,1,v1
         ) )

       + Den( - 1 + u1)*Num( - 3 + u1)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1,1,u1)*i_*
         Pi + 1/2*G(1,1,1 - v1,u1)*i_*Pi + 1/2*G(1,1,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 3 + u1 - 4*u1*v1 - 5*u1^2 + 4*u1^2*v1 + 3*u1^3)
      *Nc^-1*v1 * (  - 1/2*G(0,1,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 3 + 3*u1 - 4*u1*v1 - 5*u1^2 + 4*u1^2*v1 + 3*
      u1^3)*Nc^-1*v1 * (  - 1/2*G(1,1,1 - v1,1 - v1,u1) - 1/2*G(1,1,1 - v1,u1)
         *G(1,v1) - 1/2*G(1,1,u1)*G(1,1,v1) )

       + Den( - 1 + u1)*Num( - 3 + 3*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*
      u1^3)*Nc^-1*v1 * ( G(0,v1)*G(1,1,1,u1) - G(1,1,1,1 - v1,u1) - G(1,1,1,u1
         )*i_*Pi - G(1,1,1,u1)*G(1,v1) )

       + Den( - 1 + u1)*Num( - 3 + 9*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*
      u1^3)*v1 * (  - 1/6*G(1 - v1,1 - v1,0,u1)*Nf - 1/6*G(1 - v1,0,1 - v1,u1)
         *Nf - 1/6*G(0,1 - v1,1 - v1,u1)*Nf - 1/6*G(0,1 - v1,u1)*G(1,v1)*Nf - 
         1/6*G(0,u1)*G(1,1,v1)*Nf - 1/6*G(1,v1)*G(1 - v1,0,u1)*Nf )

       + Den( - 1 + u1)*Num( - 3 + 15*u1 - 12*u1*v1 - 22*u1^2 + 10*u1^2*v1 + 
      10*u1^3)*Nc^-1*v1 * (  - 1/2*G(1 - v1,1 - v1,0,u1) - 1/2*G(1 - v1,0,1 - 
         v1,u1) - 1/2*G(0,1 - v1,1 - v1,u1) - 1/2*G(0,1 - v1,u1)*G(1,v1) - 1/2
         *G(0,u1)*G(1,1,v1) - 1/2*G(1,v1)*G(1 - v1,0,u1) )

       + Den( - 1 + u1)*Num( - 3 + 17*u1 - 12*u1*v1 - 24*u1^2 + 12*u1^2*v1 + 
      12*u1^3)*v1 * ( 1/6*G(0,v1)*G(1 - v1,u1)*i_*Nf*Pi )

       + Den( - 1 + u1)*Num( - 3 + 19*u1 - 12*u1*v1 - 30*u1^2 + 12*u1^2*v1 + 
      12*u1^3)*Nc*v1 * (  - 1/2*G(0,v1)*G(1,1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 3 + 21*u1 - 16*u1*v1 - 32*u1^2 + 16*u1^2*v1 + 
      16*u1^3)*v1 * ( 1/6*G(0,1,v1)*i_*Nf*Pi )

       + Den( - 1 + u1)*Num( - 3 + 25*u1 - 22*u1*v1 - 42*u1^2 + 20*u1^2*v1 + 
      20*u1^3)*Nc^-1*v1 * ( 1/4*G(0,1,v1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 2 - 4*v1 + 2*u1 + 15*u1*v1 - 2*u1*v1^2 - 16*
      u1^2*v1 + 2*u1^2*v1^2 - u1^3*v1)*Nc * ( 1/2*Zeta(3)*G(1,u1) )

       + Den( - 1 + u1)*Num( - 2 + 2*v1 + 2*u1 - u1*v1 + 3*u1^2*v1)*Nc * (  - 
         1/2*G(0,v1)*G(1,0,0,u1) + 1/2*G(1,1 - v1,0,0,u1) + 1/2*G(1,0,1 - v1,0
         ,u1) + 1/2*G(1,0,0,1 - v1,u1) + 1/2*G(1,0,0,u1)*i_*Pi + 1/2*G(1,0,0,
         u1)*G(1,v1) )

       + Den( - 1 + u1)*Num( - 2 + 3*v1 - v1^2 + 29*u1 - 23*u1*v1 + u1*v1^2 - 
      46*u1^2 + 20*u1^2*v1 + 17*u1^3)*Nc*v1 * (  - 1/2*G(0,1 - v1, - v1,u1)*i_
         *Pi - 1/2*G(0,1 - v1, - v1,0,u1) + 1/2*G(0,v1)*G(0,1 - v1, - v1,u1) )

       + Den( - 1 + u1)*Num( - 2 + 3*v1 + 2*u1 + 20*u1*v1 - 10*u1*v1^2 - 26*
      u1^2*v1 + 10*u1^2*v1^2 + 9*u1^3*v1)*Nc * ( 1/2*G(0,1,0,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num( - 2 + 8*v1 - 3*v1^2 + 2*u1 + 3*u1*v1 - 23*u1*v1^2
       - 43*u1^2*v1 + 26*u1^2*v1^2 + 26*u1^3*v1)*Nc * (  - 1/2*G(1,1,0,v1)*G(1
          - v1,u1) )

       + Den( - 1 + u1)*Num( - 2 + u1)*Nc^-1*v1 * ( G(0,1,1,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num( - 2 + 5*u1 - 4*u1*v1 - 9*u1^2 + 4*u1^2*v1 + 4*
      u1^3)*Nc*v1 * (  - 3/2*G(1,1 - v1,1 - v1,u1)*i_*Pi - 3/2*G(1,v1)*G(1,1
          - v1,u1)*i_*Pi - 3/2*G(1,1,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 2 + 17*u1 - 24*u1*v1 - 45*u1^2 + 24*u1^2*v1 + 
      26*u1^3)*Nc*v1 * (  - 1/2*G(0,v1)*G(1,1 - v1,1,u1) + 1/2*G(1,1 - v1,1,1
          - v1,u1) + 1/2*G(1,1 - v1,1,u1)*i_*Pi + 1/2*G(1,v1)*G(1,1 - v1,1,u1)
          )

       + Den( - 1 + u1)*Num( - 1 + 3*v1 - v1^2 + 26*u1 - 25*u1*v1 + u1*v1^2 - 
      44*u1^2 + 22*u1^2*v1 + 21*u1^3)*Nc*v1 * (  - 1/2*G(1 - v1, - v1,0,0,u1)
          )

       + Den( - 1 + u1)*Num( - 1 - v1^2 - 3*u1 - 2*u1*v1 + u1*v1^2 - 4*u1^2 + 
      2*u1^2*v1 + 2*u1^3)*Nc^-1*v1 * (  - 1/2*G(1,1,1,0,v1) )

       + Den( - 1 + u1)*Num( - 1 - 3*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*
      u1^3)*Nc^-1*v1 * (  - 1/2*G(1,0,v1)*G(1 - v1,1 - v1,u1) - 1/2*G(1,1,0,v1
         )*G(1 - v1,u1) )

       + Den( - 1 + u1)*Num( - 1 + 2*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*
      u1^3)*Nc^-1*v1 * ( G(1,1 - v1,1 - v1,u1)*i_*Pi + G(1,v1)*G(1,1 - v1,u1)*
         i_*Pi + G(1,1,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num( - 1 + 11*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*
      u1^3)*v1 * (  - 1/6*G(1 - v1,1 - v1,u1)*i_*Nf*Pi - 1/6*G(1,v1)*G(1 - v1,
         u1)*i_*Nf*Pi - 1/6*G(1,1,v1)*i_*Nf*Pi )

       + Den( - 1 + u1)*Num( - 1 + 15*u1 - 12*u1*v1 - 24*u1^2 + 12*u1^2*v1 + 
      12*u1^3)*v1 * ( 1/6*G(1,0,v1)*i_*Nf*Pi )

       + Den( - 1 + u1)*Num(1 - 5*v1 - u1 + 4*u1*v1)*Nc * ( 1/3*G(1,u1)*i_*
         Pi^3 )

       + Den( - 1 + u1)*Num(1 - u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3)*Nc
      *v1 * (  - G(1 - v1, - v1, - v1,u1)*i_*Pi - G(1 - v1, - v1, - v1,0,u1)
          + G(0,v1)*G(1 - v1, - v1, - v1,u1) )

       + Den( - 1 + u1)*Num(1 - u1 + 7*u1*v1 - 5*u1*v1^2 - 13*u1^2*v1 + 5*u1^2
      *v1^2 + 4*u1^3*v1)*Nc * (  - G(0,v1)*G(1,1 - v1, - v1,u1) - G(0,v1)*G(1,
         0, - v1,u1) + G(1,1 - v1, - v1,u1)*i_*Pi + G(1,1 - v1, - v1,0,u1) + 
         G(1,0, - v1,u1)*i_*Pi + G(1,0, - v1,0,u1) )

       + Den( - 1 + u1)*Num(1 + u1)*Nc^-1*v1 * (  - 3/2*G(1 - v1,1 - v1,1 - v1
         ,1 - v1,u1) - 1/2*G(1 - v1,1 - v1,1 - v1,u1)*i_*Pi + G(0,1,1,v1)*i_*
         Pi + 3/2*G(0,1,1,1,v1) - 3/2*G(1,v1)*G(1 - v1,1 - v1,1 - v1,u1) - 1/2
         *G(1,v1)*G(1 - v1,1 - v1,u1)*i_*Pi - 3/2*G(1,1,v1)*G(1 - v1,1 - v1,u1
         ) - 1/2*G(1,1,v1)*G(1 - v1,u1)*i_*Pi - 1/2*G(1,1,1,v1)*i_*Pi - 3/2*G(
         1,1,1,v1)*G(1 - v1,u1) - 3/2*G(1,1,1,1,v1) )

       + Den( - 1 + u1)*Num(1 + u1)*v1 * ( 1/2*G(1 - v1,1 - v1,1 - v1,u1)*Nf
          - 5/6*G(0,1,1,v1)*Nf + 1/2*G(1,v1)*G(1 - v1,1 - v1,u1)*Nf + 1/2*G(1,
         1,v1)*G(1 - v1,u1)*Nf + 1/2*G(1,1,1,v1)*Nf )

       + Den( - 1 + u1)*Num(1 + u1)*Nc*v1 * (  - 3/2*G(1 - v1,1 - v1,1 - v1,1
          - v1,u1) - 17/4*G(1 - v1,1 - v1,1 - v1,u1) - 2*G(1 - v1,1 - v1,1 - 
         v1,u1)*i_*Pi - 3/2*G(1 - v1,1 - v1,1 - v1,0,u1) - 3/2*G(1 - v1,1 - v1
         ,0,1 - v1,u1) - 3/2*G(1 - v1,0,1 - v1,1 - v1,u1) - 3/2*G(0,1 - v1,1
          - v1,1 - v1,u1) - 3/2*G(0,1 - v1,1 - v1,u1)*G(1,v1) - 3/2*G(0,1 - v1
         ,u1)*G(1,1,v1) - 3/2*G(0,u1)*G(1,1,1,v1) - 1/2*G(0,1,1,1,v1) - 3/2*G(
         1,v1)*G(1 - v1,1 - v1,1 - v1,u1) - 17/4*G(1,v1)*G(1 - v1,1 - v1,u1)
          - 2*G(1,v1)*G(1 - v1,1 - v1,u1)*i_*Pi - 3/2*G(1,v1)*G(1 - v1,1 - v1,
         0,u1) - 3/2*G(1,v1)*G(1 - v1,0,1 - v1,u1) - 3/2*G(1,1,v1)*G(1 - v1,1
          - v1,u1) - 17/4*G(1,1,v1)*G(1 - v1,u1) - 2*G(1,1,v1)*G(1 - v1,u1)*i_
         *Pi - 3/2*G(1,1,v1)*G(1 - v1,0,u1) - 17/4*G(1,1,1,v1) - 2*G(1,1,1,v1)
         *i_*Pi - 3/2*G(1,1,1,v1)*G(1 - v1,u1) - 3/2*G(1,1,1,1,v1) )

       + Den( - 1 + u1)*Num(2 - 14*v1 + 12*v1^2 - 3*v1^3 - 2*u1 + 35*u1*v1 - 
      30*u1*v1^2 + 3*u1*v1^3 - 39*u1^2*v1 + 18*u1^2*v1^2 + 14*u1^3*v1)*Nc * ( 
          - 1/2*G(0,0,0,v1)*G(1 - v1,u1) )

       + Den( - 1 + u1)*Num(2 - 10*v1 + 9*v1^2 - 2*v1^3 - 2*u1 + 37*u1*v1 - 29
      *u1*v1^2 + 2*u1*v1^3 - 46*u1^2*v1 + 20*u1^2*v1^2 + 17*u1^3*v1)*Nc * ( 
          - 1/2*G(1 - v1,0, - v1,u1)*i_*Pi - 1/2*G(1 - v1,0, - v1,0,u1) + 1/2*
         G(0,v1)*G(1 - v1,0, - v1,u1) )

       + Den( - 1 + u1)*Num(2 - 9*v1 - 2*u1 + 18*u1*v1 - 18*u1*v1^2 - 45*u1^2*
      v1 + 18*u1^2*v1^2 + 16*u1^3*v1)*Nc * (  - 1/2*G(0,0,v1)*G(1,1 - v1,u1)
          - 1/2*G(1,0,0,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(2 - 6*v1 - 2*u1 + 17*u1*v1 - 8*u1*v1^2 - 22*u1^2*
      v1 + 8*u1^2*v1^2 + 7*u1^3*v1)*Nc * ( 1/2*G(0,v1)*G(1,0,u1)*i_*Pi )

       + Den( - 1 + u1)*Num(2 - 6*v1 - 2*u1 + 21*u1*v1 - 12*u1*v1^2 - 30*u1^2*
      v1 + 12*u1^2*v1^2 + 11*u1^3*v1)*Nc * (  - 1/2*G(1,1 - v1,0,u1)*i_*Pi - 1/
         2*G(1,0,1 - v1,u1)*i_*Pi - 1/2*G(1,0,u1)*G(1,v1)*i_*Pi )

       + Den( - 1 + u1)*Num(2 - 6*v1 - 2*u1 + 37*u1*v1 - 22*u1*v1^2 - 56*u1^2*
      v1 + 22*u1^2*v1^2 + 19*u1^3*v1)*Nc * ( 1/2*G(0,v1)*G(1,1 - v1,u1)*i_*Pi
          + 1/2*G(1,0,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num(2 - 5*v1 - 2*u1 + 29*u1*v1 - 18*u1*v1^2 - 45*u1^2*
      v1 + 18*u1^2*v1^2 + 17*u1^3*v1)*Nc * (  - 1/2*G(0,0,v1)*G(1,0,u1) )

       + Den( - 1 + u1)*Num(2 - 5*v1 - 2*u1 + 33*u1*v1 - 22*u1*v1^2 - 53*u1^2*
      v1 + 22*u1^2*v1^2 + 21*u1^3*v1)*Nc * ( 1/2*G(0,v1)*G(1,1 - v1,0,u1) + 1/
         2*G(1,0,u1)*G(1,0,v1) )

       + Den( - 1 + u1)*Num(2 - 5*v1 - 2*u1 + 35*u1*v1 - 26*u1*v1^2 - 58*u1^2*
      v1 + 26*u1^2*v1^2 + 24*u1^3*v1)*Nc * (  - 1/2*G(0,0,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num(2 - 3*v1 - 2*u1 + 15*u1*v1 - 20*u1*v1^2 - 37*u1^2*
      v1 + 20*u1^2*v1^2 + 21*u1^3*v1)*Nc * (  - 1/2*G(0,v1)*G(0,1 - v1,1 - v1,
         u1) )

       + Den( - 1 + u1)*Num(2 + 6*v1 - 2*u1 + 16*u1*v1 - 2*u1*v1^2 - 7*u1^2*v1
       + 2*u1^2*v1^2 + u1^3*v1)*Nc * (  - 1/2*G(1,0,v1)*G(1,1 - v1,u1) - 1/2*
         G(1,1,0,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(2 - 2*u1 + 17*u1*v1 - 18*u1*v1^2 - 39*u1^2*v1 + 18
      *u1^2*v1^2 + 16*u1^3*v1)*Nc * ( 1/2*G(0,0,0,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(2 + u1)*Nc^-1*v1 * ( G(0,v1)*G(1 - v1,1 - v1,1 - 
         v1,u1) )

       + Den( - 1 + u1)*Num(3 - v1^2 - 6*u1 - 3*u1*v1 + u1*v1^2 + 3*u1^2*v1 + 
      u1^3)*Nc^-1*v1 * (  - G(1,0,0,0,v1) )

       + Den( - 1 + u1)*Num(3 - 5*u1 - 2*u1^2 + 4*u1^2*v1 + 4*u1^3)*Nc^-1*v1
       * (  - 1/4*G(0,v1)*G(1,0,u1) + 1/4*G(1,1 - v1,0,u1) + 1/4*G(1,0,1 - v1,
         u1) + 1/4*G(1,0,u1)*i_*Pi + 1/4*G(1,0,u1)*G(1,v1) )

       + Den( - 1 + u1)*Num(3 + u1)*Num(3 + u1^2)*Nc*v1 * (  - 1/2*G(0,1,v1)*
         G(1,1 - v1,u1) - 1/2*G(1,0,1,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(3 + u1 - 3*u1^2 + u1^3)*Nc^-1*v1 * (  - 1/2*G(0,v1
         )*G(1,1,1 - v1,u1) - 1/2*G(1,0,v1)*G(1,1,u1) )

       + Den( - 1 + u1)*Num(3 + 3*u1 - 6*u1*v1 - 9*u1^2 + 6*u1^2*v1 + 5*u1^3)*
      Nc^-1*v1 * ( 1/2*G(0,1,0,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(3 + 3*u1 - u1*v1 - 5*u1^2 + u1^2*v1 + 2*u1^3)*
      Nc^-1*v1 * (  - G(0,0,0,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(4 - 11*v1 - 4*u1 + 10*u1*v1 - 8*u1*v1^2 - 16*u1^2*
      v1 + 8*u1^2*v1^2 + 9*u1^3*v1)*Nc * ( 1/2*G(0,1,v1)*G(1,u1)*i_*Pi )

       + Den( - 1 + u1)*Num(4 - 8*v1 - 13*u1 + 8*u1*v1 + 7*u1^2)*Nc*u1*v1 * ( 
          - 1/2*G(0,0,1,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(4 - 8*v1 - 4*u1 - 5*u1*v1 + 3*u1^2*v1)*Nc * ( 1/2*
         G(0,1,1,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num(5 - 2*v1 - 2*u1 - 2*u1^2 + 2*u1^2*v1 + 2*u1^3)*
      Nc^-1*v1 * ( 1/2*G(0,v1)*G(1,1,u1) - 1/2*G(1,1,1 - v1,u1) - 1/2*G(1,1,u1
         )*i_*Pi - 1/2*G(1,1,u1)*G(1,v1) )

       + Den( - 1 + u1)*Num(5 + 4*u1)*Nc*v1 * ( G(0,v1)*G(1 - v1,1 - v1,1 - v1
         ,u1) )

       + Den( - 1 + u1)*Num(6 - 19*v1 - 6*u1 + 135*u1*v1 - 66*u1*v1^2 - 165*
      u1^2*v1 + 66*u1^2*v1^2 + 57*u1^3*v1)*Nc * ( 1/12*G(1,1 - v1,u1)*Pi^2 + 1/
         12*G(1,u1)*G(1,v1)*Pi^2 )

       + Den( - 1 + u1)*Num(6 - 2*v1 - 6*u1 + 52*u1*v1 - 42*u1*v1^2 - 87*u1^2*
      v1 + 42*u1^2*v1^2 + 39*u1^3*v1)*Nc * (  - 1/12*G(0,u1)*G(1,v1)*Pi^2 )

       + Den( - 1 + u1)*Num(6 - 4*u1 - 6*u1*v1 - 3*u1^2 + 6*u1^2*v1 + 3*u1^3)*
      Nc^-1*v1 * ( 1/2*Zeta(3)*G(1,u1) )

       + Den( - 1 + u1)*Num(8 - 23*v1 - 8*u1 + 34*u1*v1 - 8*u1*v1^2 - 31*u1^2*
      v1 + 8*u1^2*v1^2 + 4*u1^3*v1)*Nc * ( 1/12*G(1,0,u1)*Pi^2 )

       + Den( - 1 + u1)*Num(8 - 10*v1 + 6*v1^2 - v1^3 - 8*u1 + 60*u1*v1 - 48*
      u1*v1^2 + u1*v1^3 - 87*u1^2*v1 + 42*u1^2*v1^2 + 39*u1^3*v1)*Nc * (  - 1/
         12*G(1 - v1,0,u1)*Pi^2 )

       + Den( - 1 + u1)*Num(8 - 3*u1^2 + u1^3)*Nc^-1*v1 * ( 1/2*G(0,0,1,v1)*G(
         1,u1) )

       + Den( - 1 + u1)*Num(9 - u1 - 3*u1^2 + u1^3)*Nc^-1*v1 * ( 1/2*G(0,0,v1)
         *G(1,1,u1) )

       + Den( - 1 + u1)*Num(10 - 46*v1 - 10*u1 + 115*u1*v1 - 74*u1*v1^2 - 166*
      u1^2*v1 + 74*u1^2*v1^2 + 71*u1^3*v1)*Nc * (  - 1/12*G(0,v1)*G(1,u1)*Pi^2
          )

       + Den( - 1 + u1)*Num(11 + 9*u1)*Nc*v1 * ( 1/2*G(1,1 - v1,1 - v1,1 - v1,
         u1) + 1/2*G(1,v1)*G(1,1 - v1,1 - v1,u1) + 1/2*G(1,1,v1)*G(1,1 - v1,u1
         ) + 1/2*G(1,1,1,v1)*G(1,u1) )

       + Den( - 1 + u1)*Num( - 3*v1^2 + 6*u1 - 10*u1*v1 + 3*u1*v1^2 - 11*u1^2
       + 10*u1^2*v1 + 7*u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,0,1,v1) )

       + Den(v1 + u1)*Den( - 1 + v1 + u1)*Num( - 24*v1^2 + 60*v1^3 - 48*v1^4
       + 12*v1^5 - 63*u1*v1 + 177*u1*v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2
       + 286*u1^2*v1 - 290*u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1
       + 132*u1^3*v1^2 - 134*u1^4 + 120*u1^4*v1 + 40*u1^5)*Nc*u1^-1*v1 * ( 1/
         12*G( - v1,1 - v1,u1)*i_*Pi + 1/12*G( - v1,1 - v1,0,u1) + 1/12*G( - 
         v1,0,1 - v1,u1) - 1/12*G(0,v1)*G( - v1,1 - v1,u1) - 1/12*G(0,1,v1)*G(
          - v1,u1) + 1/12*G(1,v1)*G( - v1,u1)*i_*Pi + 1/12*G(1,v1)*G( - v1,0,
         u1) - 1/12*G(1,0,v1)*G( - v1,u1) )

       + Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 8*v1^2 - 24*v1^3 + 92*v1^4
       - 80*v1^5 + 20*v1^6 - 24*u1*v1 - 97*u1*v1^2 + 383*u1*v1^3 - 342*u1*v1^4
       + 80*u1*v1^5 - 68*u1^2 - 166*u1^2*v1 + 1137*u1^2*v1^2 - 1404*u1^2*v1^3
       + 464*u1^2*v1^4 - 93*u1^3 + 1493*u1^3*v1 - 2960*u1^3*v1^2 + 1456*u1^3*
      v1^3 + 647*u1^4 - 2676*u1^4*v1 + 2084*u1^4*v1^2 - 858*u1^5 + 1376*u1^5*
      v1 + 344*u1^6)*Nc*u1^-1*v1 * (  - 1/24*G( - v1,u1)*Pi^2 )

       + Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num(4*v1^2 - 12*v1^3 + 14*v1^4 - 8
      *v1^5 + 2*v1^6 + 9*u1*v1 - 31*u1*v1^2 + 38*u1*v1^3 - 24*u1*v1^4 + 8*u1*
      v1^5 - 11*u1^2 - 10*u1^2*v1 + 56*u1^2*v1^2 - 52*u1^2*v1^3 + 22*u1^2*v1^4
       + 9*u1^3 + 54*u1^3*v1 - 92*u1^3*v1^2 + 48*u1^3*v1^3 + 22*u1^4 - 84*u1^4
      *v1 + 62*u1^4*v1^2 - 28*u1^5 + 40*u1^5*v1 + 10*u1^6)*Nc*u1^-1*v1 * (  - 
         1/2*G( - v1, - v1,u1)*i_*Pi - 1/2*G( - v1, - v1,0,u1) + 1/2*G(0,v1)*
         G( - v1, - v1,u1) )

       + Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 24*v1^3 + 60*v1^4 - 48*v1^5
       + 12*v1^6 + 12*u1*v1 - 105*u1*v1^2 + 243*u1*v1^3 - 198*u1*v1^4 + 48*u1*
      v1^5 - 72*u1^2 - 102*u1^2*v1 + 623*u1^2*v1^2 - 658*u1^2*v1^3 + 188*u1^2*
      v1^4 - 21*u1^3 + 757*u1^3*v1 - 1266*u1^3*v1^2 + 512*u1^3*v1^3 + 317*u1^4
       - 1110*u1^4*v1 + 708*u1^4*v1^2 - 352*u1^5 + 464*u1^5*v1 + 116*u1^6)*Nc*
      u1^-1*v1 * (  - 1/12*G(0,v1)*G( - v1,u1)*i_*Pi )

       + Den(v1 + u1)^2*Den( - 1 + v1 + u1)*Num( - 8*v1^3 + 20*v1^4 - 16*v1^5
       + 4*v1^6 + 4*u1*v1 - 35*u1*v1^2 + 81*u1*v1^3 - 66*u1*v1^4 + 16*u1*v1^5
       - 24*u1^2 - 34*u1^2*v1 + 217*u1^2*v1^2 - 230*u1^2*v1^3 + 64*u1^2*v1^4
       - 7*u1^3 + 271*u1^3*v1 - 454*u1^3*v1^2 + 176*u1^3*v1^3 + 115*u1^4 - 402
      *u1^4*v1 + 244*u1^4*v1^2 - 128*u1^5 + 160*u1^5*v1 + 40*u1^6)*Nc*u1^-1*v1
       * ( 1/4*G( - v1,0,u1)*i_*Pi )

       + Den(v1 + u1)^3*Num( - 10*v1^2 + 2*v1^3 + 2*v1^5 - 32*u1*v1 + 6*u1*
      v1^2 + 16*u1*v1^4 - 16*u1^2 + 6*u1^2*v1 + 41*u1^2*v1^3 + 2*u1^3 + 47*
      u1^3*v1^2 + 25*u1^4*v1 + 5*u1^5)*Nc^-1*v1 * (  - 1/2*Zeta(3)*G(0,u1) )

       + Den(v1 + u1)^3*Num( - 4*v1^2 + 3*v1^3 - 4*u1*v1 + 9*u1*v1^2 - 6*u1*
      v1^3 + 2*u1*v1^4 - 2*u1^2 + 9*u1^2*v1 - 18*u1^2*v1^2 + 10*u1^2*v1^3 + 3*
      u1^3 - 18*u1^3*v1 + 18*u1^3*v1^2 - 6*u1^4 + 14*u1^4*v1 + 4*u1^5)*Nc^-1*
      v1 * ( 1/2*G(0,0, - v1,u1)*i_*Pi - 1/2*G(0,0, - v1,u1)*G(0,v1) + 1/2*G(0
         ,0, - v1,0,u1) )

       + Den(v1 + u1)^3*Num( - 3*v1^2 + 5*v1^3 + 2*v1^5 + 15*u1*v1^2 - 6*u1*
      v1^3 + 10*u1*v1^4 + 15*u1^2*v1 - 18*u1^2*v1^2 + 23*u1^2*v1^3 + 5*u1^3 - 
      18*u1^3*v1 + 29*u1^3*v1^2 - 6*u1^4 + 19*u1^4*v1 + 5*u1^5)*Nc^-1*v1 * ( 1/
         6*G(0, - v1,u1)*Pi^2 )

       + Den(v1 + u1)^3*Num( - 2*v1^2 - 3*v1^3 + 2*v1^5 - 9*u1*v1^2 + 10*u1*
      v1^4 - 9*u1^2*v1 + 20*u1^2*v1^3 - 3*u1^3 + 20*u1^3*v1^2 + 10*u1^4*v1 + 2
      *u1^5)*Nc^-1*v1 * (  - 1/2*G(0,0,v1)*G(0, - v1,u1) )

       + Den(v1 + u1)^3*Num( - 2*v1^2 - 2*v1^3 + v1^5 - 6*u1*v1^2 + 5*u1*v1^4
       - 6*u1^2*v1 + 10*u1^2*v1^3 - 2*u1^3 + 10*u1^3*v1^2 + 5*u1^4*v1 + u1^5)*
      Nc^-1*v1 * ( 1/2*G(0,v1)*G(0, - v1,0,u1) )

       + Den(v1 + u1)^3*Num( - 2*v1^2 + v1^3 + v1^5 + 3*u1*v1^2 - 2*u1*v1^3 + 
      5*u1*v1^4 + 3*u1^2*v1 - 6*u1^2*v1^2 + 11*u1^2*v1^3 + u1^3 - 6*u1^3*v1 + 
      13*u1^3*v1^2 - 2*u1^4 + 8*u1^4*v1 + 2*u1^5)*Nc^-1*v1 * (  - 1/2*G(0, - 
         v1,0,u1)*i_*Pi )

       + Den(v1 + u1)^3*Num( - 2*v1^2 + 2*v1^5 - 2*u1*v1^3 + 10*u1*v1^4 - 6*
      u1^2*v1^2 + 21*u1^2*v1^3 - 6*u1^3*v1 + 23*u1^3*v1^2 - 2*u1^4 + 13*u1^4*
      v1 + 3*u1^5)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(0, - v1,u1)*i_*Pi )

       + Den(v1 + u1)^3*Num(2*v1^2 - v1^3 + 2*u1*v1 - 3*u1*v1^2 - 6*u1*v1^3 + 
      8*u1*v1^4 + u1^2 - 3*u1^2*v1 - 18*u1^2*v1^2 + 31*u1^2*v1^3 - u1^3 - 18*
      u1^3*v1 + 45*u1^3*v1^2 - 6*u1^4 + 29*u1^4*v1 + 7*u1^5)*Nc^-1*v1 * ( 1/6*
         G(0,0,u1)*Pi^2 )

       + Den(v1 + u1)^3*Num(2*v1^2 + v1^3 + 3*u1*v1^2 + 3*u1^2*v1 + u1^3)*
      Nc^-1*v1 * ( 1/2*G(0, - v1,0,0,u1) )

       + Den(v1 + u1)^3*Num(4*v1^2 - 5*v1^3 + 4*u1*v1 - 15*u1*v1^2 - 8*u1*v1^3
       + 14*u1*v1^4 + 2*u1^2 - 15*u1^2*v1 - 24*u1^2*v1^2 + 53*u1^2*v1^3 - 5*
      u1^3 - 24*u1^3*v1 + 75*u1^3*v1^2 - 8*u1^4 + 47*u1^4*v1 + 11*u1^5)*Nc^-1*
      v1 * (  - 1/12*G(0,u1)*G(0,v1)*Pi^2 )

       + Den(v1 + u1)^3*Num(4*v1^2 - 3*v1^3 + 2*v1^5 + 4*u1*v1 - 9*u1*v1^2 - 4
      *u1*v1^3 + 22*u1*v1^4 + 2*u1^2 - 9*u1^2*v1 - 12*u1^2*v1^2 + 64*u1^2*v1^3
       - 3*u1^3 - 12*u1^3*v1 + 80*u1^3*v1^2 - 4*u1^4 + 46*u1^4*v1 + 10*u1^5)*
      Nc^-1*v1 * ( 1/12*G(0,u1)*i_*Pi^3 )

       + Den(v1 + u1)^3*Num(6*v1^3 + 5*v1^4 - 6*v1^5 + v1^6 + 8*u1*v1^2 + 15*
      u1*v1^3 - 21*u1*v1^4 + 9*u1*v1^5 + 4*u1^2*v1 + 15*u1^2*v1^2 - 27*u1^2*
      v1^3 + 27*u1^2*v1^4 + 4*u1^3 + 5*u1^3*v1 - 15*u1^3*v1^2 + 37*u1^3*v1^3
       - 3*u1^4*v1 + 24*u1^4*v1^2 + 6*u1^5*v1)*Nc * (  - 1/2*G(0, - v1,0,u1)*
         i_*Pi )

       + Den(v1 + u1)^3*Num(6*v1^3 + 7*v1^4 - 9*v1^5 + 2*v1^6 + 8*u1*v1^2 + 21
      *u1*v1^3 - 41*u1*v1^4 + 22*u1*v1^5 + 4*u1^2*v1 + 21*u1^2*v1^2 - 69*u1^2*
      v1^3 + 69*u1^2*v1^4 + 4*u1^3 + 7*u1^3*v1 - 51*u1^3*v1^2 + 95*u1^3*v1^3
       - 14*u1^4*v1 + 61*u1^4*v1^2 + 15*u1^5*v1)*Nc * ( 1/2*G(0,v1)*G(0, - v1,
         u1)*i_*Pi )

       + Den(v1 + u1)^2*Num( - 22 - v1 + 22*v1^2 - u1 + 44*u1*v1 + 22*u1^2)*
      Nc^-1*u1*v1 * (  - 1/4*G(0,0,u1) )

       + Den(v1 + u1)^2*Num( - 5 + 4*v1^2 + 8*u1*v1 + 4*u1^2)*Nc^-1*u1*v1 * ( 
         2*G(0,u1) )

       + Den(v1 + u1)^2*Num( - 1 + v1 + u1)*Num(1 + v1 + u1)*u1*v1 * (  - 2/3*
         G(1 - v1,u1)*i_*Nf*Pi - 4/3*G(0,0,u1)*Nf - 2/3*G(1,v1)*i_*Nf*Pi )

       + Den(v1 + u1)^2*Num( - 24*v1 + 12*v1^2 - 142*u1 + 75*u1*v1 + 70*u1*
      v1^2 + 63*u1^2 + 140*u1^2*v1 + 70*u1^3)*Nc*v1 * ( 1/12*G(0,0,u1) )

       + Den(v1 + u1)^2*Num( - 22*v1 + 51*v1^2 - 70*u1 + 126*u1*v1 - 100*u1*
      v1^2 + 124*u1*v1^3 + 75*u1^2 - 200*u1^2*v1 + 372*u1^2*v1^2 - 100*u1^3 + 
      372*u1^3*v1 + 124*u1^4)*Nc*v1 * ( 1/12*G(0,0,u1)*i_*Pi )

       + Den(v1 + u1)^2*Num(3*v1 + 2*u1)*Num( - 2 + v1 + u1)*Nc^-1*v1 * ( 1/2*
         G(0,0,0,u1) )

       + Den(v1 + u1)^2*Num(6*v1 - 3*v1^2 + 4*u1 - 5*u1*v1 - 9*u1*v1^2 + 10*u1
      *v1^3 - 2*u1^2 - 18*u1^2*v1 + 30*u1^2*v1^2 - 9*u1^3 + 30*u1^3*v1 + 10*
      u1^4)*Nc^-1*v1 * ( 1/2*G(0,0,u1)*G(0,v1) )

       + Den(v1 + u1)^2*Num(6*v1 - v1^2 - 2*v1^3 + 2*u1 - 2*u1*v1 - 38*u1*v1^2
       + 28*u1*v1^3 - u1^2 - 70*u1^2*v1 + 84*u1^2*v1^2 - 34*u1^3 + 84*u1^3*v1
       + 28*u1^4)*Nc^-1*v1 * ( 1/4*G(0,0,v1)*G( - v1,u1) )

       + Den(v1 + u1)^2*Num(6*v1 - v1^2 - 2*v1^3 + 2*u1 - 2*u1*v1 - 30*u1*v1^2
       + 24*u1*v1^3 - u1^2 - 54*u1^2*v1 + 72*u1^2*v1^2 - 26*u1^3 + 72*u1^3*v1
       + 24*u1^4)*Nc^-1*v1 * (  - 1/4*G(0,v1)*G( - v1,0,u1) )

       + Den(v1 + u1)^2*Num(6*v1 - v1^2 - 2*v1^3 + 2*u1 - 2*u1*v1 - 22*u1*v1^2
       + 20*u1*v1^3 - u1^2 - 38*u1^2*v1 + 60*u1^2*v1^2 - 18*u1^3 + 60*u1^3*v1
       + 20*u1^4)*Nc^-1*v1 * ( 1/4*G( - v1,0,0,u1) )

       + Den(v1 + u1)^2*Num(10*v1 - 7*v1^2 + 2*v1^3 - 18*u1 - 14*u1*v1 - 22*u1
      *v1^2 + 44*u1*v1^3 - 7*u1^2 - 50*u1^2*v1 + 132*u1^2*v1^2 - 26*u1^3 + 132
      *u1^3*v1 + 44*u1^4)*Nc*v1 * (  - 1/4*G(0,0,v1)*G( - v1,u1) )

       + Den(v1 + u1)^2*Num(12*v1 + 3*v1^2 + 6*v1^3 + 24*u1 - 18*u1*v1 - 50*u1
      *v1^2 + 64*u1*v1^3 - 21*u1^2 - 118*u1^2*v1 + 192*u1^2*v1^2 - 62*u1^3 + 
      192*u1^3*v1 + 64*u1^4)*Nc^-1*v1 * ( 1/24*G( - v1,u1)*Pi^2 )

       + Den(v1 + u1)^2*Num(22*v1 + 29*v1^2 - 26*u1 + 82*u1*v1 - 100*u1*v1^2
       + 124*u1*v1^3 + 53*u1^2 - 200*u1^2*v1 + 372*u1^2*v1^2 - 100*u1^3 + 372*
      u1^3*v1 + 124*u1^4)*Nc*v1 * ( 1/12*G(1 - v1,0,0,u1) + 1/12*G(0,1 - v1,0,
         u1) + 1/12*G(0,0,1 - v1,u1) + 1/12*G(0,0,u1)*G(1,v1) )

       + Den(v1 + u1)^2*Num(30*v1 - 21*v1^2 + 6*v1^3 - 54*u1 - 42*u1*v1 - 38*
      u1*v1^2 + 128*u1*v1^3 - 21*u1^2 - 94*u1^2*v1 + 384*u1^2*v1^2 - 50*u1^3
       + 384*u1^3*v1 + 128*u1^4)*Nc*v1 * ( 1/12*G(0,v1)*G( - v1,0,u1) )

       + Den(v1 + u1)^2*Num(30*v1 - 21*v1^2 + 6*v1^3 - 54*u1 - 42*u1*v1 - 10*
      u1*v1^2 + 124*u1*v1^3 - 21*u1^2 - 38*u1^2*v1 + 372*u1^2*v1^2 - 22*u1^3
       + 372*u1^3*v1 + 124*u1^4)*Nc*v1 * (  - 1/12*G( - v1,0,0,u1) )

       + Den(v1 + u1)^2*Num(146*v1 - 73*v1^2 + 50*u1 - 146*u1*v1 - 22*u1*v1^2
       + 124*u1*v1^3 - 73*u1^2 - 44*u1^2*v1 + 372*u1^2*v1^2 - 22*u1^3 + 372*
      u1^3*v1 + 124*u1^4)*Nc*v1 * (  - 1/12*G(0,0,u1)*G(0,v1) )

       + Den(v1 + u1)^2*Num( - v1^2 - 2*v1^3 - 4*u1 + 2*u1*v1 - 12*u1*v1^2 + 4
      *u1*v1^3 + 3*u1^2 - 18*u1^2*v1 + 12*u1^2*v1^2 - 8*u1^3 + 12*u1^3*v1 + 4*
      u1^4)*Nc^-1*v1 * (  - 1/4*G(0,v1)*G( - v1,u1)*i_*Pi )

       + Den(v1 + u1)^2*Num(v1^2 + 2*v1^3 + 4*u1 - 2*u1*v1 + 4*u1*v1^2 - 3*
      u1^2 + 2*u1^2*v1)*Nc^-1*v1 * (  - 1/4*G( - v1,0,u1)*i_*Pi )

       + Den(v1 + u1)^2*Num(3*v1^2 - 2*u1 + 5*u1*v1 - 8*u1*v1^2 + 10*u1*v1^3
       + 2*u1^2 - 16*u1^2*v1 + 30*u1^2*v1^2 - 8*u1^3 + 30*u1^3*v1 + 10*u1^4)*
      Nc^-1*v1 * (  - 1/2*G(0,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num( - 20 + 9*v1 + 9*u1)*Nc*v1 * ( 1/2*G( - v1,0,0,0,u1)
          )

       + Den(v1 + u1)*Num( - 14 - 10*v1 + 3*v1^3 - 10*u1 + 8*u1*v1 + u1*v1^2
       + 8*u1^2 - 7*u1^2*v1 - 5*u1^3)*Nc^-1*v1 * ( 1/12*G( - v1, - v1,u1)*Pi^2
          )

       + Den(v1 + u1)*Num( - 9 + 4*v1 + 4*u1)*Nc*v1 * ( G(0,0,0,u1)*G(0,v1) )

       + Den(v1 + u1)*Num( - 6 + 2*v1 + 2*u1 - 4*u1*v1 + 2*u1*v1^2 - 4*u1^2 + 
      5*u1^2*v1 + 3*u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,u1)*G(0,0,v1) )

       + Den(v1 + u1)*Num( - 3 + v1 + u1)*Nc^-1*v1 * ( G(0,0,0,u1)*G(0,v1) )

       + Den(v1 + u1)*Num( - 3 - 4*u1*v1 + 2*u1*v1^2 - 4*u1^2 + 4*u1^2*v1 + 2*
      u1^3)*Nc^-1*v1 * (  - 1/2*G( - v1, - v1,u1)*i_*Pi - 1/2*G( - v1, - v1,0,
         u1) + 1/2*G(0,v1)*G( - v1, - v1,u1) )

       + Den(v1 + u1)*Num( - 2 - 2*v1 + v1^3 - 2*u1 - 4*u1*v1 + 7*u1*v1^2 - 4*
      u1^2 + 11*u1^2*v1 + 5*u1^3)*Nc^-1*v1 * ( 1/2*G(0,0,v1)*G( - v1, - v1,u1)
          )

       + Den(v1 + u1)*Num( - 2 - 2*v1 + v1^3 - 2*u1 + 4*u1*v1 - u1*v1^2 + 4*
      u1^2 - 5*u1^2*v1 - 3*u1^3)*Nc^-1*v1 * ( 1/2*G( - v1, - v1,0,0,u1) )

       + Den(v1 + u1)*Num( - 2 - 2*v1 + v1^3 - 2*u1 + 3*u1*v1^2 + 3*u1^2*v1 + 
      u1^3)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G( - v1, - v1,0,u1) )

       + Den(v1 + u1)*Num( - 2 + v1 + u1)*Nc^-1*v1 * (  - 1/2*G(0,0,0,u1)*i_*
         Pi - 3/2*G(0,0,0,0,u1) )

       + Den(v1 + u1)*Num( - 2 + v1 + u1)*v1 * ( 1/2*G(0,0,0,u1)*Nf )

       + Den(v1 + u1)*Num( - 2 + v1 + u1)*Nc*v1 * (  - 3/2*G(1 - v1,0,0,0,u1)
          - 3/2*G(0,1 - v1,0,0,u1) - 3/2*G(0,0,1 - v1,0,u1) - 3/2*G(0,0,0,1 - 
         v1,u1) - 17/4*G(0,0,0,u1) - 2*G(0,0,0,u1)*i_*Pi - 3/2*G(0,0,0,u1)*G(1
         ,v1) - 3/2*G(0,0,0,0,u1) )

       + Den(v1 + u1)*Num( - 2 + v1 + u1 - 19*u1*v1 + 20*u1*v1^2 - 19*u1^2 + 
      41*u1^2*v1 + 21*u1^3)*Nc*v1 * (  - 1/2*G(0,1,1 - v1,1 - v1,u1) - 1/2*G(0
         ,1,1 - v1,u1)*G(1,v1) - 1/2*G(0,1,u1)*G(1,1,v1) )

       + Den(v1 + u1)*Num( - 2 + 3*v1 + 3*u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 
      16*u1^2*v1 + 8*u1^3)*v1 * (  - 1/6*G(0,0,u1)*i_*Nf*Pi )

       + Den(v1 + u1)*Num( - 2 + 3*v1 + 3*u1 - 7*u1*v1 + 8*u1*v1^2 - 7*u1^2 + 
      17*u1^2*v1 + 9*u1^3)*Nc*v1 * ( 1/2*G(0,1,1 - v1,u1)*G(0,v1) + 1/2*G(0,1,
         u1)*G(1,0,v1) )

       + Den(v1 + u1)*Num( - 2 + 5*v1 + 5*u1 - 12*u1*v1 + 12*u1*v1^2 - 12*u1^2
       + 24*u1^2*v1 + 12*u1^3)*v1 * ( 1/6*G(0,u1)*G(0,v1)*i_*Nf*Pi )

       + Den(v1 + u1)*Num( - 2 + 12*v1 - 12*v1^2 + 2*v1^3 + 12*u1 - 7*u1*v1 - 
      12*u1*v1^2 + 5*u1^2 - 31*u1^2*v1 - 17*u1^3)*Nc*v1 * ( 1/2*G(1 - v1,0,1,1
          - v1,u1) + 1/2*G(1 - v1,0,1,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,0,1,u1)
          + 1/2*G(1,v1)*G(1 - v1,0,1,u1) )

       + Den(v1 + u1)*Num( - 2 + 3*v1^3 + 8*u1*v1 + u1*v1^2 + 8*u1^2 - 7*u1^2*
      v1 - 5*u1^3)*Nc^-1*v1 * (  - 1/2*Zeta(3)*G( - v1,u1) )

       + Den(v1 + u1)*Num( - 1 + v1 + v1^3 + u1 + 3*u1*v1^2 + 3*u1^2*v1 + u1^3
      )*Nc^-1*v1 * (  - G(0,0,v1)*G( - v1,u1)*i_*Pi )

       + Den(v1 + u1)*Num( - 1 + v1 + u1)*Num(1 + 2*u1*v1 + 2*u1^2)*Nc^-1*v1
       * ( G(0,0,u1)*G(0,v1)*i_*Pi )

       + Den(v1 + u1)*Num( - 1 + v1 + u1)*Num(2 + v1 + v1^2 + u1 - 2*u1*v1 - 3
      *u1^2)*Nc^-1*v1 * ( 1/2*G(0,v1)*G( - v1,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num( - 1 + 3*v1 + 2*v1^3 + 3*u1 - 4*u1*v1 + 10*u1*v1^2
       - 4*u1^2 + 14*u1^2*v1 + 6*u1^3)*Nc^-1*v1 * (  - 1/6*G( - v1,u1)*i_*Pi^3
          )

       + Den(v1 + u1)*Num(1 + 5*v1 - 3*v1^2 + v1^3 + 5*u1 - 25*u1*v1 + 18*u1*
      v1^2 - 22*u1^2 + 32*u1^2*v1 + 15*u1^3)*Nc*v1 * ( G(1,0,0,v1)*i_*Pi )

       + Den(v1 + u1)*Num(1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*u1^2*v1 + 2*
      u1^3)*Nc^-1*v1 * ( G( - v1,0,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2 - 3*v1 - 3*u1 - 11*u1*v1 + 12*u1*v1^2 - 11*u1^2 + 
      25*u1^2*v1 + 13*u1^3)*Nc*v1 * ( 1/2*G(0,1,u1)*G(0,1,v1) )

       + Den(v1 + u1)*Num(2 - 3*v1 - 3*u1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*
      u1^2*v1 + 2*u1^3)*Nc*v1 * (  - G(0,1,1,1 - v1,u1) - G(0,1,1,u1)*i_*Pi + 
         G(0,1,1,u1)*G(0,v1) - G(0,1,1,u1)*G(1,v1) )

       + Den(v1 + u1)*Num(2 - 2*v1 + v1^3 - 2*u1 + 4*u1*v1 + u1*v1^2 + 4*u1^2
       - 2*u1^2*v1 - 2*u1^3)*Nc^-1*v1 * ( 1/2*G(0,0,v1)*G(0,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2 - v1 + v1^2 - u1 - 2*u1*v1 + 4*u1*v1^2 - 3*u1^2 + 
      8*u1^2*v1 + 4*u1^3)*Nc*v1 * (  - 3/2*G( - v1,0,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2 - v1 + 3*v1^3 - u1 + 11*u1*v1^2 + 12*u1^2*v1 + 4*
      u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,0,v1)*i_*Pi )

       + Den(v1 + u1)*Num(2 - v1 - u1 + u1*v1 + u1^2 + u1^2*v1 + u1^3)*Nc*v1
       * (  - 1/2*G(0,0,v1)*G(0,1,u1) )

       + Den(v1 + u1)*Num(2 + v1 + u1)*Nc^-1*v1 * ( 1/2*G( - v1, - v1,0,u1)*i_
         *Pi )

       + Den(v1 + u1)*Num(2 + v1 + u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 16*u1^2
      *v1 + 8*u1^3)*v1 * (  - 1/6*G(1 - v1,0,0,u1)*Nf - 1/6*G(0,1 - v1,0,u1)*
         Nf - 1/6*G(0,0,1 - v1,u1)*Nf - 1/6*G(0,0,u1)*G(1,v1)*Nf )

       + Den(v1 + u1)*Num(2 + v1 + u1 - 4*u1*v1 + 4*u1*v1^2 - 4*u1^2 + 8*u1^2*
      v1 + 4*u1^3)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G( - v1, - v1,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2 + v1 + u1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*u1^2*
      v1 + 2*u1^3)*Nc^-1*v1 * (  - G( - v1, - v1, - v1,u1)*i_*Pi - G( - v1, - 
         v1, - v1,0,u1) + G(0,v1)*G( - v1, - v1, - v1,u1) )

       + Den(v1 + u1)*Num(2 + 4*v1 - 3*v1^2 + 4*u1 - 6*u1*v1 + 4*u1*v1^2 - 3*
      u1^2 + 9*u1^2*v1 + 5*u1^3)*Nc*v1 * (  - 1/2*G(1 - v1,1,1 - v1,0,u1) - 1/
         2*G(1 - v1,1,0,1 - v1,u1) - 1/2*G(1 - v1,1,0,u1)*i_*Pi + 1/2*G(0,v1)*
         G(1 - v1,1,0,u1) - 1/2*G(1,v1)*G(1 - v1,1,0,u1) )

       + Den(v1 + u1)*Num(4 - 2*v1 - 2*u1 - 26*u1*v1 + 22*u1*v1^2 - 26*u1^2 + 
      43*u1^2*v1 + 21*u1^3)*Nc*v1 * (  - 1/2*G(0,0,u1)*G(1,0,v1) )

       + Den(v1 + u1)*Num(4 + 4*v1 - 3*v1^2 + v1^3 + 4*u1 - 22*u1*v1 + 19*u1*
      v1^2 - 19*u1^2 + 35*u1^2*v1 + 17*u1^3)*Nc*v1 * (  - 1/2*G(1 - v1, - v1,0
         ,u1)*i_*Pi )

       + Den(v1 + u1)*Num(4 + 5*v1 - 9*v1^2 + 2*v1^3 + 5*u1 - 42*u1*v1 + 30*u1
      *v1^2 - 33*u1^2 + 54*u1^2*v1 + 26*u1^3)*Nc*v1 * ( 1/2*G( - v1,0, - v1,u1
         )*i_*Pi + 1/2*G( - v1,0, - v1,0,u1) - 1/2*G(0,v1)*G( - v1,0, - v1,u1)
          )

       + Den(v1 + u1)*Num(4 + 6*v1 - 3*v1^2 + v1^3 + 6*u1 - 10*u1*v1 + 7*u1*
      v1^2 - 7*u1^2 + 11*u1^2*v1 + 5*u1^3)*Nc*v1 * ( 1/2*G(0,v1)*G(1 - v1, - 
         v1,u1)*i_*Pi )

       + Den(v1 + u1)*Num(6 - 3*v1 + v1^3 - 3*u1 + 6*u1*v1 + u1*v1^2 + 6*u1^2
       - 3*u1^2*v1 - 3*u1^3)*Nc^-1*v1 * (  - 1/2*G(0,0,0,v1)*G(0,u1) )

       + Den(v1 + u1)*Num(6 + v1 + v1^3 + u1 - 36*u1*v1 + 39*u1*v1^2 - 36*u1^2
       + 75*u1^2*v1 + 37*u1^3)*Nc*v1 * ( 1/2*G(0,v1)*G( - v1,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num(6 + 5*v1 - 3*v1^2 + 2*v1^3 + 5*u1 - 50*u1*v1 + 50*u1
      *v1^2 - 47*u1^2 + 94*u1^2*v1 + 46*u1^3)*Nc*v1 * (  - 1/2*G(0,0,v1)*G( - 
         v1,u1)*i_*Pi )

       + Den(v1 + u1)*Num(10 - 5*v1 - 5*u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 16
      *u1^2*v1 + 8*u1^3)*v1 * ( 1/6*G(0,0,u1)*G(0,v1)*Nf )

       + Den(v1 + u1)*Num(12 + 2*v1 - 3*v1^2 + v1^3 + 2*u1 - 42*u1*v1 + 41*u1*
      v1^2 - 39*u1^2 + 78*u1^2*v1 + 38*u1^3)*Nc*v1 * ( 1/2*G(0,0,v1)*G(0,u1)*
         i_*Pi )

       + Den(v1 + u1)*Num(20 - 7*v1 - 3*v1^2 + v1^3 - 7*u1 - 30*u1*v1 + 27*u1*
      v1^2 - 27*u1^2 + 51*u1^2*v1 + 25*u1^3)*Nc*v1 * ( 1/2*G(0,v1)*G( - v1,0,0
         ,u1) )

       + Den(v1 + u1)*Num(20 - 5*v1 - 6*v1^2 + 2*v1^3 - 5*u1 - 44*u1*v1 + 38*
      u1*v1^2 - 38*u1^2 + 70*u1^2*v1 + 34*u1^3)*Nc*v1 * (  - 1/2*G(0,0,v1)*G(
          - v1,0,u1) )

       + Den(v1 + u1)*Num(20 - 3*v1 - 9*v1^2 + 3*v1^3 - 3*u1 - 42*u1*v1 + 33*
      u1*v1^2 - 33*u1^2 + 57*u1^2*v1 + 27*u1^3)*Nc*v1 * ( 1/2*G(0,0,0,v1)*G(
          - v1,u1) )

       + Den(v1 + u1)*Num(30 - 12*v1 - 3*v1^2 + v1^3 - 12*u1 - 42*u1*v1 + 37*
      u1*v1^2 - 39*u1^2 + 69*u1^2*v1 + 33*u1^3)*Nc*v1 * (  - 1/2*G(0,0,0,v1)*
         G(0,u1) )

       + Den(v1 + u1)*Num( - 6*v1 + 10*v1^2 - 21*v1^3 + 3*v1^4 + 6*u1 + 10*u1*
      v1 - 56*u1*v1^2 + 23*u1*v1^3 - 35*u1^2*v1 + 37*u1^2*v1^2 + 17*u1^3*v1)*
      Nc * (  - 1/12*G( - v1,1 - v1,u1)*Pi^2 - 1/12*G(1,v1)*G( - v1,u1)*Pi^2 )

       + Den(v1 + u1)*Num( - 6*v1 + 17*v1^2 - 15*v1^3 + 3*v1^4 - 8*u1 + 17*u1*
      v1 - 46*u1*v1^2 + 25*u1*v1^3 - 31*u1^2*v1 + 41*u1^2*v1^2 + 19*u1^3*v1)*
      Nc * (  - 1/2*Zeta(3)*G( - v1,u1) )

       + Den(v1 + u1)*Num( - 2*v1 + 6*v1^2 - 9*v1^3 + v1^4 + 2*u1 + 6*u1*v1 - 
      6*u1*v1^2 - 9*u1*v1^3 + 3*u1^2*v1 - 21*u1^2*v1^2 - 11*u1^3*v1)*Nc * ( 1/
         2*G( - v1,1 - v1,0,u1)*i_*Pi + 1/2*G( - v1,0,1 - v1,u1)*i_*Pi + 1/2*
         G(1,v1)*G( - v1,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num( - 2*v1 + 9*v1^2 - 27*v1^3 + 4*v1^4 + 4*u1 + 9*u1*v1
       - 14*u1*v1^2 - 28*u1*v1^3 + 13*u1^2*v1 - 68*u1^2*v1^2 - 36*u1^3*v1)*Nc
       * (  - 1/12*G( - v1,u1)*i_*Pi^3 )

       + Den(v1 + u1)*Num( - 2*v1 + 10*v1^2 - 12*v1^3 + v1^4 + 2*u1 + 10*u1*v1
       - 2*u1*v1^2 - 19*u1*v1^3 + 10*u1^2*v1 - 41*u1^2*v1^2 - 21*u1^3*v1)*Nc
       * (  - 1/2*G(0,v1)*G( - v1,0,1 - v1,u1) )

       + Den(v1 + u1)*Num( - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*v1^2 - 10*
      u1^2 + 8*u1^2*v1 + 4*u1^3)*Nc^-1*v1 * ( 1/4*G( - v1,1 - v1,u1)*i_*Pi + 1/
         4*G( - v1,1 - v1,0,u1) + 1/4*G( - v1,0,1 - v1,u1) - 1/4*G(0,v1)*G( - 
         v1,1 - v1,u1) - 1/4*G(0,1,v1)*G( - v1,u1) + 1/4*G(1,v1)*G( - v1,u1)*
         i_*Pi + 1/4*G(1,v1)*G( - v1,0,u1) - 1/4*G(1,0,v1)*G( - v1,u1) )

       + Den(v1 + u1)*Num( - v1 + 7*v1^2 - 6*v1^3 + v1^4 + u1 + 7*u1*v1 - 7*u1
      *v1^2 - 2*u1*v1^3 - u1^2*v1 - 7*u1^2*v1^2 - 4*u1^3*v1)*Nc * (  - G( - v1
         ,1 - v1,1,1 - v1,u1) - G( - v1,1 - v1,1,u1)*i_*Pi - G( - v1,0,1,1 - 
         v1,u1) - G( - v1,0,1,u1)*i_*Pi + G(0,v1)*G( - v1,1 - v1,1,u1) + G(0,
         v1)*G( - v1,0,1,u1) - G(1,v1)*G( - v1,1 - v1,1,u1) - G(1,v1)*G( - v1,
         0,1,u1) )

       + Den(v1 + u1)*Num(v1 - v1^2 + 3*v1^3 - u1 - u1*v1 + 6*u1*v1^3 - 3*u1^2
      *v1 + 12*u1^2*v1^2 + 6*u1^3*v1)*Nc * ( G(0,1,v1)*G( - v1,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2*v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2
       + 3*u1^2*v1)*Nc * (  - 1/2*G( - v1,1 - v1,1 - v1,u1)*i_*Pi - 1/2*G( - 
         v1,1 - v1,1 - v1,0,u1) - 1/2*G( - v1,1 - v1,0,1 - v1,u1) - 1/2*G( - 
         v1,0,1 - v1,1 - v1,u1) + 1/2*G(0,v1)*G( - v1,1 - v1,1 - v1,u1) + 1/2*
         G(0,1,1,v1)*G( - v1,u1) - 1/2*G(1,v1)*G( - v1,1 - v1,u1)*i_*Pi - 1/2*
         G(1,v1)*G( - v1,1 - v1,0,u1) - 1/2*G(1,v1)*G( - v1,0,1 - v1,u1) - 1/2
         *G(1,1,v1)*G( - v1,u1)*i_*Pi - 1/2*G(1,1,v1)*G( - v1,0,u1) )

       + Den(v1 + u1)*Num(2*v1 - 4*v1^2 + 3*v1^3 + 4*u1 - 4*u1*v1 - 22*u1*v1^2
       + 28*u1*v1^3 - 25*u1^2*v1 + 56*u1^2*v1^2 + 28*u1^3*v1)*Nc * ( 1/2*G( - 
         v1, - v1,0,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2*v1 - 4*v1^2 + 3*v1^3 + 4*u1 - 4*u1*v1 - 14*u1*v1^2
       + 20*u1*v1^3 - 17*u1^2*v1 + 40*u1^2*v1^2 + 20*u1^3*v1)*Nc * (  - 1/2*G(
         0,v1)*G( - v1, - v1,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2*v1 + 3*v1^2 - 2*u1 + 3*u1*v1 - 5*u1*v1^2 + 12*u1*
      v1^3 - 5*u1^2*v1 + 25*u1^2*v1^2 + 13*u1^3*v1)*Nc * (  - 1/2*G(0,1,v1)*G(
         0,u1)*i_*Pi )

       + Den(v1 + u1)*Num(2*v1 + 4*v1^2 - 6*v1^3 + v1^4 - 2*u1 + 4*u1*v1 - 32*
      u1*v1^2 + 23*u1*v1^3 - 26*u1^2*v1 + 43*u1^2*v1^2 + 21*u1^3*v1)*Nc * ( 
          - 1/2*G(0,v1)*G(1 - v1,0,0,u1) )

       + Den(v1 + u1)*Num(3*v1 + u1 - 8*u1*v1 + 10*u1*v1^2 - 8*u1^2 + 20*u1^2*
      v1 + 10*u1^3)*Nc^-1*v1 * (  - 1/2*G(1 - v1,0,0,u1) - 1/2*G(0,1 - v1,0,u1
         ) - 1/2*G(0,0,1 - v1,u1) - 1/2*G(0,0,u1)*G(1,v1) )

       + Den(v1 + u1)*Num(4*v1 - 7*v1^2 + 6*v1^3 - 4*u1 - 7*u1*v1 - 14*u1*v1^2
       + 26*u1*v1^3 - 20*u1^2*v1 + 52*u1^2*v1^2 + 26*u1^3*v1)*Nc * ( 1/2*G(1,0
         ,v1)*G( - v1,1 - v1,u1) + 1/2*G(1,1,0,v1)*G( - v1,u1) )

       + Den(v1 + u1)*Num(12*v1 - 13*v1^2 - 30*v1^3 + 2*v1^4 + 4*u1 - 13*u1*v1
       + 100*u1*v1^2 - 154*u1*v1^3 + 130*u1^2*v1 - 314*u1^2*v1^2 - 158*u1^3*v1
      )*Nc * ( 1/12*G(0,v1)*G( - v1,u1)*Pi^2 )

       + Den(v1 + u1)*Num(12*v1 + 5*v1^2 - 39*v1^3 + 5*v1^4 + 4*u1 + 5*u1*v1
       + 2*u1*v1^2 - 65*u1*v1^3 + 41*u1^2*v1 - 145*u1^2*v1^2 - 75*u1^3*v1)*Nc
       * (  - 1/12*G( - v1,0,u1)*Pi^2 )

       + Den(v1 + u1)*Num(14*v1 - 8*v1^2 + v1^4 + 4*u1 - 8*u1*v1 - 24*u1*v1^2
       + 27*u1*v1^3 - 24*u1^2*v1 + 51*u1^2*v1^2 + 25*u1^3*v1)*Nc * ( 1/2*G( - 
         v1, - v1,0,0,u1) )

       + Den(v1 + u1)*Num(14*v1 - 8*v1^2 + v1^4 + 4*u1 - 8*u1*v1 - 16*u1*v1^2
       + 19*u1*v1^3 - 16*u1^2*v1 + 35*u1^2*v1^2 + 17*u1^3*v1)*Nc * (  - 1/2*G(
         0,v1)*G( - v1, - v1,0,u1) )

       + Den(v1 + u1)*Num(14*v1 - 8*v1^2 + v1^4 + 4*u1 - 8*u1*v1 - 8*u1*v1^2
       + 11*u1*v1^3 - 8*u1^2*v1 + 19*u1^2*v1^2 + 9*u1^3*v1)*Nc * ( 1/2*G(0,0,
         v1)*G( - v1, - v1,u1) )

       + Den(v1 + u1)*Num(30*v1 + v1^2 - 21*v1^3 + 3*v1^4 - 8*u1 + u1*v1 + 46*
      u1*v1^2 - 79*u1*v1^3 + 67*u1^2*v1 - 167*u1^2*v1^2 - 85*u1^3*v1)*Nc * ( 1/
         12*G( - v1, - v1,u1)*Pi^2 )

       + Den(v1 + u1)*Num( - v1^2 + 4*u1 - u1*v1 - 11*u1*v1^2 + 16*u1*v1^3 - 
      11*u1^2*v1 + 34*u1^2*v1^2 + 18*u1^3*v1)*Nc * ( 1/2*G(1 - v1,1,1,1 - v1,
         u1) + 1/2*G(1 - v1,1,1,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,1,1,u1) + 1/2
         *G(1,v1)*G(1 - v1,1,1,u1) )

       + Den(v1 + u1)*Num(v1^2 - 3*v1^3 + 4*u1 + u1*v1 - 14*u1*v1^2 + 8*u1*
      v1^3 - 11*u1^2*v1 + 16*u1^2*v1^2 + 8*u1^3*v1)*Nc * (  - 1/2*G( - v1, - 
         v1, - v1,u1)*i_*Pi - 1/2*G( - v1, - v1, - v1,0,u1) + 1/2*G(0,v1)*G(
          - v1, - v1, - v1,u1) )

       + Den(v1 + u1)*Num(4*v1^2 - 6*v1^3 + v1^4 + 2*u1 + 4*u1*v1 - u1*v1^2 - 
      13*u1*v1^3 + 5*u1^2*v1 - 31*u1^2*v1^2 - 17*u1^3*v1)*Nc * ( 1/2*G(0,1 - 
         v1,1,1 - v1,u1) + 1/2*G(0,1 - v1,1,u1)*i_*Pi + 1/2*G(0,1 - v1,1,u1)*
         G(1,v1) - 1/2*G(0,v1)*G(0,1 - v1,1,u1) )

       + Den(v1 + u1)*Num(16*v1^2 - 12*v1^3 + 3*v1^4 - 2*u1 + 16*u1*v1 - 56*u1
      *v1^2 + 37*u1*v1^3 - 44*u1^2*v1 + 64*u1^2*v1^2 + 30*u1^3*v1)*Nc * ( 1/2*
         G(0,0,v1)*G(1 - v1,u1)*i_*Pi )

       + Num( - 9 + v1^2 + 6*u1 - 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,u1)*G(1,0,0,v1)
          )

       + Num( - 7 + v1^2 + 20*u1 - 14*u1*v1 - 17*u1^2)*Nc^-1*v1 * (  - 1/12*G(
         1 - v1,0,u1)*Pi^2 )

       + Num( - 5 + v1^2 + 6*u1 - 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,1 - v1, - v1
         ,u1)*i_*Pi - 1/2*G(0,1 - v1, - v1,0,u1) + 1/2*G(0,v1)*G(0,1 - v1, - 
         v1,u1) - 1/2*G(0,v1)*G(0,1 - v1,u1)*i_*Pi + 1/2*G(0,0,v1)*G(0,1 - v1,
         u1) )

       + Num( - 5 + 2*v1^2 - 8*u1 + 12*u1*v1 + 10*u1^2)*Nc^-1*v1 * ( 1/12*G(0,
         v1)*G( - v1,u1)*Pi^2 )

       + Num( - 5 + 2*v1^2 + 2*u1 + 6*u1*v1 + 2*u1^2)*Nc^-1*v1 * ( 1/2*G(1,0,0
         ,v1)*i_*Pi )

       + Num( - 4 + 6*v1 + 5*u1)*Nc^-1*u1*v1 * (  - 1/2*G(1,0,v1)*G(1,1 - v1,
         u1) - 1/2*G(1,1,0,v1)*G(1,u1) )

       + Num( - 3 + v1^2 + 6*u1 - 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,u1)*G(1,0,v1
         )*i_*Pi )

       + Num( - 3 + 2*v1^2 + 6*u1 - 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(1 - v1,0, - 
         v1,u1)*i_*Pi - 1/2*G(1 - v1,0, - v1,0,u1) + 1/2*G(0,v1)*G(1 - v1,0,
          - v1,u1) - 1/2*G(0,v1)*G(1 - v1,0,u1)*i_*Pi + 1/2*G(0,0,v1)*G(1 - v1
         ,0,u1) )

       + Num( - 2 + 4*v1 + 3*u1)*Nc^-1*u1*v1 * ( 1/2*G(0,1,v1)*G(0,u1)*i_*Pi )

       + Num( - 2 + v1^2 + 4*u1 - 2*u1*v1 - 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(1 - 
         v1, - v1,0,0,u1) - 1/2*G(0,v1)*G(1 - v1,0,0,u1) )

       + Num( - 2 + 3*v1^2 - 8*u1 + 14*u1*v1 + 11*u1^2)*Nc^-1*v1 * ( 1/12*G(1
          - v1, - v1,u1)*Pi^2 )

       + Num( - 2 + 3*v1^2 + 6*u1*v1 + 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,0,0,v1)*G(
          - v1,u1) )

       + Num( - 2 - 4*u1 + 6*u1*v1 + 5*u1^2)*Nc^-1*v1 * ( 1/2*G(0,1 - v1,u1)*
         G(1,0,v1) + 1/2*G(0,u1)*G(1,1,0,v1) )

       + Num( - 2 + u1)*Nc^-1*u1*v1 * ( 1/2*G(0,0,1,1 - v1,u1) + 1/2*G(0,0,1,
         u1)*i_*Pi - 1/2*G(0,0,1,u1)*G(0,v1) + 1/2*G(0,0,1,u1)*G(1,v1) - 1/2*
         G(0,1,1 - v1,u1)*i_*Pi + 1/2*G(0,1,u1)*G(0,v1)*i_*Pi - 1/2*G(0,1,u1)*
         G(1,v1)*i_*Pi )

       + Num( - 1 + v1 + u1)*u1*v1 * ( 2/3*G(1 - v1, - v1,u1)*i_*Nf*Pi + 2/3*
         G(1 - v1, - v1,0,u1)*Nf + 2/3*G(1 - v1,1,1 - v1,u1)*Nf + 2/3*G(1 - v1
         ,1,u1)*i_*Nf*Pi + 2/3*G( - v1,1 - v1,u1)*i_*Nf*Pi + 2/3*G( - v1,1 - 
         v1,0,u1)*Nf + 2/3*G( - v1,u1)*Nf*Pi^2 + 2/3*G( - v1,0,1 - v1,u1)*Nf
          + 4/3*G( - v1,0,0,u1)*Nf + 2/3*G(0, - v1,u1)*i_*Nf*Pi + 2/3*G(0, - 
         v1,0,u1)*Nf - 2/3*G(0,v1)*G(1 - v1, - v1,u1)*Nf - 2/3*G(0,v1)*G(1 - 
         v1,1,u1)*Nf - 2/3*G(0,v1)*G( - v1,1 - v1,u1)*Nf - 4/3*G(0,v1)*G( - v1
         ,u1)*i_*Nf*Pi - 8/3*G(0,v1)*G( - v1,0,u1)*Nf - 2/3*G(0,v1)*G(0, - v1,
         u1)*Nf - 8/3*G(0,v1)*G(1,1 - v1,u1)*Nf - 4/3*G(0,v1)*G(1,u1)*i_*Nf*Pi
          - 2/3*G(0,v1)*G(1,0,u1)*Nf + 4*G(0,0,v1)*G( - v1,u1)*Nf + 4*G(0,0,v1
         )*G(1,u1)*Nf + 2/3*G(0,1,1 - v1,u1)*Nf + 2/3*G(0,1,u1)*i_*Nf*Pi - 2/3
         *G(0,1,u1)*G(0,v1)*Nf + 2/3*G(0,1,u1)*G(1,v1)*Nf - 2/3*G(0,1,v1)*G(
          - v1,u1)*Nf - 8/3*G(0,1,v1)*G(1,u1)*Nf + 4/3*G(1,1 - v1,1 - v1,u1)*
         Nf + 2/3*G(1,1 - v1,0,u1)*Nf + 2/3*G(1,u1)*Nf*Pi^2 + 2/3*G(1,v1)*G(1
          - v1,1,u1)*Nf + 2/3*G(1,v1)*G( - v1,u1)*i_*Nf*Pi + 2/3*G(1,v1)*G( - 
         v1,0,u1)*Nf + 4/3*G(1,v1)*G(1,1 - v1,u1)*Nf + 2/3*G(1,0,1 - v1,u1)*Nf
          + 2/3*G(1,0,u1)*i_*Nf*Pi + 2/3*G(1,0,u1)*G(1,v1)*Nf - 2/3*G(1,0,v1)*
         G( - v1,u1)*Nf - 8/3*G(1,0,v1)*G(1,u1)*Nf + 4/3*G(1,1,v1)*G(1,u1)*Nf
          )

       + Num( - 1 + v1 + u1)*Num( - 8 + v1 + 5*u1)*Nc*v1 * (  - 1/2*G(0,v1)*G(
          - v1,1 - v1,0,u1) - 1/2*G(1,0,v1)*G( - v1,0,u1) )

       + Num( - 1 + v1 + u1)*Num(1 + v1 + u1)*Nc^-1*v1 * ( 1/2*G(1 - v1,1 - v1
         , - v1,u1)*i_*Pi + 1/2*G(1 - v1,1 - v1, - v1,0,u1) - 1/2*G(1 - v1, - 
         v1,0,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,1 - v1, - v1,u1) )

       + Num( - 1 + 2*v1^2 + 4*u1 - 2*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,0,v1)*G(
          - v1,0,u1) )

       + Num( - 1 + 2*v1^2 + 4*u1*v1 + 2*u1^2)*Nc^-1*v1 * ( 1/2*G(0, - v1, - 
         v1,u1)*i_*Pi + 1/2*G(0, - v1, - v1,0,u1) - 1/2*G(0,v1)*G(0, - v1, - 
         v1,u1) )

       + Num( - 1 + 3*v1^2 + 2*u1 + 6*u1*v1 + 2*u1^2)*Nc^-1*v1 * ( 1/2*G(0,0,
         v1)*G(1 - v1,u1)*i_*Pi )

       + Num( - 1 - 10*u1 + 4*u1*v1 + 7*u1^2)*Nc^-1*v1 * ( 1/12*G(0,1,u1)*Pi^2
          )

       + Num( - 1 - 6*u1 + 2*u1*v1 + 4*u1^2)*Nc^-1*v1 * ( 1/2*G(0,0,v1)*G(1,u1
         )*i_*Pi )

       + Num( - 1 - 2*u1 + 4*u1*v1 + 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G(1,1
          - v1,1 - v1,u1) )

       + Num( - 1 + u1)^2*Nc^-1*v1 * (  - 1/2*G(1 - v1,1,1 - v1,0,u1) - 1/2*G(
         1 - v1,1,0,1 - v1,u1) - 1/2*G(1 - v1,1,0,u1)*i_*Pi + 1/2*G(0,v1)*G(1
          - v1,1,0,u1) + 1/2*G(0,v1)*G(1,0,1,u1) - 1/2*G(0,0,v1)*G(0,1,u1) + 1/
         2*G(0,1,1 - v1,u1)*G(0,v1) + 1/2*G(0,1,u1)*G(1,0,v1) - 1/2*G(0,1,v1)*
         G(1,1 - v1,u1) - 1/2*G(1,v1)*G(1 - v1,1,0,u1) - 1/2*G(1,0,1,1 - v1,u1
         ) - 1/2*G(1,0,1,u1)*i_*Pi - 1/2*G(1,0,1,u1)*G(1,v1) - 1/2*G(1,0,1,v1)
         *G(1,u1) )

       + Num( - 1 + 2*u1*v1 + u1^2)*Nc^-1*v1 * ( G(0,v1)*G(1,1 - v1,1,u1) - G(
         1,1 - v1,1,1 - v1,u1) - G(1,1 - v1,1,u1)*i_*Pi - G(1,v1)*G(1,1 - v1,1
         ,u1) )

       + Num(1 + v1)*Num( - 1 + v1 + 2*u1)*Nc^-1*v1 * (  - 1/2*G(0,u1)*G(1,0,1
         ,v1) + 1/2*G(0,0,1,v1)*G(0,u1) - 1/2*G(0,1,v1)*G(1 - v1,0,u1) - 1/2*
         G(0,1,v1)*G(0,1 - v1,u1) )

       + Num(1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2)*Nc^-1*v1 * (  - 1/2*G(1 - v1,
          - v1,1 - v1,u1)*i_*Pi - 1/2*G(1 - v1, - v1,1 - v1,0,u1) - 1/2*G(1 - 
         v1, - v1,0,1 - v1,u1) + 1/2*G( - v1,1 - v1,0,u1)*i_*Pi + 1/2*G( - v1,
          - v1,1 - v1,u1)*i_*Pi + 1/2*G( - v1, - v1,1 - v1,0,u1) + 1/2*G( - v1
         , - v1,0,1 - v1,u1) + 1/2*G( - v1,0,1 - v1,u1)*i_*Pi + 1/2*G(0,v1)*G(
         1 - v1, - v1,1 - v1,u1) + 1/2*G(0,v1)*G(1 - v1, - v1,u1)*i_*Pi - 1/2*
         G(0,v1)*G( - v1,1 - v1,0,u1) - 1/2*G(0,v1)*G( - v1, - v1,1 - v1,u1)
          + 1/2*G(0,1,v1)*G(1 - v1, - v1,u1) - 1/2*G(0,1,v1)*G( - v1, - v1,u1)
          - 1/2*G(1,v1)*G(1 - v1, - v1,u1)*i_*Pi - 1/2*G(1,v1)*G(1 - v1, - v1,
         0,u1) + 1/2*G(1,v1)*G( - v1, - v1,u1)*i_*Pi + 1/2*G(1,v1)*G( - v1, - 
         v1,0,u1) + 1/2*G(1,v1)*G( - v1,0,u1)*i_*Pi + 1/2*G(1,0,v1)*G(1 - v1,
          - v1,u1) - 1/2*G(1,0,v1)*G( - v1, - v1,u1) - 1/2*G(1,0,v1)*G( - v1,0
         ,u1) )

       + Num(1 + 2*v1^2 - 4*u1 + 8*u1*v1 + 6*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,0,1
         ,v1)*G( - v1,u1) )

       + Num(1 - 6*u1 + 4*u1*v1 + 5*u1^2)*Nc^-1*v1 * ( 1/2*G(0,0,1 - v1,u1)*G(
         0,v1) )

       + Num(1 - 5*u1 + 4*u1*v1 + 4*u1^2)*Nc*v1 * (  - 3/2*G(1,1 - v1,1 - v1,0
         ,u1) - 3/2*G(1,1 - v1,0,1 - v1,u1) - 3/2*G(1,v1)*G(1,1 - v1,0,u1) - 3/
         2*G(1,0,1 - v1,1 - v1,u1) - 3/2*G(1,0,1 - v1,u1)*G(1,v1) - 3/2*G(1,0,
         u1)*G(1,1,v1) )

       + Num(1 - 4*u1 + 2*u1*v1 + 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G(1,1 - 
         v1,0,u1) + 1/2*G(0,0,v1)*G(1,0,u1) - 1/2*G(1,0,u1)*G(1,0,v1) )

       + Num(1 - 4*u1 + 4*u1*v1 + 4*u1^2)*Nc^-1*v1 * (  - 1/2*G(1 - v1,1 - v1,
         0,u1)*i_*Pi - 1/2*G(1 - v1,1 - v1,0,0,u1) - 1/2*G(1 - v1,0,1 - v1,u1)
         *i_*Pi - 1/2*G(1 - v1,0,1 - v1,0,u1) - 1/2*G(1 - v1,0,0,1 - v1,u1) - 
         1/2*G(1 - v1,0,0,u1)*i_*Pi + 1/2*G( - v1,1 - v1,0,0,u1) + 1/2*G( - v1
         ,0,1 - v1,0,u1) + 1/2*G( - v1,0,0,1 - v1,u1) - 1/2*G(0,1 - v1,1 - v1,
         u1)*i_*Pi - 1/2*G(0,1 - v1,1 - v1,0,u1) - 1/2*G(0,1 - v1,u1)*G(1,v1)*
         i_*Pi - 1/2*G(0,1 - v1,0,1 - v1,u1) - 1/2*G(0,1 - v1,0,u1)*i_*Pi - 1/
         2*G(0,1 - v1,0,u1)*G(1,v1) - 1/2*G(0,u1)*G(1,1,v1)*i_*Pi - 1/2*G(0,0,
         1 - v1,1 - v1,u1) - 1/2*G(0,0,1 - v1,u1)*i_*Pi - 1/2*G(0,0,1 - v1,u1)
         *G(1,v1) + 1/2*G(0,0,u1)*G(0,1,v1) - 1/2*G(0,0,u1)*G(1,v1)*i_*Pi - 1/
         2*G(0,0,u1)*G(1,1,v1) - 1/2*G(0,1,v1)*G(1,0,u1) + 1/2*G(1,1 - v1,1 - 
         v1,0,u1) + 1/2*G(1,1 - v1,0,1 - v1,u1) - 1/2*G(1,v1)*G(1 - v1,0,u1)*
         i_*Pi - 1/2*G(1,v1)*G(1 - v1,0,0,u1) + 1/2*G(1,v1)*G( - v1,0,0,u1) + 
         1/2*G(1,v1)*G(1,1 - v1,0,u1) + 1/2*G(1,0,1 - v1,1 - v1,u1) + 1/2*G(1,
         0,1 - v1,u1)*G(1,v1) + 1/2*G(1,0,u1)*G(1,1,v1) )

       + Num(1 - 4*u1 + 4*u1*v1 + 4*u1^2)*v1 * (  - 1/6*G(1 - v1,0,u1)*i_*Nf*
         Pi - 1/6*G(0,1 - v1,u1)*i_*Nf*Pi - 1/6*G(0,u1)*G(1,v1)*i_*Nf*Pi )

       + Num(1 - 4*u1 + 2*u1^2)*Nc^-1*v1 * ( 1/2*G(1 - v1,1,1,1 - v1,u1) + 1/2
         *G(1 - v1,1,1,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,1,1,u1) + 1/2*G(1,v1)*
         G(1 - v1,1,1,u1) )

       + Num(1 - 3*u1 + u1*v1 + 2*u1^2)*Nc^-1*v1 * ( G(0,v1)*G(1,1 - v1, - v1,
         u1) + G(0,v1)*G(1,0, - v1,u1) - G(1,1 - v1, - v1,u1)*i_*Pi - G(1,1 - 
         v1, - v1,0,u1) - G(1,0, - v1,u1)*i_*Pi - G(1,0, - v1,0,u1) )

       + Num(1 - 2*u1 + 2*u1*v1 + 2*u1^2)*Nc^-1*v1 * ( G(1 - v1, - v1, - v1,u1
         )*i_*Pi + G(1 - v1, - v1, - v1,0,u1) - G(0,v1)*G(1 - v1, - v1, - v1,
         u1) - 1/2*G(0,v1)*G( - v1,1 - v1,u1)*i_*Pi + G(0,1,1,1 - v1,u1) + G(0
         ,1,1,u1)*i_*Pi - G(0,1,1,u1)*G(0,v1) + G(0,1,1,u1)*G(1,v1) + 1/2*G(1,
         0,v1)*G( - v1,1 - v1,u1) - 1/2*G(1,0,v1)*G( - v1,u1)*i_*Pi + 1/2*G(1,
         1,0,v1)*G( - v1,u1) )

       + Num(1 - 2*u1 + 4*u1*v1 + 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(0,1 - v1,
         1 - v1,u1) + 1/2*G(0,1,1 - v1,1 - v1,u1) + 1/2*G(0,1,1 - v1,u1)*G(1,
         v1) - 1/2*G(0,1,u1)*G(0,1,v1) + 1/2*G(0,1,u1)*G(1,1,v1) )

       + Num(2 - 3*v1 - 5*u1 + 2*u1*v1 + 2*u1^2)*Nc*v1 * ( G(0,0,v1)*G( - v1,1
          - v1,u1) + G(0,1,0,v1)*G( - v1,u1) + G(1,0,0,v1)*G( - v1,u1) )

       + Num(2 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,0,v1)
         *G(1 - v1, - v1,u1) )

       + Num(2 + 2*v1^2 + 6*u1*v1 + 3*u1^2)*Nc^-1*v1 * ( 1/2*G(1 - v1,0,1,1 - 
         v1,u1) + 1/2*G(1 - v1,0,1,u1)*i_*Pi - 1/2*G(0,v1)*G(1 - v1,0,1,u1) + 
         1/2*G(1,v1)*G(1 - v1,0,1,u1) )

       + Num(2 - 6*u1 + 4*u1*v1 + 5*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G(1,0,1
          - v1,u1) - 1/2*G(0,v1)*G(1,0,u1)*i_*Pi - 1/2*G(0,v1)*G(1,1,0,u1) - 1/
         2*G(0,1,1 - v1,0,u1) - 1/2*G(0,1,0,1 - v1,u1) - 1/2*G(0,1,0,u1)*i_*Pi
          + 1/2*G(0,1,0,u1)*G(0,v1) - 1/2*G(0,1,0,u1)*G(1,v1) + 1/2*G(1,1 - v1
         ,0,u1)*i_*Pi + 1/2*G(1,0,1 - v1,u1)*i_*Pi + 1/2*G(1,0,u1)*G(1,v1)*i_*
         Pi + 1/2*G(1,1,1 - v1,0,u1) + 1/2*G(1,1,0,1 - v1,u1) + 1/2*G(1,1,0,u1
         )*i_*Pi + 1/2*G(1,1,0,u1)*G(1,v1) )

       + Num(2 - 3*u1 + 3*u1*v1 + 3*u1^2)*Nc^-1*v1 * (  - 1/3*G(1,u1)*i_*Pi^3
          )

       + Num(2 - 3*u1 + 4*u1*v1 + 5*u1^2)*Nc*v1 * (  - 1/2*G(0,v1)*G(1,1,0,u1)
          + 1/2*G(1,1,1 - v1,0,u1) + 1/2*G(1,1,0,1 - v1,u1) + 1/2*G(1,1,0,u1)*
         i_*Pi + 1/2*G(1,1,0,u1)*G(1,v1) )

       + Num(3 + 4*v1 + 5*u1)*Nc*u1*v1 * (  - 1/2*G(0,v1)*G(1,0,1 - v1,u1) )

       + Num(3 + v1^2 - 2*u1 + 4*u1*v1 + 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1
          - v1,0,1 - v1,u1) )

       + Num(3 - 11*u1 + 8*u1*v1 + 8*u1^2)*Nc*v1 * ( 1/2*G(0,1,v1)*G(1,0,u1) )

       + Num(3 - 8*u1 + 12*u1*v1 + 13*u1^2)*Nc*v1 * ( 1/2*G(0,v1)*G(1,0,1,u1)
          - 1/2*G(1,0,1,1 - v1,u1) - 1/2*G(1,0,1,u1)*i_*Pi - 1/2*G(1,0,1,u1)*
         G(1,v1) )

       + Num(3 - 6*u1 + 2*u1*v1 + 4*u1^2)*Nc^-1*v1 * ( 1/2*G(0,0,v1)*G(1,1 - 
         v1,u1) + 1/2*G(1,0,0,v1)*G(1,u1) )

       + Num(4 - 3*v1 + v1^2 - 7*u1 + 6*u1*v1 + 5*u1^2)*Nc*v1 * ( 1/2*G( - v1,
          - v1,1 - v1,u1)*i_*Pi + 1/2*G( - v1, - v1,1 - v1,0,u1) + 1/2*G( - v1
         , - v1,0,1 - v1,u1) - 1/2*G(0,v1)*G( - v1, - v1,1 - v1,u1) - 1/2*G(0,
         1,v1)*G( - v1, - v1,u1) + 1/2*G(1,v1)*G( - v1, - v1,u1)*i_*Pi + 1/2*
         G(1,v1)*G( - v1, - v1,0,u1) - 1/2*G(1,0,v1)*G( - v1, - v1,u1) )

       + Num(4 + v1^2 - 12*u1 + 14*u1*v1 + 13*u1^2)*Nc*v1 * ( 1/2*G(0,1,v1)*G(
          - v1,0,u1) )

       + Num(4 + 5*v1^2 - 16*u1 + 26*u1*v1 + 21*u1^2)*Nc^-1*v1 * (  - 1/12*G(
          - v1,0,u1)*Pi^2 )

       + Num(4 - 4*u1 + 2*u1*v1 + 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(0,1 - v1,
         0,u1) + 1/2*G(0,0,u1)*G(1,0,v1) )

       + Num(4 - 4*u1 + 6*u1*v1 + 5*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,1,0,v1)*G(0,
         u1) )

       + Num(5 - 3*v1 + v1^2 - 6*u1 + 6*u1*v1 + 5*u1^2)*Nc*v1 * (  - 3/2*G(0,0
         ,0,1,v1) )

       + Num(5 + 3*v1^2 - 14*u1 + 20*u1*v1 + 17*u1^2)*Nc^-1*v1 * (  - 1/12*G(
          - v1,1 - v1,u1)*Pi^2 - 1/12*G(1,v1)*G( - v1,u1)*Pi^2 )

       + Num(8 - 6*v1 + v1^2 - 18*u1 + 14*u1*v1 + 13*u1^2)*Nc*v1 * (  - 1/2*G(
          - v1,1 - v1, - v1,u1)*i_*Pi - 1/2*G( - v1,1 - v1, - v1,0,u1) + 1/2*
         G(0,v1)*G( - v1,1 - v1, - v1,u1) )

       + Num(8 - 3*v1 + 2*v1^2 - 15*u1 + 16*u1*v1 + 14*u1^2)*Nc*v1 * (  - 1/2*
         G(0,0,1,v1)*G( - v1,u1) )

       + Num(9 - 9*v1 + 2*v1^2 + u1 - 6*u1*v1 - 8*u1^2)*Nc*v1 * ( 1/2*G(0,1,v1
         )*G( - v1,1 - v1,u1) + 1/2*G(1,0,1,v1)*G( - v1,u1) )

       + Num(9 - 24*u1 + 16*u1*v1 + 20*u1^2)*Nc^-1*v1 * (  - 1/12*G(1,0,u1)*
         Pi^2 )

       + Num(9 - 20*u1 + 14*u1*v1 + 17*u1^2)*Nc^-1*v1 * ( 1/12*G(0,1 - v1,u1)*
         Pi^2 + 1/12*G(0,u1)*G(1,v1)*Pi^2 )

       + Num(13 - 32*u1 + 14*u1*v1 + 23*u1^2)*Nc^-1*v1 * (  - 1/12*G(1,1 - v1,
         u1)*Pi^2 - 1/12*G(1,u1)*G(1,v1)*Pi^2 )

       + Num( - 3*v1 - 17*u1 + 14*u1*v1 + 14*u1^2)*Nc*v1 * (  - 1/2*G(0,v1)*G(
          - v1,1 - v1,u1)*i_*Pi - 1/2*G(1,0,v1)*G( - v1,u1)*i_*Pi )

       + Num(v1 - 3*u1 + 4*u1*v1 + 4*u1^2)*Nc*v1 * (  - 3/2*G( - v1,1 - v1,0,0
         ,u1) - 3/2*G( - v1,0,1 - v1,0,u1) - 3/2*G( - v1,0,0,1 - v1,u1) - 3/2*
         G(1,v1)*G( - v1,0,0,u1) )

       + Num(v1 + u1)^2*Nc^-1*v1 * (  - 1/2*G( - v1,1 - v1, - v1,u1)*i_*Pi - 1/
         2*G( - v1,1 - v1, - v1,0,u1) - 1/2*G(0, - v1,1 - v1,u1)*i_*Pi - 1/2*
         G(0, - v1,1 - v1,0,u1) - 1/2*G(0, - v1,u1)*G(1,v1)*i_*Pi + 1/2*G(0,
          - v1,u1)*G(1,0,v1) - 1/2*G(0, - v1,0,1 - v1,u1) - 1/2*G(0, - v1,0,u1
         )*G(1,v1) + 1/2*G(0,v1)*G(1 - v1, - v1,0,u1) + 1/2*G(0,v1)*G( - v1,1
          - v1, - v1,u1) + 1/2*G(0,v1)*G(0, - v1,1 - v1,u1) + 1/2*G(0,1,v1)*G(
          - v1,0,u1) + 1/2*G(0,1,v1)*G(0, - v1,u1) )

       + Num(v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2)*Nc^-1*v1 * ( 1/2*G(0,v1)*G(1 - v1
         ,1 - v1,0,u1) + 1/2*G(1,0,v1)*G(1 - v1,0,u1) )

       + Num(v1^2 - 2*u1 + 4*u1*v1 + 3*u1^2)*Nc^-1*v1 * (  - 1/2*G(0,v1)*G( - 
         v1,0,1 - v1,u1) )

       + Num(v1^2 - u1 + 3*u1*v1 + 2*u1^2)*Nc^-1*v1 * (  - G( - v1,1 - v1,1,1
          - v1,u1) - G( - v1,1 - v1,1,u1)*i_*Pi - G( - v1,0,1,1 - v1,u1) - G(
          - v1,0,1,u1)*i_*Pi + G(0,v1)*G( - v1,1 - v1,1,u1) + G(0,v1)*G( - v1,
         0,1,u1) + G(0,1,v1)*G( - v1,1 - v1,u1) - G(1,v1)*G( - v1,1 - v1,1,u1)
          - G(1,v1)*G( - v1,0,1,u1) + G(1,0,1,v1)*G( - v1,u1) )

       + Num(v1^2 + 2*u1 - u1^2)*Nc^-1*v1 * ( G( - v1,0, - v1,u1)*i_*Pi + G(
          - v1,0, - v1,0,u1) - G(0,v1)*G( - v1,0, - v1,u1) )

       + Num(v1^2 + 4*u1 - 2*u1*v1 - 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,v1)*G( - v1,
         0,0,u1) )

       + Num(v1^2 + 6*u1*v1 + 3*u1^2)*Nc^-1*v1 * ( 1/2*G(0,1 - v1,1,1 - v1,u1)
          + 1/2*G(0,1 - v1,1,u1)*i_*Pi + 1/2*G(0,1 - v1,1,u1)*G(1,v1) - 1/2*G(
         0,v1)*G(0,1 - v1,1,u1) )) ;



==> anc/Omegas_region2a.txt <==
(* Two-loop gg->Hg amplitude mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formulas (6.4) and (6.5), 
   in the scattering kinematics gg->Hg (region 2a+).
   For definitions of the regions see Section 6.1, formula (6.13).
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   u1 = -t/s,  v1 = mh2/s
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)


Omegapppat1lNfp1r2a = ( - 4 - 4/3*Pi^2 + Log[mb2*mh2^(-1)]*I*Pi + 3/2*
      Log[mb2*mh2^(-1)]^2 - Log[mb2*mh2^(-1)]*G[1 - v1,u1] - Log[mb2*
      mh2^(-1)]*G[0,u1] + 3*Log[mb2*mh2^(-1)]*G[0,v1] - Log[mb2*
      mh2^(-1)]*G[1,v1] + G[1 - v1,1 - v1,u1] + G[1 - v1,u1]*I*Pi + G[1
       - v1,0,u1] - 2*G[ - v1,u1]*I*Pi - 2*G[ - v1,0,u1] + G[0,1 - v1,
      u1] + G[0,u1]*I*Pi - 3*G[0,u1]*G[0,v1] + G[0,u1]*G[1,v1] - G[0,v1
      ]*I*Pi - 3*G[0,v1]*G[1 - v1,u1] + 2*G[0,v1]*G[ - v1,u1] + 2*G[0,
      v1]*G[1,u1] + G[0,0,u1] + 5*G[0,0,v1] - G[0,1,v1] - 2*G[1,1 - v1,
      u1] - 2*G[1,u1]*I*Pi - 2*G[1,u1]*G[1,v1] + G[1,v1]*I*Pi + G[1,v1]
      *G[1 - v1,u1] - G[1,0,v1] + G[1,1,v1]) ;

Omegappmat1lNfp1r2a = (1/2*Log[mb2*mh2^(-1)]^2*v1 - Log[mb2*mh2^(-1)]*
      G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*v1 - Log[mb2*mh2^(-1)]*G[
      0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*v1 + Log[mb2*mh2^(-1)]*G[0
      ,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1 + 3*
      u1^2]*v1 - Log[mb2*mh2^(-1)]*G[1,v1]*Den[ - 1 + u1]*Num[1 + u1]*
      v1 - Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + v1 - 
      u1 + u1*v1 + u1^2]*I*Pi*v1 + G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[1 + u1]*v1 + 4*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[ - 2 + u1]*
      Num[ - 1 + v1 + u1]*u1*v1 - G[1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1
       + 4*u1^2]*I*Pi*v1 - G[1 - v1,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*
      u1^2]*v1 + 4*G[ - v1,u1]*Num[ - 1 + v1 + u1]*I*Pi*u1*v1 + 4*G[ - 
      v1,0,u1]*Num[ - 1 + v1 + u1]*u1*v1 - G[0,1 - v1,u1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*v1 + G[0,u1]*G[0,v1]*Den[v1 + u1]*Num[2 - v1
       - u1 - 4*u1*v1 + 4*u1*v1^2 - 4*u1^2 + 8*u1^2*v1 + 4*u1^3]*v1 - 
      G[0,u1]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*v1 - 4*G[0,u1]*
      Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 + v1 + u1]*u1*v1 - G[0,
      u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Pi*v1 + G[0,v1]*G[1 - v1,
      u1]*Den[ - 1 + u1]*Num[ - 1 + 3*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1
       + 4*u1^3]*v1 - 4*G[0,v1]*G[ - v1,u1]*Num[ - 1 + v1 + u1]*u1*v1
       - 4*G[0,v1]*G[1,u1]*Num[ - 1 + v1 + u1]*u1*v1 - 4*G[0,v1]*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 2
      *v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + u1^2*v1]*u1*v1 + G[0,v1]*
      Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Pi*v1 + G[0,0,u1]*Den[v1 + u1]
      *Num[ - 2 + v1 + u1]*v1 - G[0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 2 + v1 + 3*u1 + u1*v1 - 4*u1*v1^2 + u1^2 - 12*u1^2*v1 + 4*
      u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*v1 - G[0,1,v1]*Den[ - 1
       + u1]*Num[1 + u1]*v1 + 4*G[1,1 - v1,u1]*Num[ - 1 + v1 + u1]*u1*
      v1 + 4*G[1,u1]*G[1,v1]*Num[ - 1 + v1 + u1]*u1*v1 + 4*G[1,u1]*Num[
       - 1 + v1 + u1]*I*Pi*u1*v1 + G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[1 + u1]*v1 + 4*G[1,v1]*Den[ - 1 + u1]^2*Num[ - 2 + u1]*Num[
       - 1 + v1 + u1]*u1*v1 - G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*
      I*Pi*v1 + G[1,0,v1]*Den[ - 1 + u1]*Num[ - 3 + 5*u1 - 4*u1*v1 - 8*
      u1^2 + 4*u1^2*v1 + 4*u1^3]*v1 + G[1,1,v1]*Den[ - 1 + u1]*Num[1 + 
      u1]*v1 + 4*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*
      Num[ - 1 - v1 - 2*v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + u1^2*v1]
      *I*Pi*u1*v1 + 4*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + 
      u1^2]*v1 + 1/3*Den[ - 1 + u1]*Den[v1 + u1]*Num[3 - 3*u1 + 11*u1*
      v1 - 8*u1*v1^2 + 11*u1^2 - 24*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 
      16*u1^3*v1 + 8*u1^4]*Pi^2*v1) ;

Omegapppat2lNfp1r2a = (10*Nc^(-1) - 1/36*Nc^(-1)*Pi^4 - 3/20*Nc*Pi^4 + 
      5/12*I*Nc^(-1)*Pi^3 - 59/36*I*Nc*Pi^3 + 2/9*I*Nf*Pi^3 + 6*Zeta[3]
      *Nc^(-1) + 3*Zeta[3]*Nc + 9*Zeta[3]*I*Nc^(-1)*Pi + 7*Zeta[3]*I*Nc
      *Pi + 13*Zeta[3]*Log[mb2*mh2^(-1)]*Nc^(-1) + 7*Zeta[3]*Log[mb2*
      mh2^(-1)]*Nc + 2*Zeta[3]*G[1 - v1,u1]*Nc^(-1) - 4*Zeta[3]*G[1 - 
      v1,u1]*Nc - 5*Zeta[3]*G[ - v1,u1]*Nc^(-1) - 5*Zeta[3]*G[ - v1,u1]
      *Nc + 2*Zeta[3]*G[0,u1]*Nc + 8*Zeta[3]*G[0,v1]*Nc^(-1) + 2*Zeta[3
      ]*G[0,v1]*Nc - 6*Zeta[3]*G[1,u1]*Nc^(-1) + 2*Zeta[3]*G[1,u1]*Nc
       - 4*Zeta[3]*G[1,v1]*Nc^(-1) - 2*Zeta[3]*G[1,v1]*Nc - 2*Log[mb2*
      mh2^(-1)] + 6*Log[mb2*mh2^(-1)]*Nc^(-1) + 5/2*Log[mb2*mh2^(-1)]*
      Nc^(-1)*Pi^2 - 2/3*Log[mb2*mh2^(-1)]*Pi^2 - 6*Log[mb2*mh2^(-1)]*
      Nc - 41/12*Log[mb2*mh2^(-1)]*Nc*Pi^2 + 1/6*Log[mb2*mh2^(-1)]*Nf*
      Pi^2 - 1/2*Log[mb2*mh2^(-1)]*I*Nc^(-1)*Pi*v1^(-1) + 5/12*Log[mb2*
      mh2^(-1)]*I*Nc^(-1)*Pi^3 + 1/2*Log[mb2*mh2^(-1)]*I*Nc*Pi^3 + 1/4*
      Log[mb2*mh2^(-1)]^2*Nc^(-1) - 1/24*Log[mb2*mh2^(-1)]^2*Nc^(-1)*
      Pi^2 + 7/4*Log[mb2*mh2^(-1)]^2*Nc + 1/12*Log[mb2*mh2^(-1)]^2*Nc*
      Pi^2 - 3/4*Log[mb2*mh2^(-1)]^2*I*Nc^(-1)*Pi + 1/2*Log[mb2*
      mh2^(-1)]^2*I*Pi + 17/8*Log[mb2*mh2^(-1)]^2*I*Nc*Pi - 1/4*Log[mb2
      *mh2^(-1)]^2*I*Nf*Pi + 3/4*Log[mb2*mh2^(-1)]^3 - 3/4*Log[mb2*
      mh2^(-1)]^3*Nc^(-1) + 3/4*Log[mb2*mh2^(-1)]^3*Nc + 1/12*Log[mb2*
      mh2^(-1)]^3*I*Nc^(-1)*Pi + 1/12*Log[mb2*mh2^(-1)]^3*I*Nc*Pi + 1/
      16*Log[mb2*mh2^(-1)]^4*Nc^(-1) + 1/16*Log[mb2*mh2^(-1)]^4*Nc - 1/
      12*Log[mb2*mh2^(-1)]^3*G[1 - v1,u1]*Nc^(-1) - 1/12*Log[mb2*
      mh2^(-1)]^3*G[1 - v1,u1]*Nc - 1/12*Log[mb2*mh2^(-1)]^3*G[0,u1]*
      Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]^3*G[0,u1]*Nc + 1/4*Log[mb2*
      mh2^(-1)]^3*G[0,v1]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^3*G[0,v1]*Nc
       - 1/12*Log[mb2*mh2^(-1)]^3*G[1,v1]*Nc^(-1) - 1/12*Log[mb2*
      mh2^(-1)]^3*G[1,v1]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v1,1 - v1,
      u1]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v1,1 - v1,u1]*Nc - 1/
      2*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1] + 3/4*Log[mb2*mh2^(-1)]^2*G[1
       - v1,u1]*Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Nc + 1/
      4*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Nf + 1/2*Log[mb2*mh2^(-1)]^2*
      G[1 - v1,u1]*I*Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*
      I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[1 - v1,0,u1]*Nc^(-1) - 1/4*
      Log[mb2*mh2^(-1)]^2*G[1 - v1,0,u1]*Nc - Log[mb2*mh2^(-1)]^2*G[ - 
      v1,u1]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[ - v1,u1]*I*Nc*Pi
       - Log[mb2*mh2^(-1)]^2*G[ - v1,0,u1]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]^2*G[ - v1,0,u1]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[0,1 - v1
      ,u1]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1 - v1,u1]*Nc - 1/2*
      Log[mb2*mh2^(-1)]^2*G[0,u1] + 3/4*Log[mb2*mh2^(-1)]^2*G[0,u1]*
      Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[0,u1]*Nc + 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,u1]*Nf + 1/2*Log[mb2*mh2^(-1)]^2*G[0,u1]*I*
      Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[0,u1]*I*Nc*Pi - 5/4*Log[
      mb2*mh2^(-1)]^2*G[0,u1]*G[0,v1]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2
      *G[0,u1]*G[0,v1]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[0,u1]*G[1,v1]*
      Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,u1]*G[1,v1]*Nc + 3/2*Log[
      mb2*mh2^(-1)]^2*G[0,v1] - 9/4*Log[mb2*mh2^(-1)]^2*G[0,v1]*Nc^(-1)
       + 51/8*Log[mb2*mh2^(-1)]^2*G[0,v1]*Nc - 3/4*Log[mb2*mh2^(-1)]^2*
      G[0,v1]*Nf - 3/4*Log[mb2*mh2^(-1)]^2*G[0,v1]*I*Nc^(-1)*Pi + 3/4*
      Log[mb2*mh2^(-1)]^2*G[0,v1]*I*Nc*Pi - 5/4*Log[mb2*mh2^(-1)]^2*G[0
      ,v1]*G[1 - v1,u1]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[0,v1]*G[1
       - v1,u1]*Nc + Log[mb2*mh2^(-1)]^2*G[0,v1]*G[ - v1,u1]*Nc^(-1) - 
      1/2*Log[mb2*mh2^(-1)]^2*G[0,v1]*G[ - v1,u1]*Nc + Log[mb2*mh2^(-1)
      ]^2*G[0,v1]*G[1,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]^2*G[0,v1]*G[1
      ,u1]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,u1]*Nc^(-1) + 1/4*Log[mb2
      *mh2^(-1)]^2*G[0,0,u1]*Nc + 7/4*Log[mb2*mh2^(-1)]^2*G[0,0,v1]*
      Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,v1]*Nc - 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,1,v1]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1,v1]
      *Nc - Log[mb2*mh2^(-1)]^2*G[1,1 - v1,u1]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,1 - v1,u1]*Nc - Log[mb2*mh2^(-1)]^2*G[1,u1]*I*
      Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[1,u1]*I*Nc*Pi - Log[mb2*
      mh2^(-1)]^2*G[1,u1]*G[1,v1]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]^2*G[1
      ,u1]*G[1,v1]*Nc - 1/2*Log[mb2*mh2^(-1)]^2*G[1,v1] + 3/4*Log[mb2*
      mh2^(-1)]^2*G[1,v1]*Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[1,v1]*Nc
       + 1/4*Log[mb2*mh2^(-1)]^2*G[1,v1]*Nf + 1/2*Log[mb2*mh2^(-1)]^2*
      G[1,v1]*I*Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[1,v1]*I*Nc*Pi + 
      1/4*Log[mb2*mh2^(-1)]^2*G[1,v1]*G[1 - v1,u1]*Nc^(-1) + 1/4*Log[
      mb2*mh2^(-1)]^2*G[1,v1]*G[1 - v1,u1]*Nc - 1/4*Log[mb2*mh2^(-1)]^2
      *G[1,0,v1]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[1,0,v1]*Nc + 1/4*
      Log[mb2*mh2^(-1)]^2*G[1,1,v1]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*
      G[1,1,v1]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,1 - v1,u1]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,1 - v1,u1]*Nc + 1/
      2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1] - 3/2*Log[mb2*mh2^(-1)]*
      G[1 - v1,1 - v1,u1]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1 - v1,1
       - v1,u1]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1]*Nf - 3/2
      *Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1]*I*Nc^(-1)*Pi - 1/2*Log[mb2
      *mh2^(-1)]*G[1 - v1,1 - v1,u1]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[
      1 - v1,1 - v1,0,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - 
      v1,0,u1]*Nc + Log[mb2*mh2^(-1)]*G[1 - v1, - v1,u1]*I*Nc^(-1)*Pi
       + Log[mb2*mh2^(-1)]*G[1 - v1, - v1,0,u1]*Nc^(-1) + 3/4*Log[mb2*
      mh2^(-1)]*G[1 - v1,u1]*Nc^(-1)*Pi^2 + 7/6*Log[mb2*mh2^(-1)]*G[1
       - v1,u1]*Nc*Pi^2 - 3/2*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*I*Nc^(-1)*
      Pi + 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*I*Pi - 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v1,u1]*I*Nc*Pi + 1/3*Log[mb2*mh2^(-1)]*G[1 - v1,
      u1]*I*Nf*Pi - 1/3*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Den[ - 1 + u1]*
      u1*v1^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Den[ - 1 + u1]*Nf
      *u1*v1^(-1) - 1/6*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 3 - 6*v1 + 4*u1 + 6*u1*v1 - 3*u1^2]*Nc*v1^(-1) + 1/2*Log[
      mb2*mh2^(-1)]*G[1 - v1,u1]*Num[ - 1 + u1]*Nc^(-1)*v1^(-1) - 3/2*
      Log[mb2*mh2^(-1)]*G[1 - v1,0,1 - v1,u1]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1 - v1,0,1 - v1,u1]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[1 - 
      v1,0,u1] - 3/2*Log[mb2*mh2^(-1)]*G[1 - v1,0,u1]*Nc^(-1) + 10/3*
      Log[mb2*mh2^(-1)]*G[1 - v1,0,u1]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1
       - v1,0,u1]*Nf - 2*Log[mb2*mh2^(-1)]*G[1 - v1,0,u1]*I*Nc^(-1)*Pi
       - 3/2*Log[mb2*mh2^(-1)]*G[1 - v1,0,u1]*I*Nc*Pi - 3/2*Log[mb2*
      mh2^(-1)]*G[1 - v1,0,0,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - 
      v1,0,0,u1]*Nc + Log[mb2*mh2^(-1)]*G[1 - v1,1,1 - v1,u1]*Nc^(-1)
       + Log[mb2*mh2^(-1)]*G[1 - v1,1,u1]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[ - v1,1 - v1,u1]*I*Nc^(-1)*Pi + Log[mb2*mh2^(-1)]*G[
       - v1,1 - v1,0,u1]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[ - v1, - v1,u1]*
      I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[ - v1, - v1,u1]*I*Nc*Pi - Log[
      mb2*mh2^(-1)]*G[ - v1, - v1,0,u1]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[
       - v1, - v1,0,u1]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[ - v1,u1]*Nc^(-1)*
      Pi^2 - 4/3*Log[mb2*mh2^(-1)]*G[ - v1,u1]*Nc*Pi^2 + 3*Log[mb2*
      mh2^(-1)]*G[ - v1,u1]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[ - v1,u1
      ]*I*Pi - 3*Log[mb2*mh2^(-1)]*G[ - v1,u1]*I*Nc*Pi + Log[mb2*
      mh2^(-1)]*G[ - v1,0,1 - v1,u1]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[ - 
      v1,0,u1] + 3*Log[mb2*mh2^(-1)]*G[ - v1,0,u1]*Nc^(-1) - 3*Log[mb2*
      mh2^(-1)]*G[ - v1,0,u1]*Nc + 2*Log[mb2*mh2^(-1)]*G[ - v1,0,u1]*I*
      Nc^(-1)*Pi + 2*Log[mb2*mh2^(-1)]*G[ - v1,0,u1]*I*Nc*Pi + 3*Log[
      mb2*mh2^(-1)]*G[ - v1,0,0,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[ - v1
      ,0,0,u1]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v1,1 - v1,u1]*Nc^(-1)
       - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - v1,1 - v1,u1]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - v1,u1] - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*
      Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*Nc - 1/3*Log[mb2*
      mh2^(-1)]*G[0,1 - v1,u1]*Nf - 2*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*
      I*Nc^(-1)*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*I*Nc*Pi - 3/2
      *Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*G[1,v1]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - v1,u1]*G[1,v1]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,1
       - v1,0,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - v1,0,u1]*Nc
       + Log[mb2*mh2^(-1)]*G[0, - v1,u1]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[0, - v1,0,u1]*Nc^(-1) + 3/4*Log[mb2*mh2^(-1)]*G[0,u1]
      *Nc^(-1)*Pi^2 + 7/6*Log[mb2*mh2^(-1)]*G[0,u1]*Nc*Pi^2 - 3/2*Log[
      mb2*mh2^(-1)]*G[0,u1]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,u1
      ]*I*Pi - 1/3*Log[mb2*mh2^(-1)]*G[0,u1]*I*Nc*Pi + 1/3*Log[mb2*
      mh2^(-1)]*G[0,u1]*I*Nf*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]
       + 9/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*Nc^(-1) - 10*Log[mb2*
      mh2^(-1)]*G[0,u1]*G[0,v1]*Nc + Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*
      Nf + 3*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*I*Nc^(-1)*Pi + 3/2*Log[
      mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0
      ,u1]*G[1,v1] - 3/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*Nc^(-1) + 10/
      3*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[
      0,u1]*G[1,v1]*Nf - 2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*I*Nc^(-1)*
      Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*I*Nc*Pi + 2*Log[mb2*
      mh2^(-1)]*G[0,u1]*G[1,0,v1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,
      u1]*G[1,0,v1]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,1,v1]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,1,v1]*Nc - 1/3*Log[
      mb2*mh2^(-1)]*G[0,u1]*Den[v1 + u1]*Num[ - 1 + v1 + u1]*v1^(-1) - 
      1/3*Log[mb2*mh2^(-1)]*G[0,u1]*Den[v1 + u1]*Num[ - 1 + v1 + u1]*Nf
      *v1^(-1) - 1/6*Log[mb2*mh2^(-1)]*G[0,u1]*Den[v1 + u1]*Num[2 - 2*
      v1 + 9*v1^2 - 2*u1 + 12*u1*v1 + 3*u1^2]*Nc*v1^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,u1]*Num[v1 + u1]*Nc^(-1)*v1^(-1) + Log[mb2*mh2^(-1)
      ]*G[0,v1]*Nc^(-1) - 5/12*Log[mb2*mh2^(-1)]*G[0,v1]*Nc^(-1)*Pi^2
       - 7/6*Log[mb2*mh2^(-1)]*G[0,v1]*Nc*Pi^2 + 3/2*Log[mb2*mh2^(-1)]*
      G[0,v1]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*I*Pi + 4*
      Log[mb2*mh2^(-1)]*G[0,v1]*I*Nc*Pi - Log[mb2*mh2^(-1)]*G[0,v1]*I*
      Nf*Pi + 7/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1)
       + 3/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,1 - v1,u1]*Nc - Log[mb2
      *mh2^(-1)]*G[0,v1]*G[1 - v1, - v1,u1]*Nc^(-1) - 3/2*Log[mb2*
      mh2^(-1)]*G[0,v1]*G[1 - v1,u1] + 9/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[
      1 - v1,u1]*Nc^(-1) - 10*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Nc
       + Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Nf + 3*Log[mb2*mh2^(-1)
      ]*G[0,v1]*G[1 - v1,u1]*I*Nc^(-1)*Pi + 3/2*Log[mb2*mh2^(-1)]*G[0,
      v1]*G[1 - v1,u1]*I*Nc*Pi + 3*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,0
      ,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,0,u1]*Nc - 
      Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,1,u1]*Nc^(-1) - Log[mb2*
      mh2^(-1)]*G[0,v1]*G[ - v1,1 - v1,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*
      G[0,v1]*G[ - v1, - v1,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,v1]*G[
       - v1, - v1,u1]*Nc + Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,u1] - 3*
      Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,u1]*Nc^(-1) + 3*Log[mb2*
      mh2^(-1)]*G[0,v1]*G[ - v1,u1]*Nc - 4*Log[mb2*mh2^(-1)]*G[0,v1]*G[
       - v1,u1]*I*Nc^(-1)*Pi - 2*Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,u1]*
      I*Nc*Pi - 5*Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,0,u1]*Nc^(-1) - 
      Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,0,u1]*Nc + 3*Log[mb2*mh2^(-1)]*
      G[0,v1]*G[0,1 - v1,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[
      0,1 - v1,u1]*Nc - Log[mb2*mh2^(-1)]*G[0,v1]*G[0, - v1,u1]*Nc^(-1)
       - 5*Log[mb2*mh2^(-1)]*G[0,v1]*G[1,1 - v1,u1]*Nc^(-1) - Log[mb2*
      mh2^(-1)]*G[0,v1]*G[1,1 - v1,u1]*Nc + Log[mb2*mh2^(-1)]*G[0,v1]*
      G[1,u1] - 3*Log[mb2*mh2^(-1)]*G[0,v1]*G[1,u1]*Nc^(-1) + 3*Log[mb2
      *mh2^(-1)]*G[0,v1]*G[1,u1]*Nc - 3*Log[mb2*mh2^(-1)]*G[0,v1]*G[1,
      u1]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[0,v1]*G[1,u1]*I*Nc*Pi - 
      Log[mb2*mh2^(-1)]*G[0,v1]*G[1,0,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*
      G[0,v1]*G[1,1,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,v1]*G[1,1,u1]*
      Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]*Den[ - 1 + v1]*
      Den[v1 + u1]*Num[1 - 2*v1 + v1^2 - 2*u1 + 5*u1*v1 - 3*u1*v1^2 + 3
      *u1^2 - 5*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4]*
      v1^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]*Den[ - 1
       + v1]*Den[v1 + u1]*Num[1 - 2*v1 + v1^2 - 2*u1 + 5*u1*v1 - 3*u1*
      v1^2 + 3*u1^2 - 5*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4
      ]*Nf*v1^(-1) + 1/3*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]*Den[
       - 1 + v1]*Den[v1 + u1]*Num[1 - 2*v1 + 13*v1^2 - 12*v1^3 - 2*u1
       + 17*u1*v1 - 27*u1*v1^2 + 12*u1*v1^3 + 3*u1^2 - 17*u1^2*v1 + 13*
      u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4]*Nc*v1^(-1) - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,1 - v1,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,
      1 - v1,u1]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,0,u1] - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,u1]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,0,u1]*Nc
       - 1/3*Log[mb2*mh2^(-1)]*G[0,0,u1]*Nf - 3/2*Log[mb2*mh2^(-1)]*G[0
      ,0,u1]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,0,u1]*I*Nc*Pi + 7/
      2*Log[mb2*mh2^(-1)]*G[0,0,u1]*G[0,v1]*Nc^(-1) + 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,u1]*G[0,v1]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,0,u1]*
      G[1,v1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,u1]*G[1,v1]*Nc + 5/
      2*Log[mb2*mh2^(-1)]*G[0,0,v1] - 15/2*Log[mb2*mh2^(-1)]*G[0,0,v1]*
      Nc^(-1) + 24*Log[mb2*mh2^(-1)]*G[0,0,v1]*Nc - 3*Log[mb2*mh2^(-1)]
      *G[0,0,v1]*Nf - 11/2*Log[mb2*mh2^(-1)]*G[0,0,v1]*I*Nc^(-1)*Pi - 1/
      2*Log[mb2*mh2^(-1)]*G[0,0,v1]*I*Nc*Pi - 15/2*Log[mb2*mh2^(-1)]*G[
      0,0,v1]*G[1 - v1,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,v1]*G[
      1 - v1,u1]*Nc + 7*Log[mb2*mh2^(-1)]*G[0,0,v1]*G[ - v1,u1]*Nc^(-1)
       + Log[mb2*mh2^(-1)]*G[0,0,v1]*G[ - v1,u1]*Nc - 15/2*Log[mb2*
      mh2^(-1)]*G[0,0,v1]*G[0,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0
      ,v1]*G[0,u1]*Nc + 6*Log[mb2*mh2^(-1)]*G[0,0,v1]*G[1,u1]*Nc^(-1)
       - 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,u1]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,0,u1]*Nc + 21/2*Log[mb2*mh2^(-1)]*G[0,0,0,v1]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[0,0,0,v1]*Nc - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,1,v1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,1,v1]
      *Nc + Log[mb2*mh2^(-1)]*G[0,1,1 - v1,u1]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[0,1,u1]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[0,1,u1]*G[
      0,v1]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,1,u1]*G[1,v1]*Nc^(-1) - 1/2
      *Log[mb2*mh2^(-1)]*G[0,1,v1] + 3/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*
      Nc^(-1) - 7*Log[mb2*mh2^(-1)]*G[0,1,v1]*Nc + Log[mb2*mh2^(-1)]*G[
      0,1,v1]*Nf + 2*Log[mb2*mh2^(-1)]*G[0,1,v1]*I*Nc^(-1)*Pi - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,v1]*I*Nc*Pi + 5/2*Log[mb2*mh2^(-1)]*G[0,1
      ,v1]*G[1 - v1,u1]*Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[1
       - v1,u1]*Nc - Log[mb2*mh2^(-1)]*G[0,1,v1]*G[ - v1,u1]*Nc^(-1) + 
      2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[0,u1]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,v1]*G[0,u1]*Nc - 4*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[
      1,u1]*Nc^(-1) - 3/2*Log[mb2*mh2^(-1)]*G[0,1,0,v1]*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,0,v1]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,
      v1]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,v1]*Nc + 3*Log[mb2*
      mh2^(-1)]*G[1,1 - v1,1 - v1,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,1
       - v1,1 - v1,u1]*Nc - Log[mb2*mh2^(-1)]*G[1,1 - v1,u1] + 3*Log[
      mb2*mh2^(-1)]*G[1,1 - v1,u1]*Nc^(-1) - 3*Log[mb2*mh2^(-1)]*G[1,1
       - v1,u1]*Nc + 2*Log[mb2*mh2^(-1)]*G[1,1 - v1,u1]*I*Nc^(-1)*Pi + 
      2*Log[mb2*mh2^(-1)]*G[1,1 - v1,u1]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[
      1,1 - v1,0,u1]*Nc^(-1) - 1/6*Log[mb2*mh2^(-1)]*G[1,u1]*Nc^(-1)*
      Pi^2 - 7/6*Log[mb2*mh2^(-1)]*G[1,u1]*Nc*Pi^2 + 3*Log[mb2*mh2^(-1)
      ]*G[1,u1]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[1,u1]*I*Pi - 3*Log[
      mb2*mh2^(-1)]*G[1,u1]*I*Nc*Pi - Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1]
       + 3*Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1]*Nc^(-1) - 3*Log[mb2*
      mh2^(-1)]*G[1,u1]*G[1,v1]*Nc + 2*Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1
      ]*I*Nc^(-1)*Pi + 2*Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1]*I*Nc*Pi + 7/
      12*Log[mb2*mh2^(-1)]*G[1,v1]*Nc^(-1)*Pi^2 + Log[mb2*mh2^(-1)]*G[1
      ,v1]*Nc*Pi^2 - 3/2*Log[mb2*mh2^(-1)]*G[1,v1]*I*Nc^(-1)*Pi + 1/2*
      Log[mb2*mh2^(-1)]*G[1,v1]*I*Pi - 1/3*Log[mb2*mh2^(-1)]*G[1,v1]*I*
      Nc*Pi + 1/3*Log[mb2*mh2^(-1)]*G[1,v1]*I*Nf*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1,v1]*G[1 - v1,1 - v1,u1]*Nc + 1/2*Log[mb2*mh2^(-1)]*
      G[1,v1]*G[1 - v1,u1] - 3/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,u1]
      *Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,u1]*Nc - 1/3*
      Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,u1]*Nf - 3/2*Log[mb2*mh2^(-1)]
      *G[1,v1]*G[1 - v1,u1]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,v1
      ]*G[1 - v1,u1]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,0
      ,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,0,u1]*Nc + 
      Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,1,u1]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,v1]*G[ - v1,u1]*I*Nc^(-1)*Pi + Log[mb2*mh2^(-1)]*G[
      1,v1]*G[ - v1,0,u1]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[1,v1]*G[1,1
       - v1,u1]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,v1]*G[1,1 - v1,u1]*Nc
       - 1/3*Log[mb2*mh2^(-1)]*G[1,v1]*Den[ - 1 + u1]*u1*v1^(-1) - 1/3*
      Log[mb2*mh2^(-1)]*G[1,v1]*Den[ - 1 + u1]*Nf*u1*v1^(-1) - 1/6*Log[
      mb2*mh2^(-1)]*G[1,v1]*Den[ - 1 + u1]*Num[ - 3 - 6*v1 + 4*u1 + 6*
      u1*v1 - 3*u1^2]*Nc*v1^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*Num[
       - 1 + u1]*Nc^(-1)*v1^(-1) + Log[mb2*mh2^(-1)]*G[1,0,1 - v1,u1]*
      Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,0,u1]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[1,0,u1]*G[1,v1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0
      ,v1] + 3/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*Nc^(-1) - 7*Log[mb2*
      mh2^(-1)]*G[1,0,v1]*Nc + Log[mb2*mh2^(-1)]*G[1,0,v1]*Nf + 3*Log[
      mb2*mh2^(-1)]*G[1,0,v1]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[1,
      0,v1]*I*Nc*Pi + 5/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*G[1 - v1,u1]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*G[1 - v1,u1]*Nc - Log[
      mb2*mh2^(-1)]*G[1,0,v1]*G[ - v1,u1]*Nc^(-1) - 5*Log[mb2*mh2^(-1)]
      *G[1,0,v1]*G[1,u1]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,0,v1]*G[1,u1]*
      Nc - 3/2*Log[mb2*mh2^(-1)]*G[1,0,0,v1]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,0,v1]*Nc + 3/2*Log[mb2*mh2^(-1)]*G[1,0,1,v1]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[1,0,1,v1]*Nc - Log[mb2*mh2^(-1)
      ]*G[1,1,1 - v1,u1]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,1,1 - v1,u1]*
      Nc - Log[mb2*mh2^(-1)]*G[1,1,u1]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]
      *G[1,1,u1]*I*Nc*Pi - Log[mb2*mh2^(-1)]*G[1,1,u1]*G[1,v1]*Nc^(-1)
       - Log[mb2*mh2^(-1)]*G[1,1,u1]*G[1,v1]*Nc + 1/2*Log[mb2*mh2^(-1)]
      *G[1,1,v1] - 3/2*Log[mb2*mh2^(-1)]*G[1,1,v1]*Nc^(-1) + 10/3*Log[
      mb2*mh2^(-1)]*G[1,1,v1]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1,1,v1]*Nf
       - 3/2*Log[mb2*mh2^(-1)]*G[1,1,v1]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,v1]*I*Nc*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,1,v1]*G[1
       - v1,u1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,1,v1]*G[1 - v1,u1]*
      Nc + 3*Log[mb2*mh2^(-1)]*G[1,1,v1]*G[1,u1]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,1,v1]*G[1,u1]*Nc + 5/2*Log[mb2*mh2^(-1)]*G[1,1,0,v1
      ]*Nc^(-1) + 5/2*Log[mb2*mh2^(-1)]*G[1,1,0,v1]*Nc - 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,1,v1]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,1,1,v1]
      *Nc - 1/3*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - 
      v1 - 2*u1 + 2*u1*v1 + 2*u1^2]*I*Pi*v1^(-1) - 1/3*Log[mb2*mh2^(-1)
      ]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - v1 - 2*u1 + 2*u1*v1 + 2*
      u1^2]*I*Nf*Pi*v1^(-1) + 1/6*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[
      v1 + u1]*Num[2 + v1 - 6*v1^2 - u1 - 5*u1*v1 + 6*u1*v1^2 + u1^2 + 
      6*u1^2*v1]*I*Nc*Pi*v1^(-1) + 1/2*G[1 - v1,1 - v1,1 - v1,1 - v1,u1
      ]*Nc^(-1) + 1/2*G[1 - v1,1 - v1,1 - v1,1 - v1,u1]*Nc + 3/2*G[1 - 
      v1,1 - v1,1 - v1,u1]*Nc^(-1) - 17/4*G[1 - v1,1 - v1,1 - v1,u1]*Nc
       + 1/2*G[1 - v1,1 - v1,1 - v1,u1]*Nf + 2*G[1 - v1,1 - v1,1 - v1,
      u1]*I*Nc^(-1)*Pi + 1/2*G[1 - v1,1 - v1,1 - v1,u1]*I*Nc*Pi + 2*G[1
       - v1,1 - v1,1 - v1,0,u1]*Nc^(-1) + 1/2*G[1 - v1,1 - v1,1 - v1,0,
      u1]*Nc - G[1 - v1,1 - v1, - v1,u1]*I*Nc^(-1)*Pi - 4*G[1 - v1,1 - 
      v1, - v1,u1]*I*Nc*Pi - G[1 - v1,1 - v1, - v1,0,u1]*Nc^(-1) - 4*G[
      1 - v1,1 - v1, - v1,0,u1]*Nc - 3/4*G[1 - v1,1 - v1,u1]*Nc^(-1)*
      Pi^2 - G[1 - v1,1 - v1,u1]*Nc*Pi^2 + 3/2*G[1 - v1,1 - v1,u1]*I*
      Nc^(-1)*Pi - 29/12*G[1 - v1,1 - v1,u1]*I*Nc*Pi + 1/6*G[1 - v1,1
       - v1,u1]*I*Nf*Pi + 1/3*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*u1*
      v1^(-1) + 1/3*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Nf*u1*v1^(-1) + 
      1/6*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 3 - 6*v1 + 4*u1 + 6
      *u1*v1 - 3*u1^2]*Nc*v1^(-1) - 1/2*G[1 - v1,1 - v1,u1]*Num[ - 1 + 
      u1]*Nc^(-1)*v1^(-1) + 2*G[1 - v1,1 - v1,0,1 - v1,u1]*Nc^(-1) + 1/
      2*G[1 - v1,1 - v1,0,1 - v1,u1]*Nc + 3/2*G[1 - v1,1 - v1,0,u1]*
      Nc^(-1) - 17/4*G[1 - v1,1 - v1,0,u1]*Nc + 1/2*G[1 - v1,1 - v1,0,
      u1]*Nf + 3*G[1 - v1,1 - v1,0,u1]*I*Nc^(-1)*Pi + 1/2*G[1 - v1,1 - 
      v1,0,u1]*I*Nc*Pi + 5/2*G[1 - v1,1 - v1,0,0,u1]*Nc^(-1) + 1/2*G[1
       - v1,1 - v1,0,0,u1]*Nc - 4*G[1 - v1,1 - v1,1,1 - v1,u1]*Nc^(-1)
       + G[1 - v1,1 - v1,1,1 - v1,u1]*Nc - 4*G[1 - v1,1 - v1,1,u1]*I*
      Nc^(-1)*Pi + G[1 - v1,1 - v1,1,u1]*I*Nc*Pi - 3*G[1 - v1, - v1,1
       - v1,u1]*I*Nc*Pi - 3*G[1 - v1, - v1,1 - v1,0,u1]*Nc + 2*G[1 - v1
      , - v1,u1]*Nc*Pi^2 + 3/2*G[1 - v1, - v1,u1]*I*Nc^(-1)*Pi + 1/3*G[
      1 - v1, - v1,u1]*I*Nc*Pi - 1/3*G[1 - v1, - v1,u1]*I*Nf*Pi - 3*G[1
       - v1, - v1,0,1 - v1,u1]*Nc + 3/2*G[1 - v1, - v1,0,u1]*Nc^(-1) + 
      1/3*G[1 - v1, - v1,0,u1]*Nc - 1/3*G[1 - v1, - v1,0,u1]*Nf - G[1
       - v1, - v1,0,u1]*I*Nc^(-1)*Pi - G[1 - v1, - v1,0,u1]*I*Nc*Pi - 2
      *G[1 - v1, - v1,0,0,u1]*Nc^(-1) + 2*G[1 - v1, - v1,0,0,u1]*Nc + 7/
      12*G[1 - v1,u1]*Nc^(-1)*Pi^2 - 5/18*G[1 - v1,u1]*Nc*Pi^2 - 1/18*
      G[1 - v1,u1]*Nf*Pi^2 - 1/4*G[1 - v1,u1]*I*Nc^(-1)*Pi^3 + 1/2*G[1
       - v1,u1]*I*Nc*Pi^3 - 1/3*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[ - 12
       + v1 + 38*u1 - 4*u1*v1 - 38*u1^2 + u1^2*v1 + 12*u1^3]*Nc*v1^(-1)
       - 2/3*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[ - 1 + v1 + u1]*u1*
      v1^(-1) - 2/3*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[v1 - u1 - u1*v1
       + u1^2 + u1^2*v1]*Nf*v1^(-1) + 2*G[1 - v1,u1]*Num[ - 1 + v1 + u1
      ]*Nc^(-1)*v1^(-1) - 1/2*G[1 - v1,u1]*Num[ - 1 - 4*u1 + 4*u1*v1 + 
      4*u1^2]*I*Nc^(-1)*Pi*v1^(-1) + 1/2*G[1 - v1,u1]*Num[1 + 6*v1 - 8*
      u1 + 8*u1*v1 + 8*u1^2]*I*Nc*Pi*v1^(-1) + 2*G[1 - v1,0,1 - v1,1 - 
      v1,u1]*Nc^(-1) + 1/2*G[1 - v1,0,1 - v1,1 - v1,u1]*Nc + 3/2*G[1 - 
      v1,0,1 - v1,u1]*Nc^(-1) - 17/4*G[1 - v1,0,1 - v1,u1]*Nc + 1/2*G[1
       - v1,0,1 - v1,u1]*Nf + 3*G[1 - v1,0,1 - v1,u1]*I*Nc^(-1)*Pi + 1/
      2*G[1 - v1,0,1 - v1,u1]*I*Nc*Pi + 5/2*G[1 - v1,0,1 - v1,0,u1]*
      Nc^(-1) + 1/2*G[1 - v1,0,1 - v1,0,u1]*Nc - 2*G[1 - v1,0, - v1,u1]
      *I*Nc^(-1)*Pi - 2*G[1 - v1,0, - v1,0,u1]*Nc^(-1) - 13/12*G[1 - v1
      ,0,u1]*Nc^(-1)*Pi^2 + 2/3*G[1 - v1,0,u1]*Nc*Pi^2 + 3/2*G[1 - v1,0
      ,u1]*I*Nc^(-1)*Pi - 29/12*G[1 - v1,0,u1]*I*Nc*Pi + 1/6*G[1 - v1,0
      ,u1]*I*Nf*Pi - 1/2*G[1 - v1,0,u1]*Num[ - 1 - 4*u1 + 4*u1*v1 + 4*
      u1^2]*Nc^(-1)*v1^(-1) + 1/2*G[1 - v1,0,u1]*Num[1 + 6*v1 - 8*u1 + 
      8*u1*v1 + 8*u1^2]*Nc*v1^(-1) + 5/2*G[1 - v1,0,0,1 - v1,u1]*
      Nc^(-1) + 1/2*G[1 - v1,0,0,1 - v1,u1]*Nc + 3/2*G[1 - v1,0,0,u1]*
      Nc^(-1) - 17/4*G[1 - v1,0,0,u1]*Nc + 1/2*G[1 - v1,0,0,u1]*Nf + 3*
      G[1 - v1,0,0,u1]*I*Nc^(-1)*Pi + 1/2*G[1 - v1,0,0,u1]*I*Nc*Pi + 2*
      G[1 - v1,0,0,0,u1]*Nc^(-1) + 1/2*G[1 - v1,0,0,0,u1]*Nc - G[1 - v1
      ,0,1,1 - v1,u1]*Nc^(-1) + G[1 - v1,0,1,1 - v1,u1]*Nc - G[1 - v1,0
      ,1,u1]*I*Nc^(-1)*Pi + G[1 - v1,0,1,u1]*I*Nc*Pi - 2*G[1 - v1,1,1
       - v1,1 - v1,u1]*Nc^(-1) - 6*G[1 - v1,1,1 - v1,u1]*Nc^(-1) + 47/6
      *G[1 - v1,1,1 - v1,u1]*Nc - 1/3*G[1 - v1,1,1 - v1,u1]*Nf - 2*G[1
       - v1,1,1 - v1,u1]*I*Nc^(-1)*Pi + G[1 - v1,1,1 - v1,u1]*I*Nc*Pi
       - G[1 - v1,1,1 - v1,0,u1]*Nc^(-1) + G[1 - v1,1,1 - v1,0,u1]*Nc
       + 2/3*G[1 - v1,1,u1]*Nc*Pi^2 - 6*G[1 - v1,1,u1]*I*Nc^(-1)*Pi + 
      47/6*G[1 - v1,1,u1]*I*Nc*Pi - 1/3*G[1 - v1,1,u1]*I*Nf*Pi - G[1 - 
      v1,1,0,1 - v1,u1]*Nc^(-1) + G[1 - v1,1,0,1 - v1,u1]*Nc - G[1 - v1
      ,1,0,u1]*I*Nc^(-1)*Pi + G[1 - v1,1,0,u1]*I*Nc*Pi + 3*G[1 - v1,1,1
      ,1 - v1,u1]*Nc^(-1) - 5*G[1 - v1,1,1,1 - v1,u1]*Nc + 3*G[1 - v1,1
      ,1,u1]*I*Nc^(-1)*Pi - 5*G[1 - v1,1,1,u1]*I*Nc*Pi - G[ - v1,1 - v1
      ,1 - v1,u1]*I*Nc^(-1)*Pi - G[ - v1,1 - v1,1 - v1,0,u1]*Nc^(-1) + 
      1/2*G[ - v1,1 - v1,u1]*Nc^(-1)*Pi^2 - 3/2*G[ - v1,1 - v1,u1]*Nc*
      Pi^2 + 3/2*G[ - v1,1 - v1,u1]*I*Nc^(-1)*Pi + 1/3*G[ - v1,1 - v1,
      u1]*I*Nc*Pi - 1/3*G[ - v1,1 - v1,u1]*I*Nf*Pi - G[ - v1,1 - v1,0,1
       - v1,u1]*Nc^(-1) + 3/2*G[ - v1,1 - v1,0,u1]*Nc^(-1) + 1/3*G[ - 
      v1,1 - v1,0,u1]*Nc - 1/3*G[ - v1,1 - v1,0,u1]*Nf - 2*G[ - v1,1 - 
      v1,0,u1]*I*Nc^(-1)*Pi + 2*G[ - v1,1 - v1,0,u1]*I*Nc*Pi - 2*G[ - 
      v1,1 - v1,0,0,u1]*Nc^(-1) + 2*G[ - v1,1 - v1,0,0,u1]*Nc + G[ - v1
      ,1 - v1,1,1 - v1,u1]*Nc^(-1) + G[ - v1,1 - v1,1,1 - v1,u1]*Nc + 
      G[ - v1,1 - v1,1,u1]*I*Nc^(-1)*Pi + G[ - v1,1 - v1,1,u1]*I*Nc*Pi
       - 2*G[ - v1, - v1, - v1,u1]*I*Nc^(-1)*Pi + 6*G[ - v1, - v1, - v1
      ,u1]*I*Nc*Pi - 2*G[ - v1, - v1, - v1,0,u1]*Nc^(-1) + 6*G[ - v1,
       - v1, - v1,0,u1]*Nc - 1/6*G[ - v1, - v1,u1]*Nc^(-1)*Pi^2 + 5/2*
      G[ - v1, - v1,u1]*Nc*Pi^2 - 3*G[ - v1, - v1,u1]*I*Nc^(-1)*Pi + 3*
      G[ - v1, - v1,u1]*I*Nc*Pi - 3*G[ - v1, - v1,0,u1]*Nc^(-1) + 3*G[
       - v1, - v1,0,u1]*Nc + 2*G[ - v1, - v1,0,u1]*I*Nc^(-1)*Pi - 6*G[
       - v1, - v1,0,u1]*I*Nc*Pi + 3*G[ - v1, - v1,0,0,u1]*Nc^(-1) - 5*
      G[ - v1, - v1,0,0,u1]*Nc - 5/2*G[ - v1,u1]*Nc^(-1)*Pi^2 + 13/3*G[
       - v1,u1]*Nc*Pi^2 - 1/3*G[ - v1,u1]*Nf*Pi^2 + 1/6*G[ - v1,u1]*I*
      Nc^(-1)*Pi^3 - 4/3*G[ - v1,u1]*I*Nc*Pi^3 - 1/2*G[ - v1,u1]*Den[
       - 1 + v1 + u1]*Num[ - 13*v1 + 13*v1^2 + 15*u1 - 2*u1*v1 + 8*u1*
      v1^2 - 15*u1^2 + 16*u1^2*v1 + 8*u1^3]*I*Nc*Pi*v1^(-1) + 1/2*G[ - 
      v1,u1]*Den[ - 1 + v1 + u1]*Num[v1 - v1^2 + 9*u1 - 10*u1*v1 + 4*u1
      *v1^2 - 9*u1^2 + 8*u1^2*v1 + 4*u1^3]*I*Nc^(-1)*Pi*v1^(-1) - G[ - 
      v1,0,1 - v1,1 - v1,u1]*Nc^(-1) + 3/2*G[ - v1,0,1 - v1,u1]*Nc^(-1)
       + 1/3*G[ - v1,0,1 - v1,u1]*Nc - 1/3*G[ - v1,0,1 - v1,u1]*Nf - 2*
      G[ - v1,0,1 - v1,u1]*I*Nc^(-1)*Pi + 2*G[ - v1,0,1 - v1,u1]*I*Nc*
      Pi - 2*G[ - v1,0,1 - v1,0,u1]*Nc^(-1) + 2*G[ - v1,0,1 - v1,0,u1]*
      Nc + 5*G[ - v1,0, - v1,u1]*I*Nc^(-1)*Pi - 3*G[ - v1,0, - v1,u1]*I
      *Nc*Pi + 5*G[ - v1,0, - v1,0,u1]*Nc^(-1) - 3*G[ - v1,0, - v1,0,u1
      ]*Nc + 5/6*G[ - v1,0,u1]*Nc^(-1)*Pi^2 - 8/3*G[ - v1,0,u1]*Nc*Pi^2
       + 3/2*G[ - v1,0,u1]*I*Nc^(-1)*Pi - 3/2*G[ - v1,0,u1]*I*Nc*Pi - 1/
      2*G[ - v1,0,u1]*Den[ - 1 + v1 + u1]*Num[ - 13*v1 + 13*v1^2 + 15*
      u1 - 2*u1*v1 + 8*u1*v1^2 - 15*u1^2 + 16*u1^2*v1 + 8*u1^3]*Nc*
      v1^(-1) + 1/2*G[ - v1,0,u1]*Den[ - 1 + v1 + u1]*Num[v1 - v1^2 + 9
      *u1 - 10*u1*v1 + 4*u1*v1^2 - 9*u1^2 + 8*u1^2*v1 + 4*u1^3]*Nc^(-1)
      *v1^(-1) - 2*G[ - v1,0,0,1 - v1,u1]*Nc^(-1) + 2*G[ - v1,0,0,1 - 
      v1,u1]*Nc - 3*G[ - v1,0,0,u1]*Nc^(-1) + 20/3*G[ - v1,0,0,u1]*Nc
       - 2/3*G[ - v1,0,0,u1]*Nf - 3*G[ - v1,0,0,u1]*I*Nc^(-1)*Pi + 2*G[
       - v1,0,0,u1]*I*Nc*Pi - 4*G[ - v1,0,0,0,u1]*Nc^(-1) - G[ - v1,0,0
      ,0,u1]*Nc + G[ - v1,0,1,1 - v1,u1]*Nc^(-1) + G[ - v1,0,1,1 - v1,
      u1]*Nc + G[ - v1,0,1,u1]*I*Nc^(-1)*Pi + G[ - v1,0,1,u1]*I*Nc*Pi
       + 2*G[0,1 - v1,1 - v1,1 - v1,u1]*Nc^(-1) + 1/2*G[0,1 - v1,1 - v1
      ,1 - v1,u1]*Nc + 3/2*G[0,1 - v1,1 - v1,u1]*Nc^(-1) - 17/4*G[0,1
       - v1,1 - v1,u1]*Nc + 1/2*G[0,1 - v1,1 - v1,u1]*Nf + 3*G[0,1 - v1
      ,1 - v1,u1]*I*Nc^(-1)*Pi + 1/2*G[0,1 - v1,1 - v1,u1]*I*Nc*Pi + 2*
      G[0,1 - v1,1 - v1,u1]*G[1,v1]*Nc^(-1) + 1/2*G[0,1 - v1,1 - v1,u1]
      *G[1,v1]*Nc + 5/2*G[0,1 - v1,1 - v1,0,u1]*Nc^(-1) + 1/2*G[0,1 - 
      v1,1 - v1,0,u1]*Nc - G[0,1 - v1, - v1,u1]*I*Nc^(-1)*Pi + G[0,1 - 
      v1, - v1,u1]*I*Nc*Pi - G[0,1 - v1, - v1,0,u1]*Nc^(-1) + G[0,1 - 
      v1, - v1,0,u1]*Nc - 11/12*G[0,1 - v1,u1]*Nc^(-1)*Pi^2 + 5/6*G[0,1
       - v1,u1]*Nc*Pi^2 + 3/2*G[0,1 - v1,u1]*I*Nc^(-1)*Pi - 29/12*G[0,1
       - v1,u1]*I*Nc*Pi + 1/6*G[0,1 - v1,u1]*I*Nf*Pi + 3/2*G[0,1 - v1,
      u1]*G[1,v1]*Nc^(-1) - 17/4*G[0,1 - v1,u1]*G[1,v1]*Nc + 1/2*G[0,1
       - v1,u1]*G[1,v1]*Nf + 3*G[0,1 - v1,u1]*G[1,v1]*I*Nc^(-1)*Pi + 1/
      2*G[0,1 - v1,u1]*G[1,v1]*I*Nc*Pi - 11/2*G[0,1 - v1,u1]*G[1,0,v1]*
      Nc^(-1) - 3/2*G[0,1 - v1,u1]*G[1,0,v1]*Nc + 2*G[0,1 - v1,u1]*G[1,
      1,v1]*Nc^(-1) + 1/2*G[0,1 - v1,u1]*G[1,1,v1]*Nc - 1/2*G[0,1 - v1,
      u1]*Num[ - 1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1^(-1) + 1/2*G[0
      ,1 - v1,u1]*Num[1 + 6*v1 - 8*u1 + 8*u1*v1 + 8*u1^2]*Nc*v1^(-1) + 
      5/2*G[0,1 - v1,0,1 - v1,u1]*Nc^(-1) + 1/2*G[0,1 - v1,0,1 - v1,u1]
      *Nc + 3/2*G[0,1 - v1,0,u1]*Nc^(-1) - 17/4*G[0,1 - v1,0,u1]*Nc + 1/
      2*G[0,1 - v1,0,u1]*Nf + 3*G[0,1 - v1,0,u1]*I*Nc^(-1)*Pi + 1/2*G[0
      ,1 - v1,0,u1]*I*Nc*Pi + 5/2*G[0,1 - v1,0,u1]*G[1,v1]*Nc^(-1) + 1/
      2*G[0,1 - v1,0,u1]*G[1,v1]*Nc + 2*G[0,1 - v1,0,0,u1]*Nc^(-1) + 1/
      2*G[0,1 - v1,0,0,u1]*Nc - 2*G[0,1 - v1,1,1 - v1,u1]*Nc^(-1) - 2*
      G[0,1 - v1,1,u1]*I*Nc^(-1)*Pi - 2*G[0,1 - v1,1,u1]*G[1,v1]*
      Nc^(-1) - G[0, - v1,1 - v1,u1]*I*Nc^(-1)*Pi + G[0, - v1,1 - v1,u1
      ]*I*Nc*Pi - G[0, - v1,1 - v1,0,u1]*Nc^(-1) + G[0, - v1,1 - v1,0,
      u1]*Nc + 3*G[0, - v1, - v1,u1]*I*Nc^(-1)*Pi - 5*G[0, - v1, - v1,
      u1]*I*Nc*Pi + 3*G[0, - v1, - v1,0,u1]*Nc^(-1) - 5*G[0, - v1, - v1
      ,0,u1]*Nc + 1/2*G[0, - v1,u1]*Nc^(-1)*Pi^2 - 1/6*G[0, - v1,u1]*Nc
      *Pi^2 - 6*G[0, - v1,u1]*I*Nc^(-1)*Pi + 47/6*G[0, - v1,u1]*I*Nc*Pi
       - 1/3*G[0, - v1,u1]*I*Nf*Pi - G[0, - v1,u1]*G[1,v1]*I*Nc^(-1)*Pi
       + G[0, - v1,u1]*G[1,v1]*I*Nc*Pi + G[0, - v1,u1]*G[1,0,v1]*
      Nc^(-1) - G[0, - v1,u1]*G[1,0,v1]*Nc - G[0, - v1,0,1 - v1,u1]*
      Nc^(-1) + G[0, - v1,0,1 - v1,u1]*Nc - 6*G[0, - v1,0,u1]*Nc^(-1)
       + 47/6*G[0, - v1,0,u1]*Nc - 1/3*G[0, - v1,0,u1]*Nf - 2*G[0, - v1
      ,0,u1]*I*Nc^(-1)*Pi + G[0, - v1,0,u1]*I*Nc*Pi - G[0, - v1,0,u1]*
      G[1,v1]*Nc^(-1) + G[0, - v1,0,u1]*G[1,v1]*Nc - 2*G[0, - v1,0,0,u1
      ]*Nc^(-1) - 2*G[0,u1]*Nc^(-1)*u1*v1^(-1) - 2/3*G[0,u1]*Nc^(-1)*
      Pi^2 + 35/36*G[0,u1]*Nc*Pi^2 - 1/18*G[0,u1]*Nf*Pi^2 - 1/4*G[0,u1]
      *I*Nc^(-1)*Pi^3 + 1/2*G[0,u1]*I*Nc*Pi^3 + 19/12*G[0,u1]*G[0,v1]*
      Nc^(-1)*Pi^2 - 3/2*G[0,u1]*G[0,v1]*Nc*Pi^2 - 3/2*G[0,u1]*G[0,v1]*
      I*Nc^(-1)*Pi + 29/12*G[0,u1]*G[0,v1]*I*Nc*Pi - 1/6*G[0,u1]*G[0,v1
      ]*I*Nf*Pi + G[0,u1]*G[0,v1]*Den[ - 1 + v1 + u1]*Num[v1 - v1^2 + 5
      *u1 - 6*u1*v1 + 2*u1*v1^2 - 5*u1^2 + 4*u1^2*v1 + 2*u1^3]*Nc^(-1)*
      v1^(-1) - 1/3*G[0,u1]*G[0,v1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*
      Num[ - 1 + 2*v1 - 25*v1^2 + 24*v1^3 + 2*u1 - 5*u1*v1 + 27*u1*v1^2
       + 12*u1*v1^3 + 20*u1^2 - 18*u1^2*v1 + 36*u1^2*v1^2 - 21*u1^3 + 
      36*u1^3*v1 + 12*u1^4]*Nc*v1^(-1) - 1/3*G[0,u1]*G[0,v1]*Den[v1 + 
      u1]*Num[ - 1 + v1 + u1]*v1^(-1) - 1/3*G[0,u1]*G[0,v1]*Den[v1 + u1
      ]*Num[ - 1 + v1 + u1]*Nf*v1^(-1) - 11/12*G[0,u1]*G[1,v1]*Nc^(-1)*
      Pi^2 + 5/6*G[0,u1]*G[1,v1]*Nc*Pi^2 + 3/2*G[0,u1]*G[1,v1]*I*
      Nc^(-1)*Pi - 29/12*G[0,u1]*G[1,v1]*I*Nc*Pi + 1/6*G[0,u1]*G[1,v1]*
      I*Nf*Pi - 1/2*G[0,u1]*G[1,v1]*Num[ - 1 - 4*u1 + 4*u1*v1 + 4*u1^2]
      *Nc^(-1)*v1^(-1) + 1/2*G[0,u1]*G[1,v1]*Num[1 + 6*v1 - 8*u1 + 8*u1
      *v1 + 8*u1^2]*Nc*v1^(-1) - 3/2*G[0,u1]*G[1,0,v1]*Nc^(-1) + 95/12*
      G[0,u1]*G[1,0,v1]*Nc - 7/6*G[0,u1]*G[1,0,v1]*Nf - 4*G[0,u1]*G[1,0
      ,v1]*I*Nc^(-1)*Pi + 1/2*G[0,u1]*G[1,0,v1]*I*Nc*Pi + 4*G[0,u1]*G[1
      ,0,0,v1]*Nc^(-1) - 3/2*G[0,u1]*G[1,0,0,v1]*Nc - 5/2*G[0,u1]*G[1,0
      ,1,v1]*Nc^(-1) - 1/2*G[0,u1]*G[1,0,1,v1]*Nc + 3/2*G[0,u1]*G[1,1,
      v1]*Nc^(-1) - 17/4*G[0,u1]*G[1,1,v1]*Nc + 1/2*G[0,u1]*G[1,1,v1]*
      Nf + 3*G[0,u1]*G[1,1,v1]*I*Nc^(-1)*Pi + 1/2*G[0,u1]*G[1,1,v1]*I*
      Nc*Pi - 11/2*G[0,u1]*G[1,1,0,v1]*Nc^(-1) - 7/2*G[0,u1]*G[1,1,0,v1
      ]*Nc + 2*G[0,u1]*G[1,1,1,v1]*Nc^(-1) + 1/2*G[0,u1]*G[1,1,1,v1]*Nc
       - 2/3*G[0,u1]*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*u1*v1^(-1) - 2/
      3*G[0,u1]*Den[v1 + u1]^2*Num[v1^3 - u1 + u1*v1 + 2*u1*v1^2 + u1^2
       + u1^2*v1]*Nf*v1^(-1) + 1/3*G[0,u1]*Den[v1 + u1]^2*Num[11*v1^3
       - 2*u1 + 2*u1*v1 + 34*u1*v1^2 + 2*u1^2 + 35*u1^2*v1 + 12*u1^3]*
      Nc*v1^(-1) - 1/2*G[0,u1]*Num[ - 1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*
      Nc^(-1)*Pi*v1^(-1) + 1/2*G[0,u1]*Num[1 + 6*v1 - 8*u1 + 8*u1*v1 + 
      8*u1^2]*I*Nc*Pi*v1^(-1) - 2*G[0,v1]*Nc^(-1) + 5/4*G[0,v1]*Nc^(-1)
      *Pi^2 - 4*G[0,v1]*Nc*Pi^2 + 1/2*G[0,v1]*Nf*Pi^2 + 7/12*G[0,v1]*I*
      Nc^(-1)*Pi^3 - 5/6*G[0,v1]*I*Nc*Pi^3 - 9/2*G[0,v1]*G[1 - v1,1 - 
      v1,1 - v1,u1]*Nc^(-1) - 3/2*G[0,v1]*G[1 - v1,1 - v1,1 - v1,u1]*Nc
       + G[0,v1]*G[1 - v1,1 - v1, - v1,u1]*Nc^(-1) + 4*G[0,v1]*G[1 - v1
      ,1 - v1, - v1,u1]*Nc - 9/2*G[0,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1) + 
      51/4*G[0,v1]*G[1 - v1,1 - v1,u1]*Nc - 3/2*G[0,v1]*G[1 - v1,1 - v1
      ,u1]*Nf - 3/2*G[0,v1]*G[1 - v1,1 - v1,u1]*I*Nc^(-1)*Pi - 7/2*G[0,
      v1]*G[1 - v1,1 - v1,u1]*I*Nc*Pi - 9/2*G[0,v1]*G[1 - v1,1 - v1,0,
      u1]*Nc^(-1) - 5/2*G[0,v1]*G[1 - v1,1 - v1,0,u1]*Nc + 4*G[0,v1]*G[
      1 - v1,1 - v1,1,u1]*Nc^(-1) - G[0,v1]*G[1 - v1,1 - v1,1,u1]*Nc + 
      3*G[0,v1]*G[1 - v1, - v1,1 - v1,u1]*Nc - 3/2*G[0,v1]*G[1 - v1, - 
      v1,u1]*Nc^(-1) - 1/3*G[0,v1]*G[1 - v1, - v1,u1]*Nc + 1/3*G[0,v1]*
      G[1 - v1, - v1,u1]*Nf + G[0,v1]*G[1 - v1, - v1,u1]*I*Nc^(-1)*Pi
       + 2*G[0,v1]*G[1 - v1, - v1,u1]*I*Nc*Pi + 2*G[0,v1]*G[1 - v1, - 
      v1,0,u1]*Nc^(-1) - G[0,v1]*G[1 - v1, - v1,0,u1]*Nc + 11/12*G[0,v1
      ]*G[1 - v1,u1]*Nc^(-1)*Pi^2 + 1/2*G[0,v1]*G[1 - v1,u1]*Nc*Pi^2 + 
      6*G[0,v1]*G[1 - v1,u1]*I*Nc^(-1)*Pi - 61/12*G[0,v1]*G[1 - v1,u1]*
      I*Nc*Pi - 1/6*G[0,v1]*G[1 - v1,u1]*I*Nf*Pi - 1/3*G[0,v1]*G[1 - v1
      ,u1]*Den[ - 1 + u1]*u1*v1^(-1) - 1/3*G[0,v1]*G[1 - v1,u1]*Den[ - 
      1 + u1]*Nf*u1*v1^(-1) - 1/3*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[12 - 12*v1 - 27*u1 - 9*u1*v1 + 29*u1^2 + 9*u1^2*v1 - 27*u1^3
       + 12*u1^3*v1 + 12*u1^4]*Nc*u1^(-1)*v1^(-1) + G[0,v1]*G[1 - v1,u1
      ]*Num[ - 2 + 2*v1 + u1 - u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*
      u1^(-1)*v1^(-1) - 7/2*G[0,v1]*G[1 - v1,0,1 - v1,u1]*Nc^(-1) - 3/2
      *G[0,v1]*G[1 - v1,0,1 - v1,u1]*Nc + 2*G[0,v1]*G[1 - v1,0, - v1,u1
      ]*Nc^(-1) + 33/4*G[0,v1]*G[1 - v1,0,u1]*Nc - 3/2*G[0,v1]*G[1 - v1
      ,0,u1]*Nf - 4*G[0,v1]*G[1 - v1,0,u1]*I*Nc^(-1)*Pi - 3/2*G[0,v1]*
      G[1 - v1,0,u1]*I*Nc*Pi - 9/2*G[0,v1]*G[1 - v1,0,0,u1]*Nc^(-1) + 3/
      2*G[0,v1]*G[1 - v1,0,0,u1]*Nc + G[0,v1]*G[1 - v1,0,1,u1]*Nc^(-1)
       - G[0,v1]*G[1 - v1,0,1,u1]*Nc + 4*G[0,v1]*G[1 - v1,1,1 - v1,u1]*
      Nc^(-1) - 2*G[0,v1]*G[1 - v1,1,1 - v1,u1]*Nc + 6*G[0,v1]*G[1 - v1
      ,1,u1]*Nc^(-1) - 47/6*G[0,v1]*G[1 - v1,1,u1]*Nc + 1/3*G[0,v1]*G[1
       - v1,1,u1]*Nf + G[0,v1]*G[1 - v1,1,u1]*I*Nc^(-1)*Pi + 2*G[0,v1]*
      G[1 - v1,1,u1]*I*Nc*Pi + G[0,v1]*G[1 - v1,1,0,u1]*Nc^(-1) - G[0,
      v1]*G[1 - v1,1,0,u1]*Nc - 3*G[0,v1]*G[1 - v1,1,1,u1]*Nc^(-1) + 5*
      G[0,v1]*G[1 - v1,1,1,u1]*Nc + G[0,v1]*G[ - v1,1 - v1,1 - v1,u1]*
      Nc^(-1) - 3/2*G[0,v1]*G[ - v1,1 - v1,u1]*Nc^(-1) - 1/3*G[0,v1]*G[
       - v1,1 - v1,u1]*Nc + 1/3*G[0,v1]*G[ - v1,1 - v1,u1]*Nf + G[0,v1]
      *G[ - v1,1 - v1,u1]*I*Nc^(-1)*Pi - 2*G[0,v1]*G[ - v1,1 - v1,u1]*I
      *Nc*Pi + 2*G[0,v1]*G[ - v1,1 - v1,0,u1]*Nc^(-1) - G[0,v1]*G[ - v1
      ,1 - v1,0,u1]*Nc - G[0,v1]*G[ - v1,1 - v1,1,u1]*Nc^(-1) - G[0,v1]
      *G[ - v1,1 - v1,1,u1]*Nc + 2*G[0,v1]*G[ - v1, - v1, - v1,u1]*
      Nc^(-1) - 6*G[0,v1]*G[ - v1, - v1, - v1,u1]*Nc + 3*G[0,v1]*G[ - 
      v1, - v1,u1]*Nc^(-1) - 3*G[0,v1]*G[ - v1, - v1,u1]*Nc - 2*G[0,v1]
      *G[ - v1, - v1,u1]*I*Nc^(-1)*Pi + 6*G[0,v1]*G[ - v1, - v1,u1]*I*
      Nc*Pi - 3*G[0,v1]*G[ - v1, - v1,0,u1]*Nc^(-1) + 5*G[0,v1]*G[ - v1
      , - v1,0,u1]*Nc - 5/6*G[0,v1]*G[ - v1,u1]*Nc^(-1)*Pi^2 + 11/3*G[0
      ,v1]*G[ - v1,u1]*Nc*Pi^2 - 9/2*G[0,v1]*G[ - v1,u1]*I*Nc^(-1)*Pi
       + 5/6*G[0,v1]*G[ - v1,u1]*I*Nc*Pi + 2/3*G[0,v1]*G[ - v1,u1]*I*Nf
      *Pi + 1/2*G[0,v1]*G[ - v1,u1]*Den[ - 1 + v1 + u1]*Num[ - 13*v1 + 
      13*v1^2 + 15*u1 - 2*u1*v1 + 8*u1*v1^2 - 15*u1^2 + 16*u1^2*v1 + 8*
      u1^3]*Nc*v1^(-1) - 1/2*G[0,v1]*G[ - v1,u1]*Den[ - 1 + v1 + u1]*
      Num[v1 - v1^2 + 9*u1 - 10*u1*v1 + 4*u1*v1^2 - 9*u1^2 + 8*u1^2*v1
       + 4*u1^3]*Nc^(-1)*v1^(-1) + 3*G[0,v1]*G[ - v1,0,1 - v1,u1]*
      Nc^(-1) - 5*G[0,v1]*G[ - v1,0, - v1,u1]*Nc^(-1) + 3*G[0,v1]*G[ - 
      v1,0, - v1,u1]*Nc - 22/3*G[0,v1]*G[ - v1,0,u1]*Nc + 4/3*G[0,v1]*
      G[ - v1,0,u1]*Nf + 5*G[0,v1]*G[ - v1,0,u1]*I*Nc^(-1)*Pi - 5*G[0,
      v1]*G[ - v1,0,u1]*I*Nc*Pi + 8*G[0,v1]*G[ - v1,0,0,u1]*Nc^(-1) - 3
      *G[0,v1]*G[ - v1,0,0,u1]*Nc - G[0,v1]*G[ - v1,0,1,u1]*Nc^(-1) - 
      G[0,v1]*G[ - v1,0,1,u1]*Nc - 9/2*G[0,v1]*G[0,1 - v1,1 - v1,u1]*
      Nc^(-1) + 3/2*G[0,v1]*G[0,1 - v1,1 - v1,u1]*Nc + G[0,v1]*G[0,1 - 
      v1, - v1,u1]*Nc^(-1) - G[0,v1]*G[0,1 - v1, - v1,u1]*Nc + 33/4*G[0
      ,v1]*G[0,1 - v1,u1]*Nc - 3/2*G[0,v1]*G[0,1 - v1,u1]*Nf - 3*G[0,v1
      ]*G[0,1 - v1,u1]*I*Nc^(-1)*Pi - 1/2*G[0,v1]*G[0,1 - v1,u1]*I*Nc*
      Pi - 7/2*G[0,v1]*G[0,1 - v1,0,u1]*Nc^(-1) - 3/2*G[0,v1]*G[0,1 - 
      v1,0,u1]*Nc + 2*G[0,v1]*G[0,1 - v1,1,u1]*Nc^(-1) + G[0,v1]*G[0,
       - v1,1 - v1,u1]*Nc^(-1) - G[0,v1]*G[0, - v1,1 - v1,u1]*Nc - 3*G[
      0,v1]*G[0, - v1, - v1,u1]*Nc^(-1) + 5*G[0,v1]*G[0, - v1, - v1,u1]
      *Nc + 6*G[0,v1]*G[0, - v1,u1]*Nc^(-1) - 47/6*G[0,v1]*G[0, - v1,u1
      ]*Nc + 1/3*G[0,v1]*G[0, - v1,u1]*Nf + 4*G[0,v1]*G[0, - v1,u1]*I*
      Nc^(-1)*Pi - 3*G[0,v1]*G[0, - v1,u1]*I*Nc*Pi + 4*G[0,v1]*G[0, - 
      v1,0,u1]*Nc^(-1) - 2*G[0,v1]*G[0, - v1,0,u1]*Nc + 8*G[0,v1]*G[1,1
       - v1,1 - v1,u1]*Nc^(-1) - 3*G[0,v1]*G[1,1 - v1,1 - v1,u1]*Nc - 
      G[0,v1]*G[1,1 - v1, - v1,u1]*Nc^(-1) - G[0,v1]*G[1,1 - v1, - v1,
      u1]*Nc - 22/3*G[0,v1]*G[1,1 - v1,u1]*Nc + 4/3*G[0,v1]*G[1,1 - v1,
      u1]*Nf + G[0,v1]*G[1,1 - v1,u1]*I*Nc^(-1)*Pi - G[0,v1]*G[1,1 - v1
      ,u1]*I*Nc*Pi + 3*G[0,v1]*G[1,1 - v1,0,u1]*Nc^(-1) - 5*G[0,v1]*G[1
      ,1 - v1,1,u1]*Nc^(-1) + 3*G[0,v1]*G[1,1 - v1,1,u1]*Nc - 1/3*G[0,
      v1]*G[1,u1]*Nc^(-1)*Pi^2 + 3/2*G[0,v1]*G[1,u1]*Nc*Pi^2 - 3/2*G[0,
      v1]*G[1,u1]*I*Nc^(-1)*Pi - 13/6*G[0,v1]*G[1,u1]*I*Nc*Pi + 2/3*G[0
      ,v1]*G[1,u1]*I*Nf*Pi + 1/2*G[0,v1]*G[1,u1]*Num[ - 8 + 8*v1 + 9*u1
       + 12*u1*v1 - 9*u1^2 + 8*u1^2*v1 + 8*u1^3]*Nc*u1^(-1)*v1^(-1) - 1/
      2*G[0,v1]*G[1,u1]*Num[ - 4 + 4*v1 + 3*u1 - 3*u1^2 + 4*u1^2*v1 + 4
      *u1^3]*Nc^(-1)*u1^(-1)*v1^(-1) + 2*G[0,v1]*G[1,0,1 - v1,u1]*
      Nc^(-1) - G[0,v1]*G[1,0,1 - v1,u1]*Nc - G[0,v1]*G[1,0, - v1,u1]*
      Nc^(-1) - G[0,v1]*G[1,0, - v1,u1]*Nc - 3/2*G[0,v1]*G[1,0,u1]*
      Nc^(-1) - 1/3*G[0,v1]*G[1,0,u1]*Nc + 1/3*G[0,v1]*G[1,0,u1]*Nf + 2
      *G[0,v1]*G[1,0,u1]*I*Nc^(-1)*Pi - G[0,v1]*G[1,0,u1]*I*Nc*Pi + G[0
      ,v1]*G[1,0,0,u1]*Nc^(-1) - 3*G[0,v1]*G[1,1,1 - v1,u1]*Nc^(-1) + 5
      *G[0,v1]*G[1,1,1 - v1,u1]*Nc + 3*G[0,v1]*G[1,1,u1]*Nc^(-1) - 3*G[
      0,v1]*G[1,1,u1]*Nc + 2*G[0,v1]*G[1,1,1,u1]*Nc^(-1) - 6*G[0,v1]*G[
      1,1,1,u1]*Nc - 1/6*G[0,v1]*Den[ - 1 + v1]*Den[ - 1 + v1 + u1]*
      Num[3 + 24*v1 - 57*v1^2 + 30*v1^3 - 50*u1 + 67*u1*v1 - 41*u1*v1^2
       + 24*u1*v1^3 + 49*u1^2 - 97*u1^2*v1 + 48*u1^2*v1^2 - 26*u1^3 + 
      24*u1^3*v1]*I*Nc*Pi*v1^(-1) - 1/3*G[0,v1]*Den[ - 1 + v1]*Num[ - 1
       + v1 + u1]*I*Pi*u1*v1^(-1) - 1/3*G[0,v1]*Den[ - 1 + v1]*Num[ - 1
       + v1 + u1]*I*Nf*Pi*u1*v1^(-1) + 1/2*G[0,v1]*Den[ - 1 + v1 + u1]*
      Num[1 - v1 + 8*u1 - 9*u1*v1 + 4*u1*v1^2 - 9*u1^2 + 8*u1^2*v1 + 4*
      u1^3]*I*Nc^(-1)*Pi*v1^(-1) + 2/3*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 
      1 + v1]^2*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 - 2*v1 + 3*
      v1^2 - 2*v1^3 + v1^4 - 2*u1 + 8*u1*v1 - 8*u1*v1^2 + 2*u1*v1^3 + 3
      *u1^2 - 8*u1^2*v1 + 3*u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4]*u1*
      v1^(-1) + 2/3*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]^2*Den[v1 + 
      u1]^2*Num[3*v1^3 - 6*v1^4 + 3*v1^5 - u1 + 3*u1*v1 + u1*v1^2 - 13*
      u1*v1^3 + 15*u1*v1^4 - 5*u1*v1^5 + 3*u1^2 - 9*u1^2*v1 + u1^2*v1^2
       + 18*u1^2*v1^3 - 15*u1^2*v1^4 + 3*u1^2*v1^5 - 5*u1^3 + 13*u1^3*
      v1 - u1^3*v1^2 - 13*u1^3*v1^3 + 6*u1^3*v1^4 + 5*u1^4 - 9*u1^4*v1
       - u1^4*v1^2 + 3*u1^4*v1^3 - 3*u1^5 + 3*u1^5*v1 + u1^6]*Nf*
      v1^(-1) - 1/3*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]^2*Den[v1 + 
      u1]^2*Num[21*v1^3 - 42*v1^4 + 21*v1^5 - 2*u1 + 6*u1*v1 + 32*u1*
      v1^2 - 116*u1*v1^3 + 120*u1*v1^4 - 40*u1*v1^5 + 6*u1^2 - 3*u1^2*
      v1 - 88*u1^2*v1^2 + 186*u1^2*v1^3 - 120*u1^2*v1^4 + 21*u1^2*v1^5
       - 10*u1^3 - 4*u1^3*v1 + 88*u1^3*v1^2 - 116*u1^3*v1^3 + 42*u1^3*
      v1^4 + 10*u1^4 - 3*u1^4*v1 - 32*u1^4*v1^2 + 21*u1^4*v1^3 - 6*u1^5
       + 6*u1^5*v1 + 2*u1^6]*Nc*v1^(-1) + 5/2*G[0,0,1 - v1,1 - v1,u1]*
      Nc^(-1) + 1/2*G[0,0,1 - v1,1 - v1,u1]*Nc + 3/2*G[0,0,1 - v1,u1]*
      Nc^(-1) - 17/4*G[0,0,1 - v1,u1]*Nc + 1/2*G[0,0,1 - v1,u1]*Nf + 3*
      G[0,0,1 - v1,u1]*I*Nc^(-1)*Pi + 1/2*G[0,0,1 - v1,u1]*I*Nc*Pi - 9/
      2*G[0,0,1 - v1,u1]*G[0,v1]*Nc^(-1) - 5/2*G[0,0,1 - v1,u1]*G[0,v1]
      *Nc + 5/2*G[0,0,1 - v1,u1]*G[1,v1]*Nc^(-1) + 1/2*G[0,0,1 - v1,u1]
      *G[1,v1]*Nc + 2*G[0,0,1 - v1,0,u1]*Nc^(-1) + 1/2*G[0,0,1 - v1,0,
      u1]*Nc - 4*G[0,0, - v1,u1]*I*Nc^(-1)*Pi + G[0,0, - v1,u1]*I*Nc*Pi
       + 4*G[0,0, - v1,u1]*G[0,v1]*Nc^(-1) - G[0,0, - v1,u1]*G[0,v1]*Nc
       - 4*G[0,0, - v1,0,u1]*Nc^(-1) + G[0,0, - v1,0,u1]*Nc - 5/4*G[0,0
      ,u1]*Nc^(-1)*Pi^2 - 1/6*G[0,0,u1]*Nc*Pi^2 + 3/2*G[0,0,u1]*I*
      Nc^(-1)*Pi - 29/12*G[0,0,u1]*I*Nc*Pi + 1/6*G[0,0,u1]*I*Nf*Pi - 9/
      2*G[0,0,u1]*G[0,v1]*Nc^(-1) + 51/4*G[0,0,u1]*G[0,v1]*Nc - 3/2*G[0
      ,0,u1]*G[0,v1]*Nf - 9/2*G[0,0,u1]*G[0,v1]*I*Nc^(-1)*Pi + 3/2*G[0,
      0,u1]*G[0,v1]*I*Nc*Pi + 23/2*G[0,0,u1]*G[0,0,v1]*Nc^(-1) - 3/2*G[
      0,0,u1]*G[0,0,v1]*Nc - 7/2*G[0,0,u1]*G[0,1,v1]*Nc^(-1) + 3/2*G[0,
      0,u1]*G[0,1,v1]*Nc + 3/2*G[0,0,u1]*G[1,v1]*Nc^(-1) - 17/4*G[0,0,
      u1]*G[1,v1]*Nc + 1/2*G[0,0,u1]*G[1,v1]*Nf + 3*G[0,0,u1]*G[1,v1]*I
      *Nc^(-1)*Pi + 1/2*G[0,0,u1]*G[1,v1]*I*Nc*Pi - 7/2*G[0,0,u1]*G[1,0
      ,v1]*Nc^(-1) + 3/2*G[0,0,u1]*G[1,0,v1]*Nc + 5/2*G[0,0,u1]*G[1,1,
      v1]*Nc^(-1) + 1/2*G[0,0,u1]*G[1,1,v1]*Nc + 1/3*G[0,0,u1]*Den[v1
       + u1]*Num[ - 1 + v1 + u1]*v1^(-1) + 1/3*G[0,0,u1]*Den[v1 + u1]*
      Num[ - 1 + v1 + u1]*Nf*v1^(-1) + 1/6*G[0,0,u1]*Den[v1 + u1]*Num[2
       - 2*v1 + 9*v1^2 - 2*u1 + 12*u1*v1 + 3*u1^2]*Nc*v1^(-1) + 1/2*G[0
      ,0,u1]*Num[v1 + u1]*Nc^(-1)*v1^(-1) - 5/4*G[0,0,v1]*Nc^(-1)*Pi^2
       + 5/2*G[0,0,v1]*Nc*Pi^2 - 11/12*G[0,0,v1]*I*Nc*Pi + 1/6*G[0,0,v1
      ]*I*Nf*Pi + 17/2*G[0,0,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1) + 7/2*G[0,
      0,v1]*G[1 - v1,1 - v1,u1]*Nc - 2*G[0,0,v1]*G[1 - v1, - v1,u1]*
      Nc^(-1) - 253/12*G[0,0,v1]*G[1 - v1,u1]*Nc + 23/6*G[0,0,v1]*G[1
       - v1,u1]*Nf + 4*G[0,0,v1]*G[1 - v1,u1]*I*Nc^(-1)*Pi + 1/2*G[0,0,
      v1]*G[1 - v1,u1]*I*Nc*Pi + 7*G[0,0,v1]*G[1 - v1,0,u1]*Nc^(-1) - 1/
      2*G[0,0,v1]*G[1 - v1,0,u1]*Nc - 3*G[0,0,v1]*G[1 - v1,1,u1]*
      Nc^(-1) - G[0,0,v1]*G[1 - v1,1,u1]*Nc - 2*G[0,0,v1]*G[ - v1,1 - 
      v1,u1]*Nc^(-1) + 3*G[0,0,v1]*G[ - v1, - v1,u1]*Nc^(-1) - 5*G[0,0,
      v1]*G[ - v1, - v1,u1]*Nc + 3*G[0,0,v1]*G[ - v1,u1]*Nc^(-1) + 8*G[
      0,0,v1]*G[ - v1,u1]*Nc - 2*G[0,0,v1]*G[ - v1,u1]*Nf - 7*G[0,0,v1]
      *G[ - v1,u1]*I*Nc^(-1)*Pi + 6*G[0,0,v1]*G[ - v1,u1]*I*Nc*Pi - 12*
      G[0,0,v1]*G[ - v1,0,u1]*Nc^(-1) + 5*G[0,0,v1]*G[ - v1,0,u1]*Nc + 
      6*G[0,0,v1]*G[0,1 - v1,u1]*Nc^(-1) - 3/2*G[0,0,v1]*G[0,1 - v1,u1]
      *Nc - 6*G[0,0,v1]*G[0, - v1,u1]*Nc^(-1) + 4*G[0,0,v1]*G[0, - v1,
      u1]*Nc + 15/2*G[0,0,v1]*G[0,u1]*Nc^(-1) - 343/12*G[0,0,v1]*G[0,u1
      ]*Nc + 23/6*G[0,0,v1]*G[0,u1]*Nf + 8*G[0,0,v1]*G[0,u1]*I*Nc^(-1)*
      Pi - 7/2*G[0,0,v1]*G[0,u1]*I*Nc*Pi - 2*G[0,0,v1]*G[0,1,u1]*
      Nc^(-1) - 8*G[0,0,v1]*G[1,1 - v1,u1]*Nc^(-1) + G[0,0,v1]*G[1,1 - 
      v1,u1]*Nc + 11*G[0,0,v1]*G[1,u1]*Nc - 2*G[0,0,v1]*G[1,u1]*Nf - 3*
      G[0,0,v1]*G[1,u1]*I*Nc^(-1)*Pi + 2*G[0,0,v1]*G[1,u1]*I*Nc*Pi - 3*
      G[0,0,v1]*G[1,0,u1]*Nc^(-1) - G[0,0,v1]*G[1,0,u1]*Nc + G[0,0,v1]*
      G[1,1,u1]*Nc^(-1) + G[0,0,v1]*G[1,1,u1]*Nc - 1/2*G[0,0,v1]*Den[
       - 1 + v1 + u1]*Num[3*v1 - 3*v1^2 + 9*u1 - 12*u1*v1 + 4*u1*v1^2
       - 9*u1^2 + 8*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1^(-1) + 1/6*G[0,0,v1]*
      Den[ - 1 + u1]*Den[ - 1 + v1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*
      Num[ - 2 + 6*v1 - 69*v1^2 + 128*v1^3 - 63*v1^4 + 6*u1 - 36*u1*v1
       + 180*u1*v1^2 - 189*u1*v1^3 + 39*u1*v1^4 + 35*u1^2 - 28*u1^2*v1
       - 18*u1^2*v1^2 - 13*u1^2*v1^3 + 24*u1^2*v1^4 - 80*u1^3 + 171*
      u1^3*v1 - 165*u1^3*v1^2 + 72*u1^3*v1^3 + 63*u1^4 - 135*u1^4*v1 + 
      72*u1^4*v1^2 - 22*u1^5 + 24*u1^5*v1]*Nc*v1^(-1) - 1/3*G[0,0,v1]*
      Den[ - 1 + u1]*Den[ - 1 + v1]*Den[v1 + u1]*Num[1 - 2*v1 + v1^2 - 
      2*u1 + 5*u1*v1 - 3*u1*v1^2 + 3*u1^2 - 5*u1^2*v1 + u1^2*v1^2 - 2*
      u1^3 + 2*u1^3*v1 + u1^4]*v1^(-1) - 1/3*G[0,0,v1]*Den[ - 1 + u1]*
      Den[ - 1 + v1]*Den[v1 + u1]*Num[1 - 2*v1 + v1^2 - 2*u1 + 5*u1*v1
       - 3*u1*v1^2 + 3*u1^2 - 5*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2*u1^3*
      v1 + u1^4]*Nf*v1^(-1) + 2*G[0,0,0,1 - v1,u1]*Nc^(-1) + 1/2*G[0,0,
      0,1 - v1,u1]*Nc + 3/2*G[0,0,0,u1]*Nc^(-1) - 17/4*G[0,0,0,u1]*Nc
       + 1/2*G[0,0,0,u1]*Nf + 2*G[0,0,0,u1]*I*Nc^(-1)*Pi + 1/2*G[0,0,0,
      u1]*I*Nc*Pi - 9/2*G[0,0,0,u1]*G[0,v1]*Nc^(-1) - 3/2*G[0,0,0,u1]*
      G[0,v1]*Nc + 2*G[0,0,0,u1]*G[1,v1]*Nc^(-1) + 1/2*G[0,0,0,u1]*G[1,
      v1]*Nc - 15/2*G[0,0,0,v1]*Nc^(-1) + 195/4*G[0,0,0,v1]*Nc - 15/2*
      G[0,0,0,v1]*Nf - 25/2*G[0,0,0,v1]*I*Nc^(-1)*Pi + 11/2*G[0,0,0,v1]
      *I*Nc*Pi - 29/2*G[0,0,0,v1]*G[1 - v1,u1]*Nc^(-1) + 3/2*G[0,0,0,v1
      ]*G[1 - v1,u1]*Nc + 16*G[0,0,0,v1]*G[ - v1,u1]*Nc^(-1) - 5*G[0,0,
      0,v1]*G[ - v1,u1]*Nc - 39/2*G[0,0,0,v1]*G[0,u1]*Nc^(-1) + 9/2*G[0
      ,0,0,v1]*G[0,u1]*Nc + 11*G[0,0,0,v1]*G[1,u1]*Nc^(-1) - 2*G[0,0,0,
      v1]*G[1,u1]*Nc + 1/2*G[0,0,0,0,u1]*Nc^(-1) + 1/2*G[0,0,0,0,u1]*Nc
       + 53/2*G[0,0,0,0,v1]*Nc^(-1) - 7/2*G[0,0,0,0,v1]*Nc - 7/2*G[0,0,
      0,1,v1]*Nc^(-1) - 1/2*G[0,0,0,1,v1]*Nc - G[0,0,1,1 - v1,u1]*
      Nc^(-1) - 4*G[0,0,1,1 - v1,u1]*Nc - G[0,0,1,u1]*I*Nc^(-1)*Pi - 4*
      G[0,0,1,u1]*I*Nc*Pi + G[0,0,1,u1]*G[0,v1]*Nc^(-1) + 4*G[0,0,1,u1]
      *G[0,v1]*Nc - G[0,0,1,u1]*G[1,v1]*Nc^(-1) - 4*G[0,0,1,u1]*G[1,v1]
      *Nc - 121/12*G[0,0,1,v1]*Nc + 11/6*G[0,0,1,v1]*Nf + 4*G[0,0,1,v1]
      *I*Nc^(-1)*Pi - 3/2*G[0,0,1,v1]*I*Nc*Pi + 9/2*G[0,0,1,v1]*G[1 - 
      v1,u1]*Nc^(-1) + 3/2*G[0,0,1,v1]*G[1 - v1,u1]*Nc - 2*G[0,0,1,v1]*
      G[ - v1,u1]*Nc^(-1) + 4*G[0,0,1,v1]*G[0,u1]*Nc^(-1) - 3/2*G[0,0,1
      ,v1]*G[0,u1]*Nc - 6*G[0,0,1,v1]*G[1,u1]*Nc^(-1) + 3*G[0,0,1,v1]*
      G[1,u1]*Nc - 7/2*G[0,0,1,0,v1]*Nc^(-1) - 1/2*G[0,0,1,0,v1]*Nc + 3/
      2*G[0,0,1,1,v1]*Nc^(-1) + 1/2*G[0,0,1,1,v1]*Nc - 2*G[0,1,1 - v1,1
       - v1,u1]*Nc^(-1) + 2*G[0,1,1 - v1,1 - v1,u1]*Nc + 3/2*G[0,1,1 - 
      v1,u1]*Nc^(-1) + 1/3*G[0,1,1 - v1,u1]*Nc - 1/3*G[0,1,1 - v1,u1]*
      Nf - G[0,1,1 - v1,u1]*I*Nc^(-1)*Pi - G[0,1,1 - v1,u1]*I*Nc*Pi + 2
      *G[0,1,1 - v1,u1]*G[0,v1]*Nc^(-1) - G[0,1,1 - v1,u1]*G[0,v1]*Nc
       - 2*G[0,1,1 - v1,u1]*G[1,v1]*Nc^(-1) + 2*G[0,1,1 - v1,u1]*G[1,v1
      ]*Nc - 3*G[0,1,1 - v1,0,u1]*Nc + 2*G[0,1,u1]*Nc*Pi^2 + 3/2*G[0,1,
      u1]*I*Nc^(-1)*Pi + 1/3*G[0,1,u1]*I*Nc*Pi - 1/3*G[0,1,u1]*I*Nf*Pi
       - 3/2*G[0,1,u1]*G[0,v1]*Nc^(-1) - 1/3*G[0,1,u1]*G[0,v1]*Nc + 1/3
      *G[0,1,u1]*G[0,v1]*Nf + G[0,1,u1]*G[0,v1]*I*Nc^(-1)*Pi + 2*G[0,1,
      u1]*G[0,v1]*I*Nc*Pi + 2*G[0,1,u1]*G[0,1,v1]*Nc^(-1) - G[0,1,u1]*
      G[0,1,v1]*Nc + 3/2*G[0,1,u1]*G[1,v1]*Nc^(-1) + 1/3*G[0,1,u1]*G[1,
      v1]*Nc - 1/3*G[0,1,u1]*G[1,v1]*Nf - G[0,1,u1]*G[1,v1]*I*Nc^(-1)*
      Pi - G[0,1,u1]*G[1,v1]*I*Nc*Pi + 2*G[0,1,u1]*G[1,0,v1]*Nc^(-1) - 
      G[0,1,u1]*G[1,0,v1]*Nc - 2*G[0,1,u1]*G[1,1,v1]*Nc^(-1) + 2*G[0,1,
      u1]*G[1,1,v1]*Nc + 13/12*G[0,1,v1]*Nc^(-1)*Pi^2 - 1/2*G[0,1,v1]*
      Nc*Pi^2 - 3/2*G[0,1,v1]*I*Nc^(-1)*Pi + 17/4*G[0,1,v1]*I*Nc*Pi - 1/
      2*G[0,1,v1]*I*Nf*Pi - 1/2*G[0,1,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1)
       - 5/2*G[0,1,v1]*G[1 - v1,1 - v1,u1]*Nc + 3*G[0,1,v1]*G[1 - v1,
       - v1,u1]*Nc + 3/2*G[0,1,v1]*G[1 - v1,u1]*Nc^(-1) + 59/12*G[0,1,
      v1]*G[1 - v1,u1]*Nc - 7/6*G[0,1,v1]*G[1 - v1,u1]*Nf - 5/2*G[0,1,
      v1]*G[1 - v1,u1]*I*Nc^(-1)*Pi - 5/2*G[0,1,v1]*G[1 - v1,u1]*I*Nc*
      Pi - 5/2*G[0,1,v1]*G[1 - v1,0,u1]*Nc^(-1) - 5/2*G[0,1,v1]*G[1 - 
      v1,0,u1]*Nc + G[0,1,v1]*G[1 - v1,1,u1]*Nc^(-1) + 3*G[0,1,v1]*G[1
       - v1,1,u1]*Nc - G[0,1,v1]*G[ - v1,1 - v1,u1]*Nc - 3/2*G[0,1,v1]*
      G[ - v1,u1]*Nc^(-1) - 1/3*G[0,1,v1]*G[ - v1,u1]*Nc + 1/3*G[0,1,v1
      ]*G[ - v1,u1]*Nf + 2*G[0,1,v1]*G[ - v1,u1]*I*Nc^(-1)*Pi - G[0,1,
      v1]*G[ - v1,u1]*I*Nc*Pi + 2*G[0,1,v1]*G[ - v1,0,u1]*Nc^(-1) - G[0
      ,1,v1]*G[ - v1,0,u1]*Nc - 5/2*G[0,1,v1]*G[0,1 - v1,u1]*Nc^(-1) + 
      3/2*G[0,1,v1]*G[0,1 - v1,u1]*Nc + G[0,1,v1]*G[0, - v1,u1]*Nc^(-1)
       - G[0,1,v1]*G[0, - v1,u1]*Nc - 3/2*G[0,1,v1]*G[0,u1]*Nc^(-1) + 
      95/12*G[0,1,v1]*G[0,u1]*Nc - 7/6*G[0,1,v1]*G[0,u1]*Nf - 4*G[0,1,
      v1]*G[0,u1]*I*Nc^(-1)*Pi + 1/2*G[0,1,v1]*G[0,u1]*I*Nc*Pi + 3*G[0,
      1,v1]*G[1,1 - v1,u1]*Nc^(-1) + 3*G[0,1,v1]*G[1,u1]*Nc^(-1) - 31/3
      *G[0,1,v1]*G[1,u1]*Nc + 4/3*G[0,1,v1]*G[1,u1]*Nf + 3*G[0,1,v1]*G[
      1,u1]*I*Nc^(-1)*Pi + G[0,1,v1]*G[1,u1]*I*Nc*Pi + 2*G[0,1,v1]*G[1,
      0,u1]*Nc^(-1) - G[0,1,v1]*G[1,0,u1]*Nc - G[0,1,v1]*G[1,1,u1]*
      Nc^(-1) - G[0,1,v1]*G[1,1,u1]*Nc - 1/3*G[0,1,v1]*Den[ - 1 + u1]*
      u1*v1^(-1) - 1/3*G[0,1,v1]*Den[ - 1 + u1]*Nf*u1*v1^(-1) - 1/6*G[0
      ,1,v1]*Den[ - 1 + u1]*Num[ - 3 - 6*v1 + 4*u1 + 6*u1*v1 - 3*u1^2]*
      Nc*v1^(-1) + 1/2*G[0,1,v1]*Num[ - 1 + u1]*Nc^(-1)*v1^(-1) - 3*G[0
      ,1,0,1 - v1,u1]*Nc - 3*G[0,1,0,u1]*I*Nc*Pi + 3*G[0,1,0,u1]*G[0,v1
      ]*Nc - 3*G[0,1,0,u1]*G[1,v1]*Nc - 121/12*G[0,1,0,v1]*Nc + 11/6*G[
      0,1,0,v1]*Nf + 4*G[0,1,0,v1]*I*Nc^(-1)*Pi - 3/2*G[0,1,0,v1]*I*Nc*
      Pi + 11/2*G[0,1,0,v1]*G[1 - v1,u1]*Nc^(-1) + 5/2*G[0,1,0,v1]*G[1
       - v1,u1]*Nc - 2*G[0,1,0,v1]*G[ - v1,u1]*Nc^(-1) + 4*G[0,1,0,v1]*
      G[0,u1]*Nc^(-1) - 3/2*G[0,1,0,v1]*G[0,u1]*Nc - 8*G[0,1,0,v1]*G[1,
      u1]*Nc^(-1) + G[0,1,0,v1]*G[1,u1]*Nc - 7/2*G[0,1,0,0,v1]*Nc^(-1)
       - 1/2*G[0,1,0,0,v1]*Nc + 3/2*G[0,1,0,1,v1]*Nc^(-1) + 1/2*G[0,1,0
      ,1,v1]*Nc - 3/2*G[0,1,1,v1]*Nc^(-1) + 73/12*G[0,1,1,v1]*Nc - 5/6*
      G[0,1,1,v1]*Nf - 5/2*G[0,1,1,v1]*I*Nc^(-1)*Pi - 1/2*G[0,1,1,v1]*I
      *Nc*Pi - 5/2*G[0,1,1,v1]*G[1 - v1,u1]*Nc^(-1) - 3/2*G[0,1,1,v1]*
      G[1 - v1,u1]*Nc + G[0,1,1,v1]*G[ - v1,u1]*Nc^(-1) - 5/2*G[0,1,1,
      v1]*G[0,u1]*Nc^(-1) - 1/2*G[0,1,1,v1]*G[0,u1]*Nc + 5*G[0,1,1,v1]*
      G[1,u1]*Nc^(-1) + 2*G[0,1,1,v1]*G[1,u1]*Nc + 9/2*G[0,1,1,0,v1]*
      Nc^(-1) + 7/2*G[0,1,1,0,v1]*Nc - 1/2*G[0,1,1,1,v1]*Nc^(-1) - 1/2*
      G[0,1,1,1,v1]*Nc - 4*G[1,1 - v1,1 - v1,1 - v1,u1]*Nc^(-1) - G[1,1
       - v1,1 - v1,1 - v1,u1]*Nc - 3*G[1,1 - v1,1 - v1,u1]*Nc^(-1) + 20/
      3*G[1,1 - v1,1 - v1,u1]*Nc - 2/3*G[1,1 - v1,1 - v1,u1]*Nf - 3*G[1
      ,1 - v1,1 - v1,u1]*I*Nc^(-1)*Pi + 2*G[1,1 - v1,1 - v1,u1]*I*Nc*Pi
       - 2*G[1,1 - v1,1 - v1,0,u1]*Nc^(-1) + 2*G[1,1 - v1,1 - v1,0,u1]*
      Nc + G[1,1 - v1, - v1,u1]*I*Nc^(-1)*Pi + G[1,1 - v1, - v1,u1]*I*
      Nc*Pi + G[1,1 - v1, - v1,0,u1]*Nc^(-1) + G[1,1 - v1, - v1,0,u1]*
      Nc + 1/6*G[1,1 - v1,u1]*Nc^(-1)*Pi^2 - 2*G[1,1 - v1,u1]*Nc*Pi^2
       + 3/2*G[1,1 - v1,u1]*I*Nc^(-1)*Pi - 3/2*G[1,1 - v1,u1]*I*Nc*Pi
       - 1/2*G[1,1 - v1,u1]*Num[ - 8 + 8*v1 + 9*u1 + 12*u1*v1 - 9*u1^2
       + 8*u1^2*v1 + 8*u1^3]*Nc*u1^(-1)*v1^(-1) + 1/2*G[1,1 - v1,u1]*
      Num[ - 4 + 4*v1 + 3*u1 - 3*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nc^(-1)*
      u1^(-1)*v1^(-1) - 2*G[1,1 - v1,0,1 - v1,u1]*Nc^(-1) + 2*G[1,1 - 
      v1,0,1 - v1,u1]*Nc + 3/2*G[1,1 - v1,0,u1]*Nc^(-1) + 1/3*G[1,1 - 
      v1,0,u1]*Nc - 1/3*G[1,1 - v1,0,u1]*Nf - 2*G[1,1 - v1,0,u1]*I*
      Nc^(-1)*Pi + 2*G[1,1 - v1,0,u1]*I*Nc*Pi - G[1,1 - v1,0,0,u1]*
      Nc^(-1) + 5*G[1,1 - v1,1,1 - v1,u1]*Nc^(-1) - 3*G[1,1 - v1,1,1 - 
      v1,u1]*Nc + 5*G[1,1 - v1,1,u1]*I*Nc^(-1)*Pi - 3*G[1,1 - v1,1,u1]*
      I*Nc*Pi - 2*G[1,u1]*Nc^(-1)*Pi^2 + 23/6*G[1,u1]*Nc*Pi^2 - 1/3*G[1
      ,u1]*Nf*Pi^2 + 1/3*G[1,u1]*I*Nc^(-1)*Pi^3 - 7/6*G[1,u1]*I*Nc*Pi^3
       + 1/6*G[1,u1]*G[1,v1]*Nc^(-1)*Pi^2 - 2*G[1,u1]*G[1,v1]*Nc*Pi^2
       + 3/2*G[1,u1]*G[1,v1]*I*Nc^(-1)*Pi - 3/2*G[1,u1]*G[1,v1]*I*Nc*Pi
       - 1/2*G[1,u1]*G[1,v1]*Num[ - 8 + 8*v1 + 9*u1 + 12*u1*v1 - 9*u1^2
       + 8*u1^2*v1 + 8*u1^3]*Nc*u1^(-1)*v1^(-1) + 1/2*G[1,u1]*G[1,v1]*
      Num[ - 4 + 4*v1 + 3*u1 - 3*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nc^(-1)*
      u1^(-1)*v1^(-1) - 1/2*G[1,u1]*Num[ - 8 + 8*v1 + 9*u1 + 12*u1*v1
       - 9*u1^2 + 8*u1^2*v1 + 8*u1^3]*I*Nc*Pi*u1^(-1)*v1^(-1) + 1/2*G[1
      ,u1]*Num[ - 4 + 4*v1 + 3*u1 - 3*u1^2 + 4*u1^2*v1 + 4*u1^3]*I*
      Nc^(-1)*Pi*u1^(-1)*v1^(-1) + 1/12*G[1,v1]*Nc^(-1)*Pi^2 + 2/9*G[1,
      v1]*Nc*Pi^2 - 1/18*G[1,v1]*Nf*Pi^2 - 1/12*G[1,v1]*I*Nc^(-1)*Pi^3
       + 2/3*G[1,v1]*I*Nc*Pi^3 + 1/2*G[1,v1]*G[1 - v1,1 - v1,1 - v1,u1]
      *Nc^(-1) + 1/2*G[1,v1]*G[1 - v1,1 - v1,1 - v1,u1]*Nc + 3/2*G[1,v1
      ]*G[1 - v1,1 - v1,u1]*Nc^(-1) - 17/4*G[1,v1]*G[1 - v1,1 - v1,u1]*
      Nc + 1/2*G[1,v1]*G[1 - v1,1 - v1,u1]*Nf + 2*G[1,v1]*G[1 - v1,1 - 
      v1,u1]*I*Nc^(-1)*Pi + 1/2*G[1,v1]*G[1 - v1,1 - v1,u1]*I*Nc*Pi + 2
      *G[1,v1]*G[1 - v1,1 - v1,0,u1]*Nc^(-1) + 1/2*G[1,v1]*G[1 - v1,1
       - v1,0,u1]*Nc - 4*G[1,v1]*G[1 - v1,1 - v1,1,u1]*Nc^(-1) + G[1,v1
      ]*G[1 - v1,1 - v1,1,u1]*Nc - 3*G[1,v1]*G[1 - v1, - v1,u1]*I*Nc*Pi
       - 3*G[1,v1]*G[1 - v1, - v1,0,u1]*Nc - 3/4*G[1,v1]*G[1 - v1,u1]*
      Nc^(-1)*Pi^2 - G[1,v1]*G[1 - v1,u1]*Nc*Pi^2 + 3/2*G[1,v1]*G[1 - 
      v1,u1]*I*Nc^(-1)*Pi - 29/12*G[1,v1]*G[1 - v1,u1]*I*Nc*Pi + 1/6*G[
      1,v1]*G[1 - v1,u1]*I*Nf*Pi + 1/3*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + 
      u1]*u1*v1^(-1) + 1/3*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Nf*u1*
      v1^(-1) + 1/6*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 3 - 6*v1
       + 4*u1 + 6*u1*v1 - 3*u1^2]*Nc*v1^(-1) - 1/2*G[1,v1]*G[1 - v1,u1]
      *Num[ - 1 + u1]*Nc^(-1)*v1^(-1) + 2*G[1,v1]*G[1 - v1,0,1 - v1,u1]
      *Nc^(-1) + 1/2*G[1,v1]*G[1 - v1,0,1 - v1,u1]*Nc + 3/2*G[1,v1]*G[1
       - v1,0,u1]*Nc^(-1) - 17/4*G[1,v1]*G[1 - v1,0,u1]*Nc + 1/2*G[1,v1
      ]*G[1 - v1,0,u1]*Nf + 3*G[1,v1]*G[1 - v1,0,u1]*I*Nc^(-1)*Pi + 1/2
      *G[1,v1]*G[1 - v1,0,u1]*I*Nc*Pi + 5/2*G[1,v1]*G[1 - v1,0,0,u1]*
      Nc^(-1) + 1/2*G[1,v1]*G[1 - v1,0,0,u1]*Nc - G[1,v1]*G[1 - v1,0,1,
      u1]*Nc^(-1) + G[1,v1]*G[1 - v1,0,1,u1]*Nc - 2*G[1,v1]*G[1 - v1,1,
      1 - v1,u1]*Nc^(-1) - 6*G[1,v1]*G[1 - v1,1,u1]*Nc^(-1) + 47/6*G[1,
      v1]*G[1 - v1,1,u1]*Nc - 1/3*G[1,v1]*G[1 - v1,1,u1]*Nf - 2*G[1,v1]
      *G[1 - v1,1,u1]*I*Nc^(-1)*Pi + G[1,v1]*G[1 - v1,1,u1]*I*Nc*Pi - 
      G[1,v1]*G[1 - v1,1,0,u1]*Nc^(-1) + G[1,v1]*G[1 - v1,1,0,u1]*Nc + 
      3*G[1,v1]*G[1 - v1,1,1,u1]*Nc^(-1) - 5*G[1,v1]*G[1 - v1,1,1,u1]*
      Nc - G[1,v1]*G[ - v1,1 - v1,u1]*I*Nc^(-1)*Pi - G[1,v1]*G[ - v1,1
       - v1,0,u1]*Nc^(-1) + G[1,v1]*G[ - v1,1 - v1,1,u1]*Nc^(-1) + G[1,
      v1]*G[ - v1,1 - v1,1,u1]*Nc + 1/2*G[1,v1]*G[ - v1,u1]*Nc^(-1)*
      Pi^2 - 3/2*G[1,v1]*G[ - v1,u1]*Nc*Pi^2 + 3/2*G[1,v1]*G[ - v1,u1]*
      I*Nc^(-1)*Pi + 1/3*G[1,v1]*G[ - v1,u1]*I*Nc*Pi - 1/3*G[1,v1]*G[
       - v1,u1]*I*Nf*Pi - G[1,v1]*G[ - v1,0,1 - v1,u1]*Nc^(-1) + 3/2*G[
      1,v1]*G[ - v1,0,u1]*Nc^(-1) + 1/3*G[1,v1]*G[ - v1,0,u1]*Nc - 1/3*
      G[1,v1]*G[ - v1,0,u1]*Nf - 2*G[1,v1]*G[ - v1,0,u1]*I*Nc^(-1)*Pi
       + 2*G[1,v1]*G[ - v1,0,u1]*I*Nc*Pi - 2*G[1,v1]*G[ - v1,0,0,u1]*
      Nc^(-1) + 2*G[1,v1]*G[ - v1,0,0,u1]*Nc + G[1,v1]*G[ - v1,0,1,u1]*
      Nc^(-1) + G[1,v1]*G[ - v1,0,1,u1]*Nc - 4*G[1,v1]*G[1,1 - v1,1 - 
      v1,u1]*Nc^(-1) - G[1,v1]*G[1,1 - v1,1 - v1,u1]*Nc - 3*G[1,v1]*G[1
      ,1 - v1,u1]*Nc^(-1) + 20/3*G[1,v1]*G[1,1 - v1,u1]*Nc - 2/3*G[1,v1
      ]*G[1,1 - v1,u1]*Nf - 3*G[1,v1]*G[1,1 - v1,u1]*I*Nc^(-1)*Pi + 2*
      G[1,v1]*G[1,1 - v1,u1]*I*Nc*Pi - 2*G[1,v1]*G[1,1 - v1,0,u1]*
      Nc^(-1) + 2*G[1,v1]*G[1,1 - v1,0,u1]*Nc + 5*G[1,v1]*G[1,1 - v1,1,
      u1]*Nc^(-1) - 3*G[1,v1]*G[1,1 - v1,1,u1]*Nc - 1/3*G[1,v1]*Den[ - 
      1 + u1]^2*Num[ - 12 + v1 + 38*u1 - 4*u1*v1 - 38*u1^2 + u1^2*v1 + 
      12*u1^3]*Nc*v1^(-1) - 2/3*G[1,v1]*Den[ - 1 + u1]^2*Num[ - 1 + v1
       + u1]*u1*v1^(-1) - 2/3*G[1,v1]*Den[ - 1 + u1]^2*Num[v1 - u1 - u1
      *v1 + u1^2 + u1^2*v1]*Nf*v1^(-1) + 2*G[1,v1]*Num[ - 1 + v1 + u1]*
      Nc^(-1)*v1^(-1) - 1/2*G[1,v1]*Num[ - 1 - 4*u1 + 4*u1*v1 + 4*u1^2]
      *I*Nc^(-1)*Pi*v1^(-1) + 1/2*G[1,v1]*Num[1 + 6*v1 - 8*u1 + 8*u1*v1
       + 8*u1^2]*I*Nc*Pi*v1^(-1) - 2*G[1,0,1 - v1,1 - v1,u1]*Nc^(-1) + 
      2*G[1,0,1 - v1,1 - v1,u1]*Nc + 3/2*G[1,0,1 - v1,u1]*Nc^(-1) + 1/3
      *G[1,0,1 - v1,u1]*Nc - 1/3*G[1,0,1 - v1,u1]*Nf - 2*G[1,0,1 - v1,
      u1]*I*Nc^(-1)*Pi + 2*G[1,0,1 - v1,u1]*I*Nc*Pi - 2*G[1,0,1 - v1,u1
      ]*G[1,v1]*Nc^(-1) + 2*G[1,0,1 - v1,u1]*G[1,v1]*Nc - G[1,0,1 - v1,
      0,u1]*Nc^(-1) + G[1,0, - v1,u1]*I*Nc^(-1)*Pi + G[1,0, - v1,u1]*I*
      Nc*Pi + G[1,0, - v1,0,u1]*Nc^(-1) + G[1,0, - v1,0,u1]*Nc + 2/3*G[
      1,0,u1]*Nc^(-1)*Pi^2 - 4/3*G[1,0,u1]*Nc*Pi^2 + 3/2*G[1,0,u1]*I*
      Nc^(-1)*Pi + 1/3*G[1,0,u1]*I*Nc*Pi - 1/3*G[1,0,u1]*I*Nf*Pi + 3/2*
      G[1,0,u1]*G[1,v1]*Nc^(-1) + 1/3*G[1,0,u1]*G[1,v1]*Nc - 1/3*G[1,0,
      u1]*G[1,v1]*Nf - 2*G[1,0,u1]*G[1,v1]*I*Nc^(-1)*Pi + 2*G[1,0,u1]*
      G[1,v1]*I*Nc*Pi + 3*G[1,0,u1]*G[1,0,v1]*Nc^(-1) - 2*G[1,0,u1]*G[1
      ,1,v1]*Nc^(-1) + 2*G[1,0,u1]*G[1,1,v1]*Nc + 7/12*G[1,0,v1]*
      Nc^(-1)*Pi^2 - G[1,0,v1]*Nc*Pi^2 + 11/4*G[1,0,v1]*I*Nc*Pi - 1/2*
      G[1,0,v1]*I*Nf*Pi - 7/2*G[1,0,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1) + 5/
      2*G[1,0,v1]*G[1 - v1,1 - v1,u1]*Nc + 3*G[1,0,v1]*G[1 - v1, - v1,
      u1]*Nc - 6*G[1,0,v1]*G[1 - v1,u1]*Nc^(-1) + 149/12*G[1,0,v1]*G[1
       - v1,u1]*Nc - 7/6*G[1,0,v1]*G[1 - v1,u1]*Nf - 5/2*G[1,0,v1]*G[1
       - v1,u1]*I*Nc^(-1)*Pi - 5/2*G[1,0,v1]*G[1 - v1,u1]*I*Nc*Pi - 9/2
      *G[1,0,v1]*G[1 - v1,0,u1]*Nc^(-1) - 9/2*G[1,0,v1]*G[1 - v1,0,u1]*
      Nc + 4*G[1,0,v1]*G[1 - v1,1,u1]*Nc^(-1) - 2*G[1,0,v1]*G[1 - v1,1,
      u1]*Nc + 2*G[1,0,v1]*G[ - v1,1 - v1,u1]*Nc^(-1) + G[1,0,v1]*G[ - 
      v1,1 - v1,u1]*Nc - 3/2*G[1,0,v1]*G[ - v1,u1]*Nc^(-1) - 1/3*G[1,0,
      v1]*G[ - v1,u1]*Nc + 1/3*G[1,0,v1]*G[ - v1,u1]*Nf + G[1,0,v1]*G[
       - v1,u1]*I*Nc^(-1)*Pi - 2*G[1,0,v1]*G[ - v1,u1]*I*Nc*Pi + 2*G[1,
      0,v1]*G[ - v1,0,u1]*Nc^(-1) - G[1,0,v1]*G[ - v1,0,u1]*Nc + 7*G[1,
      0,v1]*G[1,1 - v1,u1]*Nc^(-1) - 4*G[1,0,v1]*G[1,1 - v1,u1]*Nc - 22/
      3*G[1,0,v1]*G[1,u1]*Nc + 4/3*G[1,0,v1]*G[1,u1]*Nf + G[1,0,v1]*G[1
      ,u1]*I*Nc^(-1)*Pi - G[1,0,v1]*G[1,u1]*I*Nc*Pi - 3*G[1,0,v1]*G[1,1
      ,u1]*Nc^(-1) + 5*G[1,0,v1]*G[1,1,u1]*Nc + 1/2*G[1,0,v1]*Den[ - 1
       + v1 + u1]*Num[3 - 4*v1 + v1^2 - 5*u1 - 5*u1*v1 + 4*u1*v1^2 - 6*
      u1^2 + 8*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1^(-1) - 1/3*G[1,0,v1]*Den[
       - 1 + u1]*u1*v1^(-1) - 1/3*G[1,0,v1]*Den[ - 1 + u1]*Nf*u1*
      v1^(-1) - 1/6*G[1,0,v1]*Den[ - 1 + u1]*Den[ - 1 + v1 + u1]*Num[9
       - 6*v1 - 3*v1^2 - 22*u1 + 55*u1*v1 - 21*u1*v1^2 + 67*u1^2 - 99*
      u1^2*v1 + 24*u1^2*v1^2 - 78*u1^3 + 48*u1^3*v1 + 24*u1^4]*Nc*
      v1^(-1) - G[1,0,0,1 - v1,u1]*Nc^(-1) - G[1,0,0,u1]*I*Nc^(-1)*Pi
       - G[1,0,0,u1]*G[1,v1]*Nc^(-1) - 121/12*G[1,0,0,v1]*Nc + 11/6*G[1
      ,0,0,v1]*Nf + 5*G[1,0,0,v1]*I*Nc^(-1)*Pi - 1/2*G[1,0,0,v1]*I*Nc*
      Pi + 13/2*G[1,0,0,v1]*G[1 - v1,u1]*Nc^(-1) + 7/2*G[1,0,0,v1]*G[1
       - v1,u1]*Nc - 2*G[1,0,0,v1]*G[ - v1,u1]*Nc^(-1) - 8*G[1,0,0,v1]*
      G[1,u1]*Nc^(-1) + G[1,0,0,v1]*G[1,u1]*Nc - 7/2*G[1,0,0,0,v1]*
      Nc^(-1) - 1/2*G[1,0,0,0,v1]*Nc + 5/2*G[1,0,0,1,v1]*Nc^(-1) + 3/2*
      G[1,0,0,1,v1]*Nc + 55/12*G[1,0,1,v1]*Nc - 5/6*G[1,0,1,v1]*Nf - 5/
      2*G[1,0,1,v1]*I*Nc^(-1)*Pi - 1/2*G[1,0,1,v1]*I*Nc*Pi - 1/2*G[1,0,
      1,v1]*G[1 - v1,u1]*Nc^(-1) + 1/2*G[1,0,1,v1]*G[1 - v1,u1]*Nc - G[
      1,0,1,v1]*G[ - v1,u1]*Nc + 3*G[1,0,1,v1]*G[1,u1]*Nc^(-1) + 11/2*
      G[1,0,1,0,v1]*Nc^(-1) + 9/2*G[1,0,1,0,v1]*Nc - 3/2*G[1,0,1,1,v1]*
      Nc^(-1) - 3/2*G[1,0,1,1,v1]*Nc + 3*G[1,1,1 - v1,1 - v1,u1]*
      Nc^(-1) - 5*G[1,1,1 - v1,1 - v1,u1]*Nc - 3*G[1,1,1 - v1,u1]*
      Nc^(-1) + 3*G[1,1,1 - v1,u1]*Nc + 2*G[1,1,1 - v1,u1]*I*Nc^(-1)*Pi
       - 6*G[1,1,1 - v1,u1]*I*Nc*Pi + 3*G[1,1,1 - v1,u1]*G[1,v1]*
      Nc^(-1) - 5*G[1,1,1 - v1,u1]*G[1,v1]*Nc + 1/6*G[1,1,u1]*Nc^(-1)*
      Pi^2 + 3/2*G[1,1,u1]*Nc*Pi^2 - 3*G[1,1,u1]*I*Nc^(-1)*Pi + 3*G[1,1
      ,u1]*I*Nc*Pi - 3*G[1,1,u1]*G[1,v1]*Nc^(-1) + 3*G[1,1,u1]*G[1,v1]*
      Nc + 2*G[1,1,u1]*G[1,v1]*I*Nc^(-1)*Pi - 6*G[1,1,u1]*G[1,v1]*I*Nc*
      Pi + 3*G[1,1,u1]*G[1,1,v1]*Nc^(-1) - 5*G[1,1,u1]*G[1,1,v1]*Nc - 5/
      4*G[1,1,v1]*Nc^(-1)*Pi^2 - 1/6*G[1,1,v1]*Nc*Pi^2 + 3/2*G[1,1,v1]*
      I*Nc^(-1)*Pi - 29/12*G[1,1,v1]*I*Nc*Pi + 1/6*G[1,1,v1]*I*Nf*Pi + 
      1/2*G[1,1,v1]*G[1 - v1,1 - v1,u1]*Nc^(-1) + 1/2*G[1,1,v1]*G[1 - 
      v1,1 - v1,u1]*Nc + 3/2*G[1,1,v1]*G[1 - v1,u1]*Nc^(-1) - 17/4*G[1,
      1,v1]*G[1 - v1,u1]*Nc + 1/2*G[1,1,v1]*G[1 - v1,u1]*Nf + 2*G[1,1,
      v1]*G[1 - v1,u1]*I*Nc^(-1)*Pi + 1/2*G[1,1,v1]*G[1 - v1,u1]*I*Nc*
      Pi + 2*G[1,1,v1]*G[1 - v1,0,u1]*Nc^(-1) + 1/2*G[1,1,v1]*G[1 - v1,
      0,u1]*Nc - 2*G[1,1,v1]*G[1 - v1,1,u1]*Nc^(-1) - G[1,1,v1]*G[ - v1
      ,u1]*I*Nc^(-1)*Pi - G[1,1,v1]*G[ - v1,0,u1]*Nc^(-1) - 4*G[1,1,v1]
      *G[1,1 - v1,u1]*Nc^(-1) - G[1,1,v1]*G[1,1 - v1,u1]*Nc - 3*G[1,1,
      v1]*G[1,u1]*Nc^(-1) + 20/3*G[1,1,v1]*G[1,u1]*Nc - 2/3*G[1,1,v1]*
      G[1,u1]*Nf - 3*G[1,1,v1]*G[1,u1]*I*Nc^(-1)*Pi + 2*G[1,1,v1]*G[1,
      u1]*I*Nc*Pi + 1/3*G[1,1,v1]*Den[ - 1 + u1]*u1*v1^(-1) + 1/3*G[1,1
      ,v1]*Den[ - 1 + u1]*Nf*u1*v1^(-1) + 1/6*G[1,1,v1]*Den[ - 1 + u1]*
      Num[ - 3 - 6*v1 + 4*u1 + 6*u1*v1 - 3*u1^2]*Nc*v1^(-1) - 1/2*G[1,1
      ,v1]*Num[ - 1 + u1]*Nc^(-1)*v1^(-1) - 9/2*G[1,1,0,v1]*Nc^(-1) + 
      109/12*G[1,1,0,v1]*Nc - 5/6*G[1,1,0,v1]*Nf - 7/2*G[1,1,0,v1]*I*
      Nc^(-1)*Pi - 3/2*G[1,1,0,v1]*I*Nc*Pi - 7/2*G[1,1,0,v1]*G[1 - v1,
      u1]*Nc^(-1) + 11/2*G[1,1,0,v1]*G[1 - v1,u1]*Nc + 2*G[1,1,0,v1]*G[
       - v1,u1]*Nc^(-1) + G[1,1,0,v1]*G[ - v1,u1]*Nc + 7*G[1,1,0,v1]*G[
      1,u1]*Nc^(-1) - 4*G[1,1,0,v1]*G[1,u1]*Nc + 13/2*G[1,1,0,0,v1]*
      Nc^(-1) + 11/2*G[1,1,0,0,v1]*Nc - 1/2*G[1,1,0,1,v1]*Nc^(-1) - 1/2
      *G[1,1,0,1,v1]*Nc - 2*G[1,1,1,1 - v1,u1]*Nc^(-1) + 6*G[1,1,1,1 - 
      v1,u1]*Nc - 2*G[1,1,1,u1]*I*Nc^(-1)*Pi + 6*G[1,1,1,u1]*I*Nc*Pi - 
      2*G[1,1,1,u1]*G[1,v1]*Nc^(-1) + 6*G[1,1,1,u1]*G[1,v1]*Nc + 3/2*G[
      1,1,1,v1]*Nc^(-1) - 17/4*G[1,1,1,v1]*Nc + 1/2*G[1,1,1,v1]*Nf + 2*
      G[1,1,1,v1]*I*Nc^(-1)*Pi + 1/2*G[1,1,1,v1]*I*Nc*Pi + 1/2*G[1,1,1,
      v1]*G[1 - v1,u1]*Nc^(-1) + 1/2*G[1,1,1,v1]*G[1 - v1,u1]*Nc - 4*G[
      1,1,1,v1]*G[1,u1]*Nc^(-1) - G[1,1,1,v1]*G[1,u1]*Nc - 1/2*G[1,1,1,
      0,v1]*Nc^(-1) - 1/2*G[1,1,1,0,v1]*Nc + 1/2*G[1,1,1,1,v1]*Nc^(-1)
       + 1/2*G[1,1,1,1,v1]*Nc + 1/12*Den[ - 1 + v1 + u1]*Num[v1 - v1^2
       + 21*u1 - 34*u1*v1 + 16*u1*v1^2 - 33*u1^2 + 32*u1^2*v1 + 16*u1^3
      ]*Nc^(-1)*Pi^2*v1^(-1) - 2/3*Den[ - 1 + u1]*Den[ - 1 + v1]*Den[v1
       + u1]*Num[ - 1 + 2*v1 + 32*v1^2 - 33*v1^3 + 2*u1 + 28*u1*v1 - 63
      *u1*v1^2 + 33*u1*v1^3 - 3*u1^2 - 28*u1^2*v1 + 32*u1^2*v1^2 + 2*
      u1^3 - 2*u1^3*v1 - u1^4]*Nc*v1^(-1) - 2/3*Den[ - 1 + u1]*Den[ - 1
       + v1]*Den[v1 + u1]*Num[1 - 2*v1 + v1^2 - 2*u1 + 5*u1*v1 - 3*u1*
      v1^2 + 3*u1^2 - 5*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4
      ]*v1^(-1) - 2/3*Den[ - 1 + u1]*Den[ - 1 + v1]*Den[v1 + u1]*Num[1
       - 2*v1 + v1^2 - 2*u1 + 5*u1*v1 - 3*u1*v1^2 + 3*u1^2 - 5*u1^2*v1
       + u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4]*Nf*v1^(-1) - 2/3*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 + v1^2 - 2*
      u1 + 2*u1*v1 + 2*u1^2]*I*Pi*u1*v1^(-1) - 1/3*Den[ - 1 + u1]^2*
      Den[v1 + u1]^2*Num[ - 12*v1^2 + 41*v1^3 + 2*u1 - 26*u1*v1 + 108*
      u1*v1^2 - 84*u1*v1^3 - 18*u1^2 + 97*u1^2*v1 - 182*u1^2*v1^2 + 41*
      u1^2*v1^3 + 32*u1^3 - 114*u1^3*v1 + 82*u1^3*v1^2 - 16*u1^4 + 41*
      u1^4*v1]*I*Nc*Pi*v1^(-1) + 2/3*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[v1^3 + u1 - u1*v1 + 3*u1*v1^2 - 3*u1*v1^3 - 3*u1^2 + 5*u1^2*
      v1 - 7*u1^2*v1^2 + u1^2*v1^3 + 4*u1^3 - 6*u1^3*v1 + 2*u1^3*v1^2
       - 2*u1^4 + u1^4*v1]*I*Nf*Pi*v1^(-1) - 1/12*Den[ - 1 + u1]*Den[v1
       + u1]*Den[ - 1 + v1 + u1]*Num[ - 2 + 4*v1 + 35*v1^2 - 37*v1^3 + 
      6*u1 - 12*u1*v1 - 44*u1*v1^2 + 5*u1*v1^3 - 47*u1^2 + 99*u1^2*v1
       - 85*u1^2*v1^2 + 32*u1^2*v1^3 + 106*u1^3 - 185*u1^3*v1 + 96*u1^3
      *v1^2 - 95*u1^4 + 96*u1^4*v1 + 32*u1^5]*Nc*Pi^2*v1^(-1) + 1/6*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - v1 - 2*u1 + 2*u1*v1 + 2*u1^2]
      *Pi^2*v1^(-1) + 1/6*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - v1 - 2*u1
       + 2*u1*v1 + 2*u1^2]*Nf*Pi^2*v1^(-1) + 2*Num[ - 1 + 4*v1]*I*
      Nc^(-1)*Pi*v1^(-1)) ;

Omegappmat2lNfp1r2a = (Zeta[3]*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1
       + u1]*Num[ - 1 - 2*v1 + 3*v1^2 - v1^3 - u1 + 13*u1*v1 - 6*u1*
      v1^2 + u1*v1^3 + 10*u1^2 - 9*u1^2*v1 + 3*u1^2*v1^2 - 4*u1^3 + 3*
      u1^3*v1 + u1^4]*Nc*v1 + Zeta[3]*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[1 - 3*v1 - v1^3 - 4*u1 + 2*u1*v1 - 3*u1*v1^2 + 
      u1*v1^3 + 2*u1^2 - 3*u1^2*v1 + 3*u1^2*v1^2 - u1^3 + 3*u1^3*v1 + 
      u1^4]*Nc^(-1)*v1 + 1/2*Zeta[3]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Num[
       - 5 + 3*v1^2 - 9*u1 + 2*u1*v1 + 9*u1*v1^2 + 46*u1^2 - 6*u1^2*v1
       - 9*u1^2*v1^2 - 50*u1^3 + 6*u1^3*v1 + 3*u1^3*v1^2 + 23*u1^4 - 2*
      u1^4*v1 - 5*u1^5]*Nc^(-1)*v1 + 1/2*Zeta[3]*G[1 - v1,u1]*Den[ - 1
       + u1]^3*Num[2 + 21*v1 - 24*v1^2 + 3*v1^3 - 6*u1 + 5*u1*v1 - 38*
      u1*v1^2 + 9*u1*v1^3 + 6*u1^2 - 152*u1^2*v1 + 150*u1^2*v1^2 - 9*
      u1^2*v1^3 - 2*u1^3 + 240*u1^3*v1 - 126*u1^3*v1^2 + 3*u1^3*v1^3 - 
      149*u1^4*v1 + 38*u1^4*v1^2 + 35*u1^5*v1]*Nc - 1/2*Zeta[3]*G[ - v1
      ,u1]*Den[v1 + u1]*Num[ - 2 + 3*v1^3 + 8*u1*v1 + u1*v1^2 + 8*u1^2
       - 7*u1^2*v1 - 5*u1^3]*Nc^(-1)*v1 - 1/2*Zeta[3]*G[ - v1,u1]*Den[
      v1 + u1]*Num[ - 6*v1 + 17*v1^2 - 15*v1^3 + 3*v1^4 - 8*u1 + 17*u1*
      v1 - 46*u1*v1^2 + 25*u1*v1^3 - 31*u1^2*v1 + 41*u1^2*v1^2 + 19*
      u1^3*v1]*Nc - 1/2*Zeta[3]*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1]^3*
      Num[ - 2*v1^3 + 6*v1^5 - 2*v1^6 - 36*u1*v1^2 + 2*u1*v1^3 + 54*u1*
      v1^4 - 30*u1*v1^5 + 2*u1*v1^6 - 48*u1^2*v1 + 36*u1^2*v1^2 + 126*
      u1^2*v1^3 - 123*u1^2*v1^4 + 24*u1^2*v1^5 - 8*u1^3 + 48*u1^3*v1 + 
      114*u1^3*v1^2 - 209*u1^3*v1^3 + 73*u1^3*v1^4 + 8*u1^4 + 36*u1^4*
      v1 - 159*u1^4*v1^2 + 95*u1^4*v1^3 - 45*u1^5*v1 + 57*u1^5*v1^2 + 
      13*u1^6*v1]*Nc - 1/2*Zeta[3]*G[0,u1]*Den[v1 + u1]^3*Num[ - 10*
      v1^2 + 2*v1^3 + 2*v1^5 - 32*u1*v1 + 6*u1*v1^2 + 16*u1*v1^4 - 16*
      u1^2 + 6*u1^2*v1 + 41*u1^2*v1^3 + 2*u1^3 + 47*u1^3*v1^2 + 25*u1^4
      *v1 + 5*u1^5]*Nc^(-1)*v1 - 1/2*Zeta[3]*G[0,v1]*Den[ - 1 + u1]^3*
      Den[v1 + u1]^3*Num[ - 10*v1^2 + 4*v1^3 - 32*u1*v1 + 42*u1*v1^2 - 
      34*u1*v1^3 + 6*u1*v1^4 + 18*u1*v1^5 - 16*u1^2 + 108*u1^2*v1 - 132
      *u1^2*v1^2 + 89*u1^2*v1^3 + 36*u1^2*v1^4 - 18*u1^2*v1^5 + 52*u1^3
       - 198*u1^3*v1 + 241*u1^3*v1^2 - 63*u1^3*v1^3 - 36*u1^3*v1^4 + 6*
      u1^3*v1^5 - 82*u1^4 + 251*u1^4*v1 - 225*u1^4*v1^2 + 29*u1^4*v1^3
       + 12*u1^4*v1^4 + 87*u1^5 - 207*u1^5*v1 + 123*u1^5*v1^2 - 7*u1^5*
      v1^3 - 63*u1^6 + 105*u1^6*v1 - 33*u1^6*v1^2 + 29*u1^7 - 27*u1^7*
      v1 - 7*u1^8]*Nc^(-1)*v1 - 1/2*Zeta[3]*G[0,v1]*Den[ - 1 + u1]^3*
      Den[v1 + u1]^3*Num[2*v1^3 - 4*v1^4 + 36*u1*v1^2 - 18*u1*v1^3 + 55
      *u1*v1^4 - 90*u1*v1^5 + 18*u1*v1^6 + 48*u1^2*v1 - 120*u1^2*v1^2
       + 171*u1^2*v1^3 - 410*u1^2*v1^4 + 216*u1^2*v1^5 - 18*u1^2*v1^6
       + 8*u1^3 - 148*u1^3*v1 + 273*u1^3*v1^2 - 692*u1^3*v1^3 + 688*
      u1^3*v1^4 - 144*u1^3*v1^5 + 6*u1^3*v1^6 - 24*u1^4 + 199*u1^4*v1
       - 546*u1^4*v1^2 + 948*u1^4*v1^3 - 400*u1^4*v1^4 + 36*u1^4*v1^5
       + 24*u1^5 - 188*u1^5*v1 + 606*u1^5*v1^2 - 516*u1^5*v1^3 + 89*
      u1^5*v1^4 - 8*u1^6 + 148*u1^6*v1 - 318*u1^6*v1^2 + 111*u1^6*v1^3
       - 76*u1^7*v1 + 69*u1^7*v1^2 + 17*u1^8*v1]*Nc + 1/2*Zeta[3]*G[1,
      u1]*Den[ - 1 + u1]*Num[ - 2 - 4*v1 + 2*u1 + 15*u1*v1 - 2*u1*v1^2
       - 16*u1^2*v1 + 2*u1^2*v1^2 - u1^3*v1]*Nc + 1/2*Zeta[3]*G[1,u1]*
      Den[ - 1 + u1]*Num[6 - 4*u1 - 6*u1*v1 - 3*u1^2 + 6*u1^2*v1 + 3*
      u1^3]*Nc^(-1)*v1 + 1/2*Zeta[3]*G[1,v1]*Den[ - 1 + u1]^3*Num[ - 9
       + 6*v1 - 2*v1^2 + 95*u1 - 128*u1*v1 + 24*u1*v1^2 - 242*u1^2 + 
      240*u1^2*v1 - 24*u1^2*v1^2 + 270*u1^3 - 156*u1^3*v1 + 8*u1^3*v1^2
       - 149*u1^4 + 38*u1^4*v1 + 35*u1^5]*Nc*v1 + 1/2*Zeta[3]*G[1,v1]*
      Den[ - 1 + u1]^3*Num[ - 1 - 2*v1^2 - 21*u1 + 2*u1*v1 + 24*u1*v1^2
       + 58*u1^2 - 6*u1^2*v1 - 24*u1^2*v1^2 - 54*u1^3 + 6*u1^3*v1 + 8*
      u1^3*v1^2 + 23*u1^4 - 2*u1^4*v1 - 5*u1^5]*Nc^(-1)*v1 + Zeta[3]*
      Den[ - 1 + u1]^3*Den[v1 + u1]^3*Num[ - 4*v1^2 - 4*v1^3 + v1^5 - 
      14*u1*v1 - 2*u1*v1^3 + 7*u1*v1^4 + 6*u1*v1^5 - 7*u1^2 + 30*u1^2*
      v1 - 18*u1^2*v1^2 + 42*u1^2*v1^3 + 6*u1^2*v1^4 - 6*u1^2*v1^5 + 17
      *u1^3 - 48*u1^3*v1 + 98*u1^3*v1^2 - 55*u1^3*v1^3 - 6*u1^3*v1^4 + 
      2*u1^3*v1^5 - 23*u1^4 + 99*u1^4*v1 - 141*u1^4*v1^2 + 39*u1^4*v1^3
       + 2*u1^4*v1^4 + 34*u1^5 - 123*u1^5*v1 + 93*u1^5*v1^2 - 11*u1^5*
      v1^3 - 37*u1^6 + 75*u1^6*v1 - 25*u1^6*v1^2 + 21*u1^7 - 19*u1^7*v1
       - 5*u1^8]*I*Nc^(-1)*Pi*v1 + Zeta[3]*Den[ - 1 + u1]^3*Den[v1 + u1
      ]^3*Num[3*v1^4 - 3*v1^5 + v1^6 + 16*u1*v1^2 + 9*u1*v1^3 - 25*u1*
      v1^4 + 2*u1*v1^5 + 6*u1*v1^6 + 23*u1^2*v1 - 39*u1^2*v1^2 - 57*
      u1^2*v1^3 + 72*u1^2*v1^4 - 15*u1^2*v1^5 - 6*u1^2*v1^6 + 4*u1^3 - 
      66*u1^3*v1 - 3*u1^3*v1^2 + 214*u1^3*v1^3 - 216*u1^3*v1^4 + 45*
      u1^3*v1^5 + 2*u1^3*v1^6 - 12*u1^4 + 53*u1^4*v1 + 199*u1^4*v1^2 - 
      498*u1^4*v1^3 + 274*u1^4*v1^4 - 20*u1^4*v1^5 + 12*u1^5 + 49*u1^5*
      v1 - 438*u1^5*v1^2 + 492*u1^5*v1^3 - 99*u1^5*v1^4 - 4*u1^6 - 135*
      u1^6*v1 + 372*u1^6*v1^2 - 157*u1^6*v1^3 + 103*u1^7*v1 - 107*u1^7*
      v1^2 - 27*u1^8*v1]*I*Nc*Pi - 1/2*Zeta[3]*Den[ - 1 + u1]^2*Den[v1
       + u1]^2*Num[16*v1 - 9*v1^2 + 2*v1^3 + 2*u1 - 46*u1*v1 + 13*u1*
      v1^2 + 32*u1*v1^3 - 9*u1^2 + 28*u1^2*v1 + 76*u1^2*v1^2 - 24*u1^2*
      v1^3 + 3*u1^3 + 60*u1^3*v1 - 66*u1^3*v1^2 + 6*u1^3*v1^3 + 16*u1^4
       - 60*u1^4*v1 + 18*u1^4*v1^2 - 18*u1^5 + 18*u1^5*v1 + 6*u1^6]*
      Nc^(-1)*v1 + 1/2*Zeta[3]*Den[ - 1 + u1]*Den[v1 + u1]^2*Num[ - 46*
      v1 + 13*v1^2 - 2*v1^3 - 44*u1 + 72*u1*v1 - 48*u1*v1^2 - 24*u1*
      v1^3 + 57*u1^2 - 90*u1^2*v1 - 98*u1^2*v1^2 + 34*u1^2*v1^3 - 44*
      u1^3 - 124*u1^3*v1 + 102*u1^3*v1^2 - 50*u1^4 + 102*u1^4*v1 + 34*
      u1^5]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]^2*Nc*v1 - 1/12*Log[mb2*
      mh2^(-1)]^2*I*Nf*Pi*v1 - 1/4*Log[mb2*mh2^(-1)]^3*Nc^(-1)*v1 + 1/4
      *Log[mb2*mh2^(-1)]^3*v1 + 1/4*Log[mb2*mh2^(-1)]^3*Nc*v1 + 1/12*
      Log[mb2*mh2^(-1)]^3*I*Nc^(-1)*Pi*v1 + 1/12*Log[mb2*mh2^(-1)]^3*I*
      Nc*Pi*v1 + 1/48*Log[mb2*mh2^(-1)]^4*Nc^(-1)*v1 + 1/48*Log[mb2*
      mh2^(-1)]^4*Nc*v1 + 1/12*Log[mb2*mh2^(-1)]^3*G[0,v1]*Nc^(-1)*v1
       + 1/12*Log[mb2*mh2^(-1)]^3*G[0,v1]*Nc*v1 - 1/4*Log[mb2*mh2^(-1)]
      ^2*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 - 1/
      4*Log[mb2*mh2^(-1)]^2*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + 
      u1]*Nc*v1 + 1/12*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Nf*v1 - 1/2*
      Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Den[ - 1 + u1]*I*Nc*Pi*u1*v1 + 3/
      4*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[1 + u1]*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v1,u1]*Den[ - 1 + 
      u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 - 1/24*Log[mb2*mh2^(-1)]^2*G[1 - 
      v1,u1]*Den[ - 1 + u1]*Num[7 + 29*u1]*Nc*v1 - 1/4*Log[mb2*mh2^(-1)
      ]^2*G[1 - v1,0,u1]*Nc*v1 + 1/4*Log[mb2*mh2^(-1)]^2*G[ - v1,u1]*
      Den[v1 + u1]*Num[ - 4 + v1 + u1]*I*Nc^(-1)*Pi*v1 + 1/4*Log[mb2*
      mh2^(-1)]^2*G[ - v1,u1]*Den[v1 + u1]*Num[ - 4 + 3*v1 + 3*u1]*I*Nc
      *Pi*v1 + 1/4*Log[mb2*mh2^(-1)]^2*G[ - v1,0,u1]*Den[v1 + u1]*Num[
       - 4 + v1 + u1]*Nc^(-1)*v1 + 1/4*Log[mb2*mh2^(-1)]^2*G[ - v1,0,u1
      ]*Den[v1 + u1]*Num[ - 4 + 3*v1 + 3*u1]*Nc*v1 - 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,1 - v1,u1]*Nc*v1 + 1/12*Log[mb2*mh2^(-1)]^2*G[0,
      u1]*Nf*v1 - 1/2*Log[mb2*mh2^(-1)]^2*G[0,u1]*G[0,v1]*Den[v1 + u1]*
      Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,u1]*G[0,v1]*Den[v1 + u1]
      *Num[ - 1 + v1 + u1]*Nc*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,u1]*G[1,
      v1]*Nc*v1 - 1/24*Log[mb2*mh2^(-1)]^2*G[0,u1]*Den[v1 + u1]*Num[ - 
      36 + 29*v1 + 29*u1]*Nc*v1 + 3/4*Log[mb2*mh2^(-1)]^2*G[0,u1]*Den[
      v1 + u1]*Num[ - 2 + v1 + u1]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]^2
      *G[0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*v1 - 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*I*Nc^(-1)*Pi
      *v1 - 1/2*Log[mb2*mh2^(-1)]^2*G[0,u1]*Den[v1 + u1]*Num[ - 1 + v1
       + u1]*I*Nc*Pi*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,v1]*Nf*v1 + 1/2*
      Log[mb2*mh2^(-1)]^2*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Nc^(-1)*
      v1 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Nc*u1*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,v1]*G[ - v1,u1]*Den[v1 + 
      u1]*Num[ - 4 + v1 + u1]*Nc^(-1)*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,
      v1]*G[ - v1,u1]*Den[v1 + u1]*Num[ - 4 + 3*v1 + 3*u1]*Nc*v1 - 1/4*
      Log[mb2*mh2^(-1)]^2*G[0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[1 + 3*u1]*
      Nc*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,v1]*G[1,u1]*Den[ - 1 + u1]*
      Num[3 + u1]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]^2*G[0,v1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[ - 1 + v1 + 2*u1]*I*Nc^(-1)*Pi*v1 + 1/2*
      Log[mb2*mh2^(-1)]^2*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - 2
      *v1 - 3*u1 + u1*v1 + u1^2]*I*Nc*Pi*v1 - 3/4*Log[mb2*mh2^(-1)]^2*
      G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1
       + 3*u1^2]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,v1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1 + 3*u1^2]*v1 + 1/
      8*Log[mb2*mh2^(-1)]^2*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[12
       - 17*v1 - 29*u1 + 29*u1*v1 + 29*u1^2]*Nc*v1 - 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*Nc^(-1)*v1
       - 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1
       + u1]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,0,v1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 1 + v1 + 2*u1]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]^
      2*G[0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 1 + u1 + u1*v1 + 
      u1^2]*Nc^(-1)*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1,v1]*Den[ - 1 + 
      u1]*Num[1 + u1]*Nc^(-1)*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1,v1]*
      Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/4*Log[mb2*mh2^(-1)]^2*G[1,1
       - v1,u1]*Den[ - 1 + u1]*Num[1 + 3*u1]*Nc*v1 + 1/4*Log[mb2*
      mh2^(-1)]^2*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[3 + u1]*Nc^(-1)*v1
       + 1/4*Log[mb2*mh2^(-1)]^2*G[1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[1
       + 3*u1]*Nc*v1 + 1/4*Log[mb2*mh2^(-1)]^2*G[1,u1]*G[1,v1]*Den[ - 1
       + u1]*Num[3 + u1]*Nc^(-1)*v1 + 1/4*Log[mb2*mh2^(-1)]^2*G[1,u1]*
      Den[ - 1 + u1]*Num[1 + 3*u1]*I*Nc*Pi*v1 + 1/4*Log[mb2*mh2^(-1)]^2
      *G[1,u1]*Den[ - 1 + u1]*Num[3 + u1]*I*Nc^(-1)*Pi*v1 + 1/12*Log[
      mb2*mh2^(-1)]^2*G[1,v1]*Nf*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[1,v1]*
      G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 - 1/4*Log[mb2*
      mh2^(-1)]^2*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1
       - 1/2*Log[mb2*mh2^(-1)]^2*G[1,v1]*Den[ - 1 + u1]*I*Nc*Pi*u1*v1
       + 3/4*Log[mb2*mh2^(-1)]^2*G[1,v1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]^2*G[1,v1]*Den[ - 1 + u1]*Num[1
       + u1]*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[1,v1]*Den[ - 1 + u1]*Num[1
       + u1]*I*Nc^(-1)*Pi*v1 - 1/24*Log[mb2*mh2^(-1)]^2*G[1,v1]*Den[ - 
      1 + u1]*Num[7 + 29*u1]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]^2*G[1,0,v1]*
      Den[ - 1 + u1]*Nc^(-1)*u1*v1 + 1/2*Log[mb2*mh2^(-1)]^2*G[1,0,v1]*
      Den[ - 1 + u1]*Nc*u1*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[1,1,v1]*Den[
       - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 - 1/4*Log[mb2*mh2^(-1)]^2*G[1,1
      ,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 1/12*Log[mb2*mh2^(-1)]^2*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 1 + v1 + 2*u1]*Nc^(-1)*Pi^2*v1
       + 1/24*Log[mb2*mh2^(-1)]^2*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - 3
      *v1 - 5*u1 + u1*v1 + u1^2]*Nc*Pi^2*v1 + 3/4*Log[mb2*mh2^(-1)]^2*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + v1 - u1 + u1*v1 + u1^2]*I*
      Nc^(-1)*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]^2*Den[ - 1 + u1]*Den[v1 + 
      u1]*Num[2 + v1 - u1 + u1*v1 + u1^2]*I*Pi*v1 - 1/24*Log[mb2*
      mh2^(-1)]^2*Den[ - 1 + u1]*Den[v1 + u1]*Num[36 + 29*v1 - 7*u1 + 7
      *u1*v1 + 7*u1^2]*I*Nc*Pi*v1 + Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,1
       - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 + Log[mb2*
      mh2^(-1)]*G[1 - v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc*v1 - 3/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[1 + u1]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1
      ]*Den[ - 1 + u1]*Num[1 + u1]*v1 + 10/3*Log[mb2*mh2^(-1)]*G[1 - v1
      ,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nf*v1 + 
      1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + 
      u1]*I*Nc^(-1)*Pi*v1 + 3/2*Log[mb2*mh2^(-1)]*G[1 - v1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[1 + u1]*I*Nc*Pi*v1 + Log[mb2*mh2^(-1)]*G[1 - 
      v1,1 - v1,0,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[1 - v1, - v1,u1]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1
       + u1^2]*I*Nc*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1 - v1, - v1,u1]*
      Num[v1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,
       - v1,0,u1]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*v1 + 
      1/2*Log[mb2*mh2^(-1)]*G[1 - v1, - v1,0,u1]*Num[v1 + u1]^2*Nc^(-1)
      *v1 + 1/4*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Nc^(-1)*Pi^2*v1 + 2*Log[
      mb2*mh2^(-1)]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[ - 2 + u1]*Num[
       - 1 + v1 + u1]*u1*v1 - 1/4*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Den[
       - 1 + u1]^2*Num[ - 1 - 46*u1 + 23*u1^2]*Num[ - 1 + v1 + u1]*
      Nc^(-1)*v1 + 1/4*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Den[ - 1 + u1]^2*
      Num[3 + v1 + 51*u1 - 50*u1*v1 - 79*u1^2 + 25*u1^2*v1 + 25*u1^3]*
      Nc*v1 - 1/6*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Den[ - 1 + u1]*Den[v1
       + u1]*Num[6 - 6*u1 + u1*v1 + u1^2]*Nc*Pi^2*v1 + 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v1,u1]*Den[v1 + u1]*I*Nf*Pi*v1 - 1/6*Log[mb2*
      mh2^(-1)]*G[1 - v1,u1]*Den[v1 + u1]*Num[11 + 9*v1 + 9*u1 - 36*u1*
      v1 + 36*u1*v1^2 - 36*u1^2 + 72*u1^2*v1 + 36*u1^3]*I*Nc*Pi*v1 + 3/
      2*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]
      *I*Nc^(-1)*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,u1]*Num[1 - 4*
      u1 + 4*u1*v1 + 4*u1^2]*I*Pi*v1 + Log[mb2*mh2^(-1)]*G[1 - v1,0,1
       - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 1/6*Log[mb2*mh2^(-1)
      ]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 11 - 9*v1 + 2
      *u1 + 34*u1*v1 - 36*u1*v1^2 + 34*u1^2 - 108*u1^2*v1 + 36*u1^2*
      v1^2 - 72*u1^3 + 72*u1^3*v1 + 36*u1^4]*Nc*v1 - 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1
       + u1*v1 + u1^2]*Nf*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,0,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[4 + v1 - 3*u1 + 3*u1*v1 + 3*u1^2]
      *I*Nc*Pi*v1 + 3/2*Log[mb2*mh2^(-1)]*G[1 - v1,0,u1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,
      0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*v1 + Log[mb2*mh2^(-1)]*G[1
       - v1,0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*Nc*v1 - 1/2*Log[
      mb2*mh2^(-1)]*G[1 - v1,1,1 - v1,u1]*Den[ - 1 + u1]*Num[4 + 3*v1
       - v1^2 + 11*u1 - 5*u1*v1 + u1*v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3]*
      Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1,1 - v1,u1]*Num[1 + v1^2
       + 2*u1*v1 + u1^2]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v1,1,
      u1]*Den[ - 1 + u1]*Num[4 + 3*v1 - v1^2 + 11*u1 - 5*u1*v1 + u1*
      v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3]*I*Nc*Pi*v1 - 1/2*Log[mb2*
      mh2^(-1)]*G[1 - v1,1,u1]*Num[1 + v1^2 + 2*u1*v1 + u1^2]*I*Nc^(-1)
      *Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*G[ - v1,1 - v1,u1]*Num[1 - 3*v1 + 
      v1^2 - 3*u1 + 2*u1*v1 + u1^2]*I*Nc*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*
      G[ - v1,1 - v1,u1]*Num[v1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[ - v1,1 - v1,0,u1]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*
      v1 + u1^2]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[ - v1,1 - v1,0,u1]*
      Num[v1 + u1]^2*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[ - v1, - v1,u1]*
      Den[v1 + u1]*Num[ - 2 - v1 + v1^3 - u1 + 3*u1*v1^2 + 3*u1^2*v1 + 
      u1^3]*I*Nc^(-1)*Pi*v1 - Log[mb2*mh2^(-1)]*G[ - v1, - v1,u1]*Den[
      v1 + u1]*Num[6 - 3*v1^2 + v1^3 - 6*u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3
      *u1^2*v1 + u1^3]*I*Nc*Pi*v1 - Log[mb2*mh2^(-1)]*G[ - v1, - v1,0,
      u1]*Den[v1 + u1]*Num[ - 2 - v1 + v1^3 - u1 + 3*u1*v1^2 + 3*u1^2*
      v1 + u1^3]*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[ - v1, - v1,0,u1]*
      Den[v1 + u1]*Num[6 - 3*v1^2 + v1^3 - 6*u1*v1 + 3*u1*v1^2 - 3*u1^2
       + 3*u1^2*v1 + u1^3]*Nc*v1 - 1/6*Log[mb2*mh2^(-1)]*G[ - v1,u1]*
      Den[v1 + u1]*Num[ - 7 + 4*v1 + 2*v1^3 + 4*u1 + 6*u1*v1^2 + 6*u1^2
      *v1 + 2*u1^3]*Nc^(-1)*Pi^2*v1 - 1/6*Log[mb2*mh2^(-1)]*G[ - v1,u1]
      *Den[v1 + u1]*Num[3 + 3*v1 - 6*v1^2 + 2*v1^3 + 3*u1 - 12*u1*v1 + 
      6*u1*v1^2 - 6*u1^2 + 6*u1^2*v1 + 2*u1^3]*Nc*Pi^2*v1 + 1/4*Log[mb2
      *mh2^(-1)]*G[ - v1,u1]*Den[v1 + u1]*Num[6 - 5*v1 + 2*v1^2 - 5*u1
       - 18*u1*v1 + 24*u1*v1^2 - 20*u1^2 + 48*u1^2*v1 + 24*u1^3]*I*Nc*
      Pi*v1 - 1/4*Log[mb2*mh2^(-1)]*G[ - v1,u1]*Den[v1 + u1]*Num[6 - v1
       - 2*v1^2 - u1 - 30*u1*v1 + 24*u1*v1^2 - 28*u1^2 + 48*u1^2*v1 + 
      24*u1^3]*I*Nc^(-1)*Pi*v1 + 2*Log[mb2*mh2^(-1)]*G[ - v1,u1]*Num[
       - 1 + v1 + u1]*I*Pi*u1*v1 + 1/2*Log[mb2*mh2^(-1)]*G[ - v1,0,1 - 
      v1,u1]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[ - v1,0,1 - v1,u1]*Num[v1 + u1]^2*Nc^(-1)*v1
       + 1/2*Log[mb2*mh2^(-1)]*G[ - v1,0,u1]*Den[v1 + u1]*Num[ - 1 + v1
       + u1]*Num[2 + v1 + v1^2 + u1 + 2*u1*v1 + u1^2]*I*Nc^(-1)*Pi*v1
       + 1/4*Log[mb2*mh2^(-1)]*G[ - v1,0,u1]*Den[v1 + u1]*Num[6 - 5*v1
       + 2*v1^2 - 5*u1 - 18*u1*v1 + 24*u1*v1^2 - 20*u1^2 + 48*u1^2*v1
       + 24*u1^3]*Nc*v1 - 1/4*Log[mb2*mh2^(-1)]*G[ - v1,0,u1]*Den[v1 + 
      u1]*Num[6 - v1 - 2*v1^2 - u1 - 30*u1*v1 + 24*u1*v1^2 - 28*u1^2 + 
      48*u1^2*v1 + 24*u1^3]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[ - v1,
      0,u1]*Den[v1 + u1]*Num[10 - 2*v1 - 3*v1^2 + v1^3 - 2*u1 - 6*u1*v1
       + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3]*I*Nc*Pi*v1 + 2*Log[mb2*
      mh2^(-1)]*G[ - v1,0,u1]*Num[ - 1 + v1 + u1]*u1*v1 + Log[mb2*
      mh2^(-1)]*G[ - v1,0,0,u1]*Den[v1 + u1]*Nc^(-1)*v1 - Log[mb2*
      mh2^(-1)]*G[ - v1,0,0,u1]*Den[v1 + u1]*Num[ - 7 + 3*v1 + 3*u1]*Nc
      *v1 + Log[mb2*mh2^(-1)]*G[0,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[
      1 + u1]*Nc*v1 + Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*G[1,v1]*Den[ - 1
       + u1]*Num[1 + u1]*Nc*v1 - 1/6*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 11 - 9*v1 + 2*u1 + 34*u1*v1 - 
      36*u1*v1^2 + 34*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*u1^3 + 72*
      u1^3*v1 + 36*u1^4]*Nc*v1 - 1/3*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + u1^2]*Nf*v1 + 1/
      2*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[4 + v1 - 3*u1 + 3*u1*v1 + 3*u1^2]*I*Nc*Pi*v1 + 3/2*Log[mb2*
      mh2^(-1)]*G[0,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)
      *v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1
       + 4*u1^2]*v1 + Log[mb2*mh2^(-1)]*G[0,1 - v1,0,u1]*Den[v1 + u1]*
      Num[ - 2 + v1 + u1]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0, - v1,u1]*
      Den[v1 + u1]*Num[ - 12 + 6*v1 + 6*u1 + u1*v1 + u1^2 + u1^2*v1 + 
      u1^3]*I*Nc*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0, - v1,u1]*Num[2 - 2*
      u1 + u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0, - v1,0,u1
      ]*Den[v1 + u1]*Num[ - 12 + 6*v1 + 6*u1 + u1*v1 + u1^2 + u1^2*v1
       + u1^3]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0, - v1,0,u1]*Num[2 - 2*
      u1 + u1^2]*Nc^(-1)*v1 + 1/6*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 62 + 31*v1 + 93*u1 - 6*u1*v1
       - 36*u1*v1^2 - 6*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*u1^3 + 
      72*u1^3*v1 + 36*u1^4]*Nc*v1 + 1/3*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,
      v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[4 - 2*v1 - 6*u1 + 3*u1*v1 + 3
      *u1^2]*Nf*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[12 - 3*v1 - 15*u1 + 4*u1*v1 + 4*u1^2 + u1^3*
      v1 + u1^4]*I*Nc*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*
      Den[v1 + u1]*Num[ - 2 + 2*v1 + 2*u1 - 2*u1*v1 - 2*u1^2 + u1^2*v1
       + u1^3]*I*Nc^(-1)*Pi*v1 - 3/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,v1]*
      Den[v1 + u1]*Num[2 - v1 - u1 - 4*u1*v1 + 4*u1*v1^2 - 4*u1^2 + 8*
      u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[0,
      v1]*Den[v1 + u1]*Num[2 - v1 - u1 - 4*u1*v1 + 4*u1*v1^2 - 4*u1^2
       + 8*u1^2*v1 + 4*u1^3]*v1 - 1/6*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]
      *Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 11 - 9*v1 + 2*u1 + 34*u1*v1
       - 36*u1*v1^2 + 34*u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*u1^3 + 
      72*u1^3*v1 + 36*u1^4]*Nc*v1 - 1/3*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,
      v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + u1^2]*Nf*v1
       + 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*Den[ - 1 + u1]*Den[v1 + 
      u1]*Num[4 + v1 - 3*u1 + 3*u1*v1 + 3*u1^2]*I*Nc*Pi*v1 + 3/2*Log[
      mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*
      Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,v1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*v1 - Log[mb2*mh2^(-1)]*G[0,u1]*G[1,0,v1]*
      Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*G[1,0,v1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1 + 3*u1^2]*Nc*v1 + 
      Log[mb2*mh2^(-1)]*G[0,u1]*G[1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc
      *v1 - 1/3*Log[mb2*mh2^(-1)]*G[0,u1]*Den[ - 1 + u1]*I*Nf*Pi*v1 - 1/
      12*Log[mb2*mh2^(-1)]*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[14
       + 5*v1 - 9*u1 + 5*u1*v1 + 5*u1^2 + 2*u1^3*v1 + 2*u1^4]*Nc*Pi^2*
      v1 - 1/6*Log[mb2*mh2^(-1)]*G[0,u1]*Den[ - 1 + u1]*Num[ - 20 + 45*
      u1 - 36*u1*v1 - 72*u1^2 + 36*u1^2*v1 + 36*u1^3]*I*Nc*Pi*v1 + 1/4*
      Log[mb2*mh2^(-1)]*G[0,u1]*Den[v1 + u1]^2*Num[ - 24 + 23*v1^2 + 46
      *u1*v1 + 23*u1^2]*Nc^(-1)*u1*v1 - 2*Log[mb2*mh2^(-1)]*G[0,u1]*
      Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 + v1 + u1]*u1*v1 - 1/4*
      Log[mb2*mh2^(-1)]*G[0,u1]*Den[v1 + u1]^2*Num[ - 8*v1 + 4*v1^2 - 
      32*u1 + 8*u1*v1 + 25*u1*v1^2 + 4*u1^2 + 50*u1^2*v1 + 25*u1^3]*Nc*
      v1 - 1/6*Log[mb2*mh2^(-1)]*G[0,u1]*Num[ - 2 + u1]*Nc^(-1)*Pi^2*u1
      *v1 + 3/2*Log[mb2*mh2^(-1)]*G[0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*
      u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,u1]*Num[1 - 4*
      u1 + 4*u1*v1 + 4*u1^2]*I*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[
      1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[3 + u1]*Nc^(-1)*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[
      7 + 5*u1]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1, - v1,u1
      ]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*v1 - 1/2*Log[
      mb2*mh2^(-1)]*G[0,v1]*G[1 - v1, - v1,u1]*Num[v1 + u1]^2*Nc^(-1)*
      v1 + 1/6*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 11 - 20*v1 - 9*u1 - 6*u1*v1 - 36*u1*v1^2 - 6*
      u1^2 - 108*u1^2*v1 + 36*u1^2*v1^2 - 72*u1^3 + 72*u1^3*v1 + 36*
      u1^4]*Nc*v1 + 1/3*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[1 + v1 + 3*u1*v1 + 3*u1^2]*Nf*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 2 - 
      v1^2 - 2*u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*v1 + u1^3]*I*Nc^(-1)*Pi*
      v1 - 3/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 1 + 3*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nc^(-1)*
      v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 1 + 3*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3]*v1 + 1/2
      *Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,u1]*Den[v1 + u1]*Num[2 + 2*v1
       - 3*v1^2 + v1^3 + 2*u1 - 6*u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*
      v1 + u1^3]*I*Nc*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,0,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1 + 3*
      u1^2]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1 - v1,1,u1]*Den[
       - 1 + u1]*Num[4 + 3*v1 - v1^2 + 11*u1 - 5*u1*v1 + u1*v1^2 - 4*
      u1^2 + 2*u1^2*v1 + u1^3]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[
      1 - v1,1,u1]*Num[1 + v1^2 + 2*u1*v1 + u1^2]*Nc^(-1)*v1 - 1/2*Log[
      mb2*mh2^(-1)]*G[0,v1]*G[ - v1,1 - v1,u1]*Num[1 - 3*v1 + v1^2 - 3*
      u1 + 2*u1*v1 + u1^2]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[ - 
      v1,1 - v1,u1]*Num[v1 + u1]^2*Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[0,
      v1]*G[ - v1, - v1,u1]*Den[v1 + u1]*Num[ - 2 - v1 + v1^3 - u1 + 3*
      u1*v1^2 + 3*u1^2*v1 + u1^3]*Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[0,v1
      ]*G[ - v1, - v1,u1]*Den[v1 + u1]*Num[6 - 3*v1^2 + v1^3 - 6*u1*v1
       + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3]*Nc*v1 - Log[mb2*
      mh2^(-1)]*G[0,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[ - 1 + v1 + u1]*
      Num[1 + v1 + v1^2 + u1 + 2*u1*v1 + u1^2]*I*Nc^(-1)*Pi*v1 - Log[
      mb2*mh2^(-1)]*G[0,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[5 - 3*v1^2 + 
      v1^3 - 6*u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3]*I*Nc*Pi*
      v1 - 1/4*Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[6
       - 5*v1 + 2*v1^2 - 5*u1 - 18*u1*v1 + 24*u1*v1^2 - 20*u1^2 + 48*
      u1^2*v1 + 24*u1^3]*Nc*v1 + 1/4*Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,
      u1]*Den[v1 + u1]*Num[6 - v1 - 2*v1^2 - u1 - 30*u1*v1 + 24*u1*v1^2
       - 28*u1^2 + 48*u1^2*v1 + 24*u1^3]*Nc^(-1)*v1 - 2*Log[mb2*
      mh2^(-1)]*G[0,v1]*G[ - v1,u1]*Num[ - 1 + v1 + u1]*u1*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,0,u1]*Den[v1 + u1]*Num[2 - v1
       + v1^3 - u1 + 3*u1*v1^2 + 3*u1^2*v1 + u1^3]*Nc^(-1)*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,v1]*G[ - v1,0,u1]*Den[v1 + u1]*Num[14 - 4*
      v1 - 3*v1^2 + v1^3 - 4*u1 - 6*u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2
      *v1 + u1^3]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[0,1 - v1,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1 + 3*u1^2]
      *Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[0, - v1,u1]*Den[v1 + u1]
      *Num[ - 12 + 6*v1 + 6*u1 + u1*v1 + u1^2 + u1^2*v1 + u1^3]*Nc*v1
       + 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[0, - v1,u1]*Num[2 - 2*u1 + 
      u1^2]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[ - 8 - 7*u1 + u1^3]*Nc*v1 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 2 + 2*u1
       - 3*u1^2 + u1^3]*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[0,v1]*G[1,u1]*
      Den[ - 1 + u1]*I*Nc*Pi*v1 - 1/4*Log[mb2*mh2^(-1)]*G[0,v1]*G[1,u1]
      *Den[ - 1 + u1]*Num[ - 5 + 2*v1 + 27*u1 - 26*u1*v1 - 52*u1^2 + 24
      *u1^2*v1 + 24*u1^3]*Nc*v1 - Log[mb2*mh2^(-1)]*G[0,v1]*G[1,u1]*
      Den[ - 1 + u1]*Num[ - 2 + u1]*I*Nc^(-1)*Pi*v1 + 1/4*Log[mb2*
      mh2^(-1)]*G[0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 1 - 2*v1 + 15*u1
       - 22*u1*v1 - 44*u1^2 + 24*u1^2*v1 + 24*u1^3]*Nc^(-1)*v1 - 2*Log[
      mb2*mh2^(-1)]*G[0,v1]*G[1,u1]*Num[ - 1 + v1 + u1]*u1*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,v1]*G[1,0,u1]*Num[ - 1 + u1]^2*Nc^(-1)*v1
       - 1/2*Log[mb2*mh2^(-1)]*G[0,v1]*G[1,0,u1]*Num[ - 1 + u1 + u1^2]*
      Nc*v1 + Log[mb2*mh2^(-1)]*G[0,v1]*G[1,1,u1]*Den[ - 1 + u1]*Num[
       - 4 - 3*u1 + u1^3]*Nc*v1 + Log[mb2*mh2^(-1)]*G[0,v1]*G[1,1,u1]*
      Den[ - 1 + u1]*Num[2 + 2*u1 - 3*u1^2 + u1^3]*Nc^(-1)*v1 - 1/3*
      Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + v1]*Num[ - 1 + v1 + u1]*Nf*
      u1*v1 - 1/3*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1
       + v1]*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[6 + 7*v1^2 - 12*
      v1^3 - 6*u1 + 20*u1*v1 - 20*u1*v1^2 + 6*u1*v1^3 + 7*u1^2 - 16*
      u1^2*v1 + 7*u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4]*u1*v1 - 1/12*
      Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]*Den[v1
       + u1]^2*Num[ - 24*v1 + 39*v1^2 - 18*v1^3 + 3*v1^4 - 96*u1 + 174*
      u1*v1 - 206*u1*v1^2 + 278*u1*v1^3 - 150*u1*v1^4 + 207*u1^2 - 478*
      u1^2*v1 + 670*u1^2*v1^2 - 478*u1^2*v1^3 + 75*u1^2*v1^4 - 218*u1^3
       + 566*u1^3*v1 - 494*u1^3*v1^2 + 146*u1^3*v1^3 + 99*u1^4 - 154*
      u1^4*v1 + 63*u1^4*v1^2 + 12*u1^5 - 12*u1^5*v1 - 4*u1^6]*Nc*v1 + 1/
      4*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[
      v1^2 - v1^3 + 24*u1 + 2*u1*v1 + 20*u1*v1^2 - 46*u1*v1^3 - 47*u1^2
       + 43*u1^2*v1 - 115*u1^2*v1^2 + 23*u1^2*v1^3 + 46*u1^3 - 92*u1^3*
      v1 + 46*u1^3*v1^2 - 23*u1^4 + 23*u1^4*v1]*Nc^(-1)*v1 + 1/12*Log[
      mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 44 - 47*
      v1 - 6*v1^2 - 3*u1 + 75*u1*v1 - 66*u1*v1^2 + 81*u1^2 - 198*u1^2*
      v1 + 72*u1^2*v1^2 - 132*u1^3 + 144*u1^3*v1 + 72*u1^4]*I*Nc*Pi*v1
       + 2/3*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[
      1 + v1]*I*Nf*Pi*v1 + 1/6*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]
      *Den[v1 + u1]*Num[13 + 7*v1 - 6*u1 + u1*v1 + u1^2 + 2*u1^3*v1 + 2
      *u1^4]*Nc*Pi^2*v1 - 1/4*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1 + u1]*
      Num[ - 5 + 2*v1 + 39*u1 - 26*u1*v1 - 52*u1^2 + 24*u1^2*v1 + 24*
      u1^3]*I*Nc^(-1)*Pi*v1 + 1/12*Log[mb2*mh2^(-1)]*G[0,v1]*Den[ - 1
       + u1]*Num[3 + 15*u1 - 12*u1^2 + 4*u1^3]*Nc^(-1)*Pi^2*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[0,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Pi*
      v1 + Log[mb2*mh2^(-1)]*G[0,0,1 - v1,u1]*Den[v1 + u1]*Num[ - 2 + 
      v1 + u1]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,u1]*G[0,v1]*Den[v1
       + u1]*Num[ - 12 + 5*v1 + 5*u1]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0
      ,0,u1]*G[0,v1]*Den[v1 + u1]*Num[ - 4 + v1 + u1]*Nc^(-1)*v1 + Log[
      mb2*mh2^(-1)]*G[0,0,u1]*G[1,v1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*
      Nc*v1 - 3/2*Log[mb2*mh2^(-1)]*G[0,0,u1]*Den[v1 + u1]*Num[ - 2 + 
      v1 + u1]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,u1]*Den[v1 + u1
      ]*Num[ - 2 + v1 + u1]*v1 + 10/3*Log[mb2*mh2^(-1)]*G[0,0,u1]*Den[
      v1 + u1]*Num[ - 2 + v1 + u1]*Nc*v1 - 1/3*Log[mb2*mh2^(-1)]*G[0,0,
      u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*Nf*v1 + 1/2*Log[mb2*mh2^(-1)
      ]*G[0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*I*Nc^(-1)*Pi*v1 + 3/
      2*Log[mb2*mh2^(-1)]*G[0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*I*
      Nc*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,v1]*G[1 - v1,u1]*Den[ - 1
       + u1]*Num[ - 5 - v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*
      v1 + u1^3]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,v1]*G[1 - v1,
      u1]*Den[ - 1 + u1]*Num[ - 4 + 3*v1 - v1^2 + 3*u1 - 5*u1*v1 + u1*
      v1^2 - 4*u1^2 + 2*u1^2*v1 + u1^3]*Nc*v1 + Log[mb2*mh2^(-1)]*G[0,0
      ,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[1 - v1 + v1^3 - u1 + 3*u1*v1^2
       + 3*u1^2*v1 + u1^3]*Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[0,0,v1]*G[
       - v1,u1]*Den[v1 + u1]*Num[7 - v1 - 3*v1^2 + v1^3 - u1 - 6*u1*v1
       + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3]*Nc*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,v1]*G[0,u1]*Den[v1 + u1]*Num[ - 16 + 7*v1 + 7*u1
       + u1*v1 + u1^2 + u1^2*v1 + u1^3]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*
      G[0,0,v1]*G[0,u1]*Den[v1 + u1]*Num[ - 4 + v1 + u1 - 2*u1*v1 - 2*
      u1^2 + u1^2*v1 + u1^3]*Nc^(-1)*v1 - 3*Log[mb2*mh2^(-1)]*G[0,0,v1]
      *G[1,u1]*Den[ - 1 + u1]*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[0,0,v1]*
      G[1,u1]*Den[ - 1 + u1]*Nc*u1*v1 - 1/4*Log[mb2*mh2^(-1)]*G[0,0,v1]
      *Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 56 + 33*v1 - 2*v1^2 + 89*u1
       - 65*u1*v1 - 22*u1*v1^2 - 63*u1^2 - 66*u1^2*v1 + 24*u1^2*v1^2 - 
      44*u1^3 + 48*u1^3*v1 + 24*u1^4]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0
      ,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 14 + v1 + 3*v1^2 - v1^3
       + 15*u1 + 2*u1*v1 - 6*u1*v1^2 + u1*v1^3 - u1^2 - 9*u1^2*v1 + 3*
      u1^2*v1^2 - 4*u1^3 + 2*u1^3*v1]*I*Nc*Pi*v1 + 1/4*Log[mb2*mh2^(-1)
      ]*G[0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 12 + 7*v1 + 2*v1^2
       + 19*u1 + 17*u1*v1 - 26*u1*v1^2 + 15*u1^2 - 78*u1^2*v1 + 24*u1^2
      *v1^2 - 52*u1^3 + 48*u1^3*v1 + 24*u1^4]*Nc^(-1)*v1 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2 + v1 + 3
      *u1 + u1*v1 - 4*u1*v1^2 + u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*
      u1^3 + 8*u1^3*v1 + 4*u1^4]*v1 - Log[mb2*mh2^(-1)]*G[0,0,v1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[2 - v1 - 3*u1 + 3*u1*v1 + 3*u1^2]*Nf*
      v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,v1]*Den[v1 + u1]*Num[2 - 2*v1 + 
      v1^3 - 2*u1 + 2*u1*v1 + 3*u1*v1^2 + 2*u1^2 + 2*u1^2*v1]*I*Nc^(-1)
      *Pi*v1 + Log[mb2*mh2^(-1)]*G[0,0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1
       + u1]*Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[0,0,0,u1]*Den[v1 + u1]*
      Num[ - 2 + v1 + u1]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,v1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 16 + 5*v1 + 3*v1^2 - v1^3 + 21
      *u1 - 6*u1*v1^2 + u1*v1^3 - 3*u1^2 - 9*u1^2*v1 + 3*u1^2*v1^2 - 4*
      u1^3 + 2*u1^3*v1]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,v1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[ - 4 + 2*v1 - v1^3 + 6*u1 - 2*u1*v1
       - 3*u1*v1^2 + u1*v1^3 - 2*u1^2 + 3*u1^2*v1^2 + 2*u1^3 + 2*u1^3*
      v1]*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,1,v1]*Den[ - 1 + u1]
      *Num[ - 4 + 3*v1 - v1^2 + 5*u1 - 5*u1*v1 + u1*v1^2 - 4*u1^2 + 2*
      u1^2*v1 + u1^3]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,1,v1]*Den[ - 
      1 + u1]*Num[1 - v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*v1
       + u1^3]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1 - v1,u1]*Num[
       - 1 + u1]^2*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1 - v1,u1]*
      Num[ - 1 + u1 + u1^2]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,u1]*G[0
      ,v1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,u1
      ]*G[0,v1]*Num[ - 1 + u1 + u1^2]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0
      ,1,u1]*G[1,v1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)
      ]*G[0,1,u1]*G[1,v1]*Num[ - 1 + u1 + u1^2]*Nc*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,u1]*Num[ - 1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2*Log[
      mb2*mh2^(-1)]*G[0,1,u1]*Num[ - 1 + u1 + u1^2]*I*Nc*Pi*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 4
       - v1^2 - 2*u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*v1 + u1^3]*Nc^(-1)*v1
       + 1/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[1 - v1,u1]*Num[3 - 3*v1 + 
      v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1
      ,v1]*G[ - v1,u1]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*
      v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[ - v1,u1]*Num[v1 + u1]^2*
      Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[0,u1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[2 - 2*u1 + u1*v1 + u1^2 + u1^3*v1 + u1^4]*Nc
      *v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[0,u1]*Num[ - 1 + u1]^2*
      Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*G[1,u1]*Den[ - 1 + 
      u1]*Num[1 + u1]*Num[6 - 4*u1 + u1^2]*Nc^(-1)*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[1 + u1^2]*Nc*u1*v1
       + 1/12*Log[mb2*mh2^(-1)]*G[0,1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 22 - 25*v1 - 6*v1^2 - 3*u1 - 99*u1*v1 + 6*u1*v1^2 - 93*
      u1^2 + 18*u1^2*v1 + 12*u1^3]*Nc*v1 + 1/3*Log[mb2*mh2^(-1)]*G[0,1,
      v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 + v1 + 3*u1*v1 + 3*u1^2]*Nf
      *v1 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,v1]*Den[ - 1 + u1]*Den[v1 + u1]
      *Num[2 - 2*u1 + u1*v1 + u1^2 + u1^3*v1 + u1^4]*I*Nc*Pi*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,v1]*Den[ - 1 + u1]*Num[1 + 5*u1 - 3*u1^2
       + u1^3]*I*Nc^(-1)*Pi*v1 + 1/4*Log[mb2*mh2^(-1)]*G[0,1,v1]*Den[
       - 1 + u1]*Num[5 - 2*v1 - 3*u1 + 2*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/
      2*Log[mb2*mh2^(-1)]*G[0,1,0,v1]*Den[ - 1 + u1]*Num[ - 2 + 3*u1 + 
      u1^3]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,0,v1]*Den[ - 1 + u1]*
      Num[ - 2 + 6*u1 - 3*u1^2 + u1^3]*Nc^(-1)*v1 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 + 1/2
      *Log[mb2*mh2^(-1)]*G[0,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1
       - Log[mb2*mh2^(-1)]*G[1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Nc^(-1)
      *v1 - Log[mb2*mh2^(-1)]*G[1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[
      4 + 3*u1]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,1 - v1,u1]*Den[ - 1
       + u1]*Num[ - 6 - 5*u1 + u1^3]*I*Nc*Pi*v1 + 1/4*Log[mb2*mh2^(-1)]
      *G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 5 + 2*v1 + 27*u1 - 26*u1*v1
       - 52*u1^2 + 24*u1^2*v1 + 24*u1^3]*Nc*v1 - 1/4*Log[mb2*mh2^(-1)]*
      G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 1 - 2*v1 + 15*u1 - 22*u1*v1
       - 44*u1^2 + 24*u1^2*v1 + 24*u1^3]*Nc^(-1)*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[4 - 3*u1 + u1^2]*I*
      Nc^(-1)*Pi*u1*v1 + 2*Log[mb2*mh2^(-1)]*G[1,1 - v1,u1]*Num[ - 1 + 
      v1 + u1]*u1*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,1 - v1,0,u1]*Num[ - 1
       + u1]^2*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,1 - v1,0,u1]*Num[
       - 1 + u1 + u1^2]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1]*
      Den[ - 1 + u1]*Num[ - 6 - 5*u1 + u1^3]*I*Nc*Pi*v1 + 1/4*Log[mb2*
      mh2^(-1)]*G[1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 5 + 2*v1 + 27*u1
       - 26*u1*v1 - 52*u1^2 + 24*u1^2*v1 + 24*u1^3]*Nc*v1 - 1/4*Log[mb2
      *mh2^(-1)]*G[1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 1 - 2*v1 + 15*u1
       - 22*u1*v1 - 44*u1^2 + 24*u1^2*v1 + 24*u1^3]*Nc^(-1)*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[4 - 3*u1 + 
      u1^2]*I*Nc^(-1)*Pi*u1*v1 + 2*Log[mb2*mh2^(-1)]*G[1,u1]*G[1,v1]*
      Num[ - 1 + v1 + u1]*u1*v1 + 1/4*Log[mb2*mh2^(-1)]*G[1,u1]*Den[ - 
      1 + u1]*Num[ - 5 + 2*v1 + 27*u1 - 26*u1*v1 - 52*u1^2 + 24*u1^2*v1
       + 24*u1^3]*I*Nc*Pi*v1 - 1/4*Log[mb2*mh2^(-1)]*G[1,u1]*Den[ - 1
       + u1]*Num[ - 1 - 2*v1 + 15*u1 - 22*u1*v1 - 44*u1^2 + 24*u1^2*v1
       + 24*u1^3]*I*Nc^(-1)*Pi*v1 - 1/6*Log[mb2*mh2^(-1)]*G[1,u1]*Den[
       - 1 + u1]*Num[ - 1 + 8*u1 - 3*u1^2 + u1^3]*Nc^(-1)*Pi^2*v1 - 1/6
      *Log[mb2*mh2^(-1)]*G[1,u1]*Den[ - 1 + u1]*Num[2 + u1^3]*Nc*Pi^2*
      v1 + 2*Log[mb2*mh2^(-1)]*G[1,u1]*Num[ - 1 + v1 + u1]*I*Pi*u1*v1
       - 1/4*Log[mb2*mh2^(-1)]*G[1,v1]*Nc^(-1)*Pi^2*v1 + Log[mb2*
      mh2^(-1)]*G[1,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,1 - v1,u1]*Den[
       - 1 + u1]*Num[1 + u1]*Nc*v1 - 3/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[1
       - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 + 1/2*Log[mb2*
      mh2^(-1)]*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*v1 + 10/
      3*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + 
      u1]*Nc*v1 - 1/3*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,u1]*Den[ - 1
       + u1]*Num[1 + u1]*Nf*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1
      ,u1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 + 3/2*Log[mb2*
      mh2^(-1)]*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc*Pi
      *v1 + Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*
      Num[1 + u1]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[1 - v1,1,u1]*
      Den[ - 1 + u1]*Num[4 + 3*v1 - v1^2 + 11*u1 - 5*u1*v1 + u1*v1^2 - 
      4*u1^2 + 2*u1^2*v1 + u1^3]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*
      G[1 - v1,1,u1]*Num[1 + v1^2 + 2*u1*v1 + u1^2]*Nc^(-1)*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[1,v1]*G[ - v1,u1]*Num[1 - 3*v1 + v1^2 - 3*u1
       + 2*u1*v1 + u1^2]*I*Nc*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[
       - v1,u1]*Num[v1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*
      G[1,v1]*G[ - v1,0,u1]*Num[1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2
      ]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*G[ - v1,0,u1]*Num[v1 + u1
      ]^2*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[1,v1]*G[1,1 - v1,u1]*Den[ - 
      1 + u1]*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[1,v1]*G[1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[4 + 3*u1]*Nc*v1 + 2*Log[mb2*mh2^(-1)]*G[1,v1]*
      Den[ - 1 + u1]^2*Num[ - 2 + u1]*Num[ - 1 + v1 + u1]*u1*v1 - 1/4*
      Log[mb2*mh2^(-1)]*G[1,v1]*Den[ - 1 + u1]^2*Num[ - 1 - 46*u1 + 23*
      u1^2]*Num[ - 1 + v1 + u1]*Nc^(-1)*v1 + 1/4*Log[mb2*mh2^(-1)]*G[1,
      v1]*Den[ - 1 + u1]^2*Num[3 + v1 + 51*u1 - 50*u1*v1 - 79*u1^2 + 25
      *u1^2*v1 + 25*u1^3]*Nc*v1 - 1/6*Log[mb2*mh2^(-1)]*G[1,v1]*Den[ - 
      1 + u1]*Den[v1 + u1]*Num[6 + v1 - 5*u1]*Nc*Pi^2*v1 + 1/3*Log[mb2*
      mh2^(-1)]*G[1,v1]*Den[v1 + u1]*I*Nf*Pi*v1 - 1/6*Log[mb2*mh2^(-1)]
      *G[1,v1]*Den[v1 + u1]*Num[11 + 9*v1 + 9*u1 - 36*u1*v1 + 36*u1*
      v1^2 - 36*u1^2 + 72*u1^2*v1 + 36*u1^3]*I*Nc*Pi*v1 + 3/2*Log[mb2*
      mh2^(-1)]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*
      v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*
      u1^2]*I*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,1 - v1,u1]*Num[ - 1
       + u1]^2*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,1 - v1,u1]*Num[
       - 1 + u1 + u1^2]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,u1]*G[1,v1]
      *Num[ - 1 + u1]^2*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,u1]*G[
      1,v1]*Num[ - 1 + u1 + u1^2]*Nc*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,
      u1]*Num[ - 1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,
      0,u1]*Num[ - 1 + u1 + u1^2]*I*Nc*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[
      1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + 3*u1]*Nc^(-1)*v1 - 1/
      2*Log[mb2*mh2^(-1)]*G[1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[7
       + 5*u1]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*G[ - v1,u1]*Num[
      1 - 3*v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*v1 - 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,v1]*G[ - v1,u1]*Num[v1 + u1]^2*Nc^(-1)*v1 - 1/2*
      Log[mb2*mh2^(-1)]*G[1,0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 8 - 7*
      u1 + u1^3]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*G[1,u1]*Den[
       - 1 + u1]*Num[ - 2 + 2*u1 - 3*u1^2 + u1^3]*Nc^(-1)*v1 + 1/6*Log[
      mb2*mh2^(-1)]*G[1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 11 - 
      38*v1 - 27*u1 + 12*u1*v1 - 36*u1*v1^2 + 12*u1^2 - 108*u1^2*v1 + 
      36*u1^2*v1^2 - 72*u1^3 + 72*u1^3*v1 + 36*u1^4]*Nc*v1 + 1/3*Log[
      mb2*mh2^(-1)]*G[1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 + v1 + 
      3*u1*v1 + 3*u1^2]*Nf*v1 - 3/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*Den[ - 
      1 + u1]*Num[ - 3 + 5*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3]*
      Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,v1]*Den[ - 1 + u1]*Num[
       - 3 + 5*u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3]*v1 + 1/2*
      Log[mb2*mh2^(-1)]*G[1,0,v1]*Den[ - 1 + u1]*Num[ - v1^2 - 2*u1 - 2
      *u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*v1 + u1^3]*I*Nc^(-1)*Pi*v1 + 1/2
      *Log[mb2*mh2^(-1)]*G[1,0,v1]*Den[v1 + u1]*Num[2 + 2*v1 - 3*v1^2
       + v1^3 + 2*u1 - 6*u1*v1 + 3*u1*v1^2 - 3*u1^2 + 3*u1^2*v1 + u1^3]
      *I*Nc*Pi*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,0,0,v1]*Den[ - 1 + u1]*
      Num[ - 2 + 3*v1 - v1^2 + u1 - 5*u1*v1 + u1*v1^2 - 4*u1^2 + 2*u1^2
      *v1 + u1^3]*Nc*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,0,0,v1]*Den[ - 1 + 
      u1]*Num[1 - v1^2 - 5*u1 - 2*u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*v1 + 
      u1^3]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,1,v1]*Den[ - 1 + 
      u1]*Num[ - 2 - v1^2 - 2*u1 - 2*u1*v1 + u1*v1^2 - u1^2 + 2*u1^2*v1
       + u1^3]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,1,v1]*Num[3 - 3
      *v1 + v1^2 - 3*u1 + 2*u1*v1 + u1^2]*Nc*v1 - Log[mb2*mh2^(-1)]*G[1
      ,1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 4 - 3*u1 + u1^3]*Nc*v1 - Log[
      mb2*mh2^(-1)]*G[1,1,1 - v1,u1]*Den[ - 1 + u1]*Num[2 + 2*u1 - 3*
      u1^2 + u1^3]*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[1,1,u1]*G[1,v1]*
      Den[ - 1 + u1]*Num[ - 4 - 3*u1 + u1^3]*Nc*v1 - Log[mb2*mh2^(-1)]*
      G[1,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[2 + 2*u1 - 3*u1^2 + u1^3]*
      Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[1,1,u1]*Den[ - 1 + u1]*Num[ - 4
       - 3*u1 + u1^3]*I*Nc*Pi*v1 - Log[mb2*mh2^(-1)]*G[1,1,u1]*Den[ - 1
       + u1]*Num[2 + 2*u1 - 3*u1^2 + u1^3]*I*Nc^(-1)*Pi*v1 + Log[mb2*
      mh2^(-1)]*G[1,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[1,1,v1]*G[1 - v1,u1]*Den[ - 1 + 
      u1]*Num[1 + u1]*Nc*v1 - Log[mb2*mh2^(-1)]*G[1,1,v1]*G[1,u1]*Den[
       - 1 + u1]*Nc^(-1)*v1 - Log[mb2*mh2^(-1)]*G[1,1,v1]*G[1,u1]*Den[
       - 1 + u1]*Num[4 + 3*u1]*Nc*v1 - 3/2*Log[mb2*mh2^(-1)]*G[1,1,v1]*
      Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 + 1/2*Log[mb2*mh2^(-1)]*G[1
      ,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*v1 + 10/3*Log[mb2*mh2^(-1)]*G[1
      ,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 1/3*Log[mb2*mh2^(-1)]*
      G[1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nf*v1 + 1/2*Log[mb2*mh2^(-1)
      ]*G[1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 + 3/2*Log[
      mb2*mh2^(-1)]*G[1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc*Pi*v1 + 1/
      2*Log[mb2*mh2^(-1)]*G[1,1,0,v1]*Den[ - 1 + u1]*Num[ - 5 + u1]*
      Nc^(-1)*v1 - 1/2*Log[mb2*mh2^(-1)]*G[1,1,0,v1]*Den[ - 1 + u1]*
      Num[5 + 7*u1]*Nc*v1 + Log[mb2*mh2^(-1)]*G[1,1,1,v1]*Den[ - 1 + u1
      ]*Num[1 + u1]*Nc^(-1)*v1 + Log[mb2*mh2^(-1)]*G[1,1,1,v1]*Den[ - 1
       + u1]*Num[1 + u1]*Nc*v1 + 2*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]^2*
      Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 2*v1^2 + u1 - 
      2*u1*v1 + u1*v1^2 - u1^2 + u1^2*v1]*I*Pi*u1*v1 + 1/4*Log[mb2*
      mh2^(-1)]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[8*v1 + 3*v1^2 + 
      v1^3 + 32*u1 - 10*u1*v1 + 28*u1*v1^2 - 50*u1*v1^3 - 61*u1^2 + 61*
      u1^2*v1 - 129*u1^2*v1^2 + 25*u1^2*v1^3 + 58*u1^3 - 108*u1^3*v1 + 
      50*u1^3*v1^2 - 29*u1^4 + 25*u1^4*v1]*I*Nc*Pi*v1 - 1/4*Log[mb2*
      mh2^(-1)]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[v1^2 - v1^3 + 24*u1
       + 2*u1*v1 + 20*u1*v1^2 - 46*u1*v1^3 - 47*u1^2 + 43*u1^2*v1 - 115
      *u1^2*v1^2 + 23*u1^2*v1^3 + 46*u1^3 - 92*u1^3*v1 + 46*u1^3*v1^2
       - 23*u1^4 + 23*u1^4*v1]*I*Nc^(-1)*Pi*v1 - 6*Log[mb2*mh2^(-1)]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + u1^2]*Nc^(-1)*v1
       + 2*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + 
      u1*v1 + u1^2]*v1 + 6*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1
      ]*Num[1 - u1 + u1*v1 + u1^2]*Nc*v1 - 1/6*Log[mb2*mh2^(-1)]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[2 - v1 + 3*v1^2 - v1^3 - 3*u1 + 9*u1*
      v1 - 6*u1*v1^2 + u1*v1^3 + 6*u1^2 - 9*u1^2*v1 + 3*u1^2*v1^2 - 4*
      u1^3 + 4*u1^3*v1 + 2*u1^4]*I*Nc*Pi^3*v1 - 1/6*Log[mb2*mh2^(-1)]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + v1 - u1 + u1*v1 + u1^2]*Nf*
      Pi^2*v1 - 1/12*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1]*Num[
      2 + 3*v1 - 2*v1^3 + u1 + 5*u1*v1 - 6*u1*v1^2 + 2*u1*v1^3 + 5*u1^2
       - 12*u1^2*v1 + 6*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*I*
      Nc^(-1)*Pi^3*v1 + 1/6*Log[mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + 
      u1]*Num[3 - 3*u1 + 11*u1*v1 - 8*u1*v1^2 + 11*u1^2 - 24*u1^2*v1 + 
      8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4]*Pi^2*v1 - 1/24*Log[
      mb2*mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1]*Num[42 + v1 - 41*u1 + 
      147*u1*v1 - 96*u1*v1^2 + 147*u1^2 - 292*u1^2*v1 + 96*u1^2*v1^2 - 
      196*u1^3 + 192*u1^3*v1 + 96*u1^4]*Nc^(-1)*Pi^2*v1 + 1/24*Log[mb2*
      mh2^(-1)]*Den[ - 1 + u1]*Den[v1 + u1]*Num[86 + 23*v1 - 63*u1 + 
      161*u1*v1 - 96*u1*v1^2 + 161*u1^2 - 284*u1^2*v1 + 96*u1^2*v1^2 - 
      188*u1^3 + 192*u1^3*v1 + 96*u1^4]*Nc*Pi^2*v1 - 3/2*G[1 - v1,1 - 
      v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 - 3/2*
      G[1 - v1,1 - v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*
      v1 - 1/2*G[1 - v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[1 + u1]*
      Num[2 + v1 - 2*u1]*Nc^(-1)*v1 - 17/4*G[1 - v1,1 - v1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/2*G[1 - v1,1 - v1,1 - v1,u1]
      *Den[ - 1 + u1]*Num[1 + u1]*Nf*v1 - 1/2*G[1 - v1,1 - v1,1 - v1,u1
      ]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 - 2*G[1 - v1,1 - v1,
      1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc*Pi*v1 - 3/2*G[1 - v1,1
       - v1,1 - v1,0,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/2*G[1 - 
      v1,1 - v1, - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2*v1 - 3*v1^2
       + 6*v1^3 - v1^4 - 2*u1 - 5*u1*v1 + 37*u1*v1^2 - 25*u1*v1^3 + u1*
      v1^4 + 2*u1^2 + 31*u1^2*v1 - 63*u1^2*v1^2 + 19*u1^2*v1^3 - 39*
      u1^3*v1 + 35*u1^3*v1^2 + 17*u1^4*v1]*I*Nc*Pi + 1/2*G[1 - v1,1 - 
      v1, - v1,u1]*Num[ - 1 + v1 + u1]*Num[1 + v1 + u1]*I*Nc^(-1)*Pi*v1
       + 1/2*G[1 - v1,1 - v1, - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[2*v1 - 3*v1^2 + 6*v1^3 - v1^4 - 2*u1 - 5*u1*v1 + 37*u1*v1^2
       - 25*u1*v1^3 + u1*v1^4 + 2*u1^2 + 31*u1^2*v1 - 63*u1^2*v1^2 + 19
      *u1^2*v1^3 - 39*u1^3*v1 + 35*u1^3*v1^2 + 17*u1^4*v1]*Nc + 1/2*G[1
       - v1,1 - v1, - v1,0,u1]*Num[ - 1 + v1 + u1]*Num[1 + v1 + u1]*
      Nc^(-1)*v1 - 1/12*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + 
      u1]*Num[ - 2*v1 - 4*v1^2 - 3*v1^3 + v1^4 + 6*u1 + 2*u1*v1 + 28*u1
      *v1^2 - 14*u1*v1^3 + 9*u1*v1^4 - 18*u1^2 + 25*u1^2*v1 - 29*u1^2*
      v1^2 - 9*u1^2*v1^4 + 18*u1^3 - 12*u1^3*v1 - 85*u1^3*v1^2 + 42*
      u1^3*v1^3 + 3*u1^3*v1^4 - 6*u1^4 - 76*u1^4*v1 + 141*u1^4*v1^2 - 
      21*u1^4*v1^3 + 90*u1^5*v1 - 51*u1^5*v1^2 - 27*u1^6*v1]*Nc*Pi^2 - 
      1/12*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^3*Num[2 + v1^2 - 16*u1 + 
      8*u1*v1 + 9*u1*v1^2 + 51*u1^2 - 24*u1^2*v1 - 9*u1^2*v1^2 - 73*
      u1^3 + 24*u1^3*v1 + 3*u1^3*v1^2 + 47*u1^4 - 8*u1^4*v1 - 11*u1^5]*
      Nc^(-1)*Pi^2*v1 + 4/3*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[
       - 2 + u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/4*G[1 - v1,1 - v1,u1]
      *Den[ - 1 + u1]^2*Num[ - 1 - 43*u1 + 22*u1^2]*Num[ - 1 + v1 + u1]
      *Nc^(-1)*v1 - 1/2*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[2 + v1
       - 18*u1 + 13*u1*v1 + 38*u1^2 - 22*u1^2*v1 - 32*u1^3 + 10*u1^3*v1
       + 10*u1^4]*I*Nc^(-1)*Pi*v1 - 1/12*G[1 - v1,1 - v1,u1]*Den[ - 1
       + u1]^2*Num[9 + 3*v1 + 194*u1 - 191*u1*v1 - 273*u1^2 + 70*u1^2*
      v1 + 70*u1^3]*Nc*v1 + 1/12*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*
      Num[29 - 276*u1 + 196*u1*v1 + 519*u1^2 - 272*u1^2*v1 - 396*u1^3
       + 124*u1^3*v1 + 124*u1^4]*I*Nc*Pi*v1 - 1/6*G[1 - v1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[ - 1 + 11*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1
       + 8*u1^3]*I*Nf*Pi*v1 - 3/2*G[1 - v1,1 - v1,0,1 - v1,u1]*Den[ - 1
       + u1]*Num[1 + u1]*Nc*v1 + 1/12*G[1 - v1,1 - v1,0,u1]*Den[ - 1 + 
      u1]^2*Num[51 - 276*u1 + 196*u1*v1 + 497*u1^2 - 272*u1^2*v1 - 396*
      u1^3 + 124*u1^3*v1 + 124*u1^4]*Nc*v1 + G[1 - v1,1 - v1,0,u1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[ - 2*v1^2 + u1 - 2*u1*v1 + 4*u1*v1^2
       - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*
      u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi - 1/6*G[1 - v1,1 - v1,
      0,u1]*Den[ - 1 + u1]*Num[ - 3 + 9*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2
      *v1 + 8*u1^3]*Nf*v1 - 1/2*G[1 - v1,1 - v1,0,u1]*Den[ - 1 + u1]*
      Num[ - 3 + 15*u1 - 12*u1*v1 - 22*u1^2 + 10*u1^2*v1 + 10*u1^3]*
      Nc^(-1)*v1 - 1/2*G[1 - v1,1 - v1,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4
      *u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[1 - v1,1 - v1,0,0,u1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*v1^2 - 8*
      u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 16*
      u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[1 - v1,1 - v1,0,0,
      u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/2*G[1 - v1,1
       - v1,1,1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2 + 12*v1
       - 3*v1^2 + 18*u1 - 22*u1*v1 - u1*v1^2 + 6*u1*v1^3 - 25*u1^2 + 26
      *u1^2*v1 - 9*u1^2*v1^2 - 6*u1^2*v1^3 + 29*u1^3 - 76*u1^3*v1 + 27*
      u1^3*v1^2 + 2*u1^3*v1^3 - 61*u1^4 + 90*u1^4*v1 - 12*u1^4*v1^2 + 
      57*u1^5 - 30*u1^5*v1 - 16*u1^6]*Nc*v1 + 1/2*G[1 - v1,1 - v1,1,1
       - v1,u1]*Den[ - 1 + u1]^3*Num[1 + u1 - 6*u1*v1 + 6*u1*v1^2 - 11*
      u1^2 + 18*u1^2*v1 - 6*u1^2*v1^2 + 19*u1^3 - 18*u1^3*v1 + 2*u1^3*
      v1^2 - 14*u1^4 + 6*u1^4*v1 + 4*u1^5]*Nc^(-1)*v1 + 1/2*G[1 - v1,1
       - v1,1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2 + 12*v1 - 3*
      v1^2 + 18*u1 - 22*u1*v1 - u1*v1^2 + 6*u1*v1^3 - 25*u1^2 + 26*u1^2
      *v1 - 9*u1^2*v1^2 - 6*u1^2*v1^3 + 29*u1^3 - 76*u1^3*v1 + 27*u1^3*
      v1^2 + 2*u1^3*v1^3 - 61*u1^4 + 90*u1^4*v1 - 12*u1^4*v1^2 + 57*
      u1^5 - 30*u1^5*v1 - 16*u1^6]*I*Nc*Pi*v1 + 1/2*G[1 - v1,1 - v1,1,
      u1]*Den[ - 1 + u1]^3*Num[1 + u1 - 6*u1*v1 + 6*u1*v1^2 - 11*u1^2
       + 18*u1^2*v1 - 6*u1^2*v1^2 + 19*u1^3 - 18*u1^3*v1 + 2*u1^3*v1^2
       - 14*u1^4 + 6*u1^4*v1 + 4*u1^5]*I*Nc^(-1)*Pi*v1 - 1/2*G[1 - v1,
       - v1,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4 - 4*v1 + 3*
      v1^2 - v1^3 + 4*u1*v1 - 2*u1*v1^2 + u1*v1^3 + u1^2 + 3*u1^2*v1 - 
      u1^2*v1^2 + 4*u1^3 - 5*u1^3*v1 - 3*u1^4]*I*Nc*Pi*v1 - 1/2*G[1 - 
      v1, - v1,1 - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*I*
      Nc^(-1)*Pi*v1 - 1/2*G[1 - v1, - v1,1 - v1,0,u1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 4 - 4*v1 + 3*v1^2 - v1^3 + 4*u1*v1 - 2*u1*
      v1^2 + u1*v1^3 + u1^2 + 3*u1^2*v1 - u1^2*v1^2 + 4*u1^3 - 5*u1^3*
      v1 - 3*u1^4]*Nc*v1 - 1/2*G[1 - v1, - v1,1 - v1,0,u1]*Num[1 + v1^2
       - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - G[1 - v1, - v1, - v1,u1]
      *Den[ - 1 + u1]*Num[1 - u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*
      u1^3]*I*Nc*Pi*v1 + G[1 - v1, - v1, - v1,u1]*Num[1 - 2*u1 + 2*u1*
      v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 - G[1 - v1, - v1, - v1,0,u1]*Den[ - 
      1 + u1]*Num[1 - u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc*v1
       + G[1 - v1, - v1, - v1,0,u1]*Num[1 - 2*u1 + 2*u1*v1 + 2*u1^2]*
      Nc^(-1)*v1 + 1/4*G[1 - v1, - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]
      *Num[21*v1 + 17*u1 - 60*u1*v1 + 16*u1*v1^2 - 52*u1^2 + 97*u1^2*v1
       - 40*u1^2*v1^2 + 77*u1^3 - 102*u1^3*v1 + 20*u1^3*v1^2 - 62*u1^4
       + 40*u1^4*v1 + 20*u1^5]*I*Nc^(-1)*Pi*v1 - 1/12*G[1 - v1, - v1,u1
      ]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[63*v1 + 111*u1 - 440*u1*v1 + 
      272*u1*v1^2 - 536*u1^2 + 959*u1^2*v1 - 268*u1^2*v1^2 + 735*u1^3
       - 682*u1^3*v1 + 104*u1^3*v1^2 - 414*u1^4 + 208*u1^4*v1 + 104*
      u1^5]*I*Nc*Pi*v1 + 1/12*G[1 - v1, - v1,u1]*Den[ - 1 + u1]*Den[v1
       + u1]*Num[ - 24 - 19*v1 + 9*v1^2 - 3*v1^3 + 5*u1 + 67*u1*v1 - 58
      *u1*v1^2 + 3*u1*v1^3 + 58*u1^2 - 147*u1^2*v1 + 49*u1^2*v1^2 - 92*
      u1^3 + 89*u1^3*v1 + 43*u1^4]*Nc*Pi^2*v1 + 1/12*G[1 - v1, - v1,u1]
      *Num[ - 2 + 3*v1^2 - 8*u1 + 14*u1*v1 + 11*u1^2]*Nc^(-1)*Pi^2*v1
       + 2/3*G[1 - v1, - v1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1 - 1/2
      *G[1 - v1, - v1,0,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4
       - 4*v1 + 3*v1^2 - v1^3 + 4*u1*v1 - 2*u1*v1^2 + u1*v1^3 + u1^2 + 
      3*u1^2*v1 - u1^2*v1^2 + 4*u1^3 - 5*u1^3*v1 - 3*u1^4]*Nc*v1 - 1/2*
      G[1 - v1, - v1,0,1 - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*
      u1^2]*Nc^(-1)*v1 + 1/4*G[1 - v1, - v1,0,u1]*Den[ - 1 + u1]^2*Den[
      v1 + u1]*Num[21*v1 + 17*u1 - 60*u1*v1 + 16*u1*v1^2 - 52*u1^2 + 97
      *u1^2*v1 - 40*u1^2*v1^2 + 77*u1^3 - 102*u1^3*v1 + 20*u1^3*v1^2 - 
      62*u1^4 + 40*u1^4*v1 + 20*u1^5]*Nc^(-1)*v1 - 1/12*G[1 - v1, - v1,
      0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[63*v1 + 111*u1 - 440*u1*
      v1 + 272*u1*v1^2 - 536*u1^2 + 959*u1^2*v1 - 268*u1^2*v1^2 + 735*
      u1^3 - 682*u1^3*v1 + 104*u1^3*v1^2 - 414*u1^4 + 208*u1^4*v1 + 104
      *u1^5]*Nc*v1 - 1/2*G[1 - v1, - v1,0,u1]*Den[v1 + u1]*Num[4 + 4*v1
       - 3*v1^2 + v1^3 + 4*u1 - 22*u1*v1 + 19*u1*v1^2 - 19*u1^2 + 35*
      u1^2*v1 + 17*u1^3]*I*Nc*Pi*v1 + 2/3*G[1 - v1, - v1,0,u1]*Num[ - 1
       + v1 + u1]*Nf*u1*v1 - 1/2*G[1 - v1, - v1,0,u1]*Num[ - 1 + v1 + 
      u1]*Num[1 + v1 + u1]*I*Nc^(-1)*Pi*v1 - 1/2*G[1 - v1, - v1,0,0,u1]
      *Den[ - 1 + u1]*Num[ - 1 + 3*v1 - v1^2 + 26*u1 - 25*u1*v1 + u1*
      v1^2 - 44*u1^2 + 22*u1^2*v1 + 21*u1^3]*Nc*v1 - 1/2*G[1 - v1, - v1
      ,0,0,u1]*Num[ - 2 + v1^2 + 4*u1 - 2*u1*v1 - 3*u1^2]*Nc^(-1)*v1 + 
      1/12*G[1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 10*v1 + 17
      *v1^2 - 12*v1^3 + 2*v1^4 - 4*u1 + 47*u1*v1 - 80*u1*v1^2 + 38*u1*
      v1^3 + 12*u1^2 - 98*u1^2*v1 + 172*u1^2*v1^2 - 72*u1^2*v1^3 - 12*
      u1^3 + 146*u1^3*v1 - 230*u1^3*v1^2 + 72*u1^3*v1^3 + 4*u1^4 - 158*
      u1^4*v1 + 167*u1^4*v1^2 - 24*u1^4*v1^3 + 95*u1^5*v1 - 46*u1^5*
      v1^2 - 22*u1^6*v1]*I*Nc*Pi^3 + 1/6*G[1 - v1,u1]*Den[ - 1 + u1]^3*
      Num[ - 3 + v1^2 + 15*u1 - 4*u1*v1 - 32*u1^2 + 12*u1^2*v1 + 36*
      u1^3 - 12*u1^3*v1 - 21*u1^4 + 4*u1^4*v1 + 5*u1^5]*I*Nc^(-1)*Pi^3*
      v1 - 1/12*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 24*
      v1 + 21*v1^2 - 21*v1^3 + 12*v1^4 + 20*u1 + 60*u1*v1 - 455*u1*v1^2
       + 399*u1*v1^3 - 24*u1*v1^4 - 49*u1^2 - 811*u1^2*v1 + 1627*u1^2*
      v1^2 - 528*u1^2*v1^3 + 12*u1^2*v1^4 - 333*u1^3 + 2075*u1^3*v1 - 
      1625*u1^3*v1^2 + 192*u1^3*v1^3 + 835*u1^4 - 1762*u1^4*v1 + 516*
      u1^4*v1^2 - 641*u1^5 + 504*u1^5*v1 + 168*u1^6]*I*Nc*Pi*v1 + 1/72*
      G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 12*v1^2 + 36*
      v1^3 - 36*v1^4 + 12*v1^5 + 42*u1*v1 + 87*u1*v1^2 - 168*u1*v1^3 + 
      108*u1*v1^4 - 24*u1*v1^5 - 126*u1^2 - 138*u1^2*v1 - 40*u1^2*v1^2
       + 376*u1^2*v1^3 - 108*u1^2*v1^4 + 12*u1^2*v1^5 + 171*u1^3 + 490*
      u1^3*v1 + 689*u1^3*v1^2 - 812*u1^3*v1^3 + 36*u1^3*v1^4 + 218*u1^4
       + 550*u1^4*v1 - 2176*u1^4*v1^2 + 412*u1^4*v1^3 + 141*u1^5 - 2228
      *u1^5*v1 + 1140*u1^5*v1^2 - 780*u1^6 + 1128*u1^6*v1 + 376*u1^7]*
      Nc*Pi^2*u1^(-1)*v1 + 1/3*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + 
      u1]*Num[11 + 12*v1 - 12*v1^2 - 10*u1 + 95*u1*v1 - 108*u1*v1^2 + 
      118*u1^2 - 281*u1^2*v1 + 54*u1^2*v1^2 - 173*u1^3 + 108*u1^3*v1 + 
      54*u1^4]*Nc*v1 + 1/4*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*
      Num[v1 - v1^2 + 3*u1 - 22*u1*v1 + 19*u1*v1^2 - 25*u1^2 + 72*u1^2*
      v1 - 32*u1^2*v1^2 + 55*u1^3 - 81*u1^3*v1 + 16*u1^3*v1^2 - 49*u1^4
       + 32*u1^4*v1 + 16*u1^5]*I*Nc^(-1)*Pi*v1 - 2*G[1 - v1,u1]*Den[ - 
      1 + u1]^2*Num[ - 1 - 8*u1 + 4*u1^2]*Num[ - 1 + v1 + u1]*Nc^(-1)*
      v1 - 1/24*G[1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]^2*Num[31*v1^2
       - 2*v1^3 - 12*u1 + 50*u1*v1 - 35*u1*v1^2 + 20*u1*v1^3 + 31*u1^2
       - 52*u1^2*v1 + 44*u1^2*v1^2 - 19*u1^3 + 28*u1^3*v1 + 4*u1^4]*
      Nc^(-1)*Pi^2*v1 - 1/18*G[1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 3 - 3*v1 + 4*u1*v1 - 4*u1*v1^2 + 4*u1^2 - 12*u1^2*v1 + 4*
      u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*Nf*Pi^2*v1 + 2/3*G[1 - 
      v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + u1^2]*Nf*
      v1 - 2/3*G[1 - v1,u1]*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 + 
      v1 + u1]*I*Nf*Pi*u1*v1 - 3/2*G[1 - v1,0,1 - v1,1 - v1,u1]*Den[ - 
      1 + u1]*Num[1 + u1]*Nc*v1 + 1/12*G[1 - v1,0,1 - v1,u1]*Den[ - 1
       + u1]^2*Num[51 - 276*u1 + 196*u1*v1 + 497*u1^2 - 272*u1^2*v1 - 
      396*u1^3 + 124*u1^3*v1 + 124*u1^4]*Nc*v1 + G[1 - v1,0,1 - v1,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2*v1^2 + u1 - 2*u1*v1 + 4*u1*
      v1^2 - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3
       - 8*u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi - 1/6*G[1 - v1,0,
      1 - v1,u1]*Den[ - 1 + u1]*Num[ - 3 + 9*u1 - 8*u1*v1 - 16*u1^2 + 8
      *u1^2*v1 + 8*u1^3]*Nf*v1 - 1/2*G[1 - v1,0,1 - v1,u1]*Den[ - 1 + 
      u1]*Num[ - 3 + 15*u1 - 12*u1*v1 - 22*u1^2 + 10*u1^2*v1 + 10*u1^3]
      *Nc^(-1)*v1 - 1/2*G[1 - v1,0,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 
      4*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[1 - v1,0,1 - v1,0,u1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*v1^2 - 8*
      u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 16*
      u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[1 - v1,0,1 - v1,0,
      u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 1/2*G[1 - v1,0,
       - v1,u1]*Den[ - 1 + u1]*Num[2 - 10*v1 + 9*v1^2 - 2*v1^3 - 2*u1
       + 37*u1*v1 - 29*u1*v1^2 + 2*u1*v1^3 - 46*u1^2*v1 + 20*u1^2*v1^2
       + 17*u1^3*v1]*I*Nc*Pi - 1/2*G[1 - v1,0, - v1,u1]*Num[ - 3 + 2*
      v1^2 + 6*u1 - 3*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[1 - v1,0, - v1,0,u1
      ]*Den[ - 1 + u1]*Num[2 - 10*v1 + 9*v1^2 - 2*v1^3 - 2*u1 + 37*u1*
      v1 - 29*u1*v1^2 + 2*u1*v1^3 - 46*u1^2*v1 + 20*u1^2*v1^2 + 17*u1^3
      *v1]*Nc - 1/2*G[1 - v1,0, - v1,0,u1]*Num[ - 3 + 2*v1^2 + 6*u1 - 3
      *u1^2]*Nc^(-1)*v1 + 2/3*G[1 - v1,0,u1]*Den[ - 1 + u1]^2*Den[v1 + 
      u1]^2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 2*v1^2 + u1 - 2*u1*v1
       + u1*v1^2 - u1^2 + u1^2*v1]*Nf*u1*v1 - 1/12*G[1 - v1,0,u1]*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 24*v1 + 21*v1^2 - 21*v1^3 + 12
      *v1^4 + 20*u1 + 60*u1*v1 - 232*u1*v1^2 + 176*u1*v1^3 - 24*u1*v1^4
       - 49*u1^2 - 365*u1^2*v1 + 821*u1^2*v1^2 - 391*u1^2*v1^3 + 12*
      u1^2*v1^4 - 110*u1^3 + 1132*u1^3*v1 - 1214*u1^3*v1^2 + 192*u1^3*
      v1^3 + 475*u1^4 - 1351*u1^4*v1 + 516*u1^4*v1^2 - 504*u1^5 + 504*
      u1^5*v1 + 168*u1^6]*Nc*v1 + 1/12*G[1 - v1,0,u1]*Den[ - 1 + u1]^2*
      Den[v1 + u1]^2*Num[29*v1^2 - 48*u1 + 82*u1*v1 - 150*u1*v1^2 + 116
      *u1*v1^3 + 149*u1^2 - 348*u1^2*v1 + 441*u1^2*v1^2 - 112*u1^2*v1^3
       - 246*u1^3 + 558*u1^3*v1 - 356*u1^3*v1^2 + 44*u1^3*v1^3 + 233*
      u1^4 - 376*u1^4*v1 + 132*u1^4*v1^2 - 132*u1^5 + 132*u1^5*v1 + 44*
      u1^6]*I*Nc*Pi*v1 - 1/2*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]
      *Num[ - 3*v1 - u1 + 11*u1*v1 - 10*u1*v1^2 + 9*u1^2 - 26*u1^2*v1
       + 8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4]*I*Nc^(-1)*Pi*v1
       + 1/4*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - v1 + 
      v1^2 - 3*u1 + 18*u1*v1 - 15*u1*v1^2 + 19*u1^2 - 47*u1^2*v1 + 16*
      u1^2*v1^2 - 32*u1^3 + 32*u1^3*v1 + 16*u1^4]*Nc^(-1)*v1 - 1/12*G[1
       - v1,0,u1]*Den[ - 1 + u1]*Num[8 - 10*v1 + 6*v1^2 - v1^3 - 8*u1
       + 60*u1*v1 - 48*u1*v1^2 + u1*v1^3 - 87*u1^2*v1 + 42*u1^2*v1^2 + 
      39*u1^3*v1]*Nc*Pi^2 - 1/12*G[1 - v1,0,u1]*Num[ - 7 + v1^2 + 20*u1
       - 14*u1*v1 - 17*u1^2]*Nc^(-1)*Pi^2*v1 - 1/6*G[1 - v1,0,u1]*Num[1
       - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nf*Pi*v1 + 1/2*G[1 - v1,0,0,1 - v1,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 
      9*u1*v1^2 - 8*u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*
      u1^2*v1^3 - 16*u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[1
       - v1,0,0,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1
       + G[1 - v1,0,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - v1 - v1^2
       + u1 + 4*u1*v1^2 - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2
       + 4*u1^2*v1^3 - 8*u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi + 1/
      12*G[1 - v1,0,0,u1]*Den[v1 + u1]^2*Num[22*v1 + 29*v1^2 - 26*u1 + 
      82*u1*v1 - 100*u1*v1^2 + 124*u1*v1^3 + 53*u1^2 - 200*u1^2*v1 + 
      372*u1^2*v1^2 - 100*u1^3 + 372*u1^3*v1 + 124*u1^4]*Nc*v1 - 1/6*G[
      1 - v1,0,0,u1]*Den[v1 + u1]*Num[2 + v1 + u1 - 8*u1*v1 + 8*u1*v1^2
       - 8*u1^2 + 16*u1^2*v1 + 8*u1^3]*Nf*v1 - 1/2*G[1 - v1,0,0,u1]*
      Den[v1 + u1]*Num[3*v1 + u1 - 8*u1*v1 + 10*u1*v1^2 - 8*u1^2 + 20*
      u1^2*v1 + 10*u1^3]*Nc^(-1)*v1 - 1/2*G[1 - v1,0,0,u1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*v1 - 3/2*G[1 - v1,0,0,0,u1]*
      Den[v1 + u1]*Num[ - 2 + v1 + u1]*Nc*v1 + 1/2*G[1 - v1,0,1,1 - v1,
      u1]*Den[v1 + u1]*Num[ - 2 + 12*v1 - 12*v1^2 + 2*v1^3 + 12*u1 - 7*
      u1*v1 - 12*u1*v1^2 + 5*u1^2 - 31*u1^2*v1 - 17*u1^3]*Nc*v1 + 1/2*
      G[1 - v1,0,1,1 - v1,u1]*Num[2 + 2*v1^2 + 6*u1*v1 + 3*u1^2]*
      Nc^(-1)*v1 + 1/2*G[1 - v1,0,1,u1]*Den[v1 + u1]*Num[ - 2 + 12*v1
       - 12*v1^2 + 2*v1^3 + 12*u1 - 7*u1*v1 - 12*u1*v1^2 + 5*u1^2 - 31*
      u1^2*v1 - 17*u1^3]*I*Nc*Pi*v1 + 1/2*G[1 - v1,0,1,u1]*Num[2 + 2*
      v1^2 + 6*u1*v1 + 3*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[1 - v1,1,1 - v1,
      1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 - 9*v1^3 + 2
      *v1^4 - 4*u1 + 6*u1*v1 - 10*u1*v1^2 + 5*u1*v1^3 + 12*u1^2 - 7*
      u1^2*v1 + 2*u1^2*v1^2 + 9*u1^2*v1^3 - 12*u1^3 + u1^3*v1 + 14*u1^3
      *v1^2 - 3*u1^3*v1^3 + 4*u1^4 + 5*u1^4*v1 - 6*u1^4*v1^2 - 3*u1^5*
      v1]*Nc - 1/2*G[1 - v1,1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]^3*Num[1
       + 2*v1^2 - 3*u1 + 3*u1^2 - u1^3]*Nc^(-1)*v1 - 1/2*G[1 - v1,1,1
       - v1,u1]*Den[ - 1 + u1]^3*Num[ - 4 - 3*v1^2 + v1^3 + 12*u1 + 17*
      u1*v1 - 21*u1*v1^2 + 3*u1*v1^3 - 12*u1^2 - 49*u1^2*v1 + 45*u1^2*
      v1^2 - 3*u1^2*v1^3 + 4*u1^3 + 53*u1^3*v1 - 27*u1^3*v1^2 + u1^3*
      v1^3 - 27*u1^4*v1 + 6*u1^4*v1^2 + 6*u1^5*v1]*I*Nc*Pi - 1/2*G[1 - 
      v1,1,1 - v1,u1]*Den[ - 1 + u1]^3*Num[ - 1 + v1^2 + 5*u1 - 2*u1*v1
       + 3*u1*v1^2 - 11*u1^2 + 6*u1^2*v1 - 3*u1^2*v1^2 + 13*u1^3 - 6*
      u1^3*v1 + u1^3*v1^2 - 8*u1^4 + 2*u1^4*v1 + 2*u1^5]*I*Nc^(-1)*Pi*
      v1 - 1/12*G[1 - v1,1,1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 12*v1^2 + 36*v1^3 - 36*v1^4 + 12*v1^5 - 24*u1*v1 + 93*u1*
      v1^2 - 174*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5 - 120*u1^2 + 126*
      u1^2*v1 - 632*u1^2*v1^2 + 704*u1^2*v1^3 - 108*u1^2*v1^4 + 12*u1^2
      *v1^5 + 285*u1^3 - 982*u1^3*v1 + 1927*u1^3*v1^2 - 634*u1^3*v1^3
       + 36*u1^3*v1^4 - 596*u1^4 + 2162*u1^4*v1 - 1616*u1^4*v1^2 + 200*
      u1^4*v1^3 + 843*u1^5 - 1642*u1^5*v1 + 504*u1^5*v1^2 - 576*u1^6 + 
      492*u1^6*v1 + 164*u1^7]*Nc*u1^(-1)*v1 + 1/4*G[1 - v1,1,1 - v1,u1]
      *Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 9*v1^2 + 2*v1^3 + 4*u1 - 
      22*u1*v1 + 4*u1*v1^2 + 16*u1*v1^3 - 21*u1^2 + 10*u1^2*v1 + 69*
      u1^2*v1^2 - 30*u1^2*v1^3 + 12*u1^3 + 86*u1^3*v1 - 104*u1^3*v1^2
       + 16*u1^3*v1^3 + 33*u1^4 - 118*u1^4*v1 + 48*u1^4*v1^2 - 44*u1^5
       + 48*u1^5*v1 + 16*u1^6]*Nc^(-1)*v1 + 2/3*G[1 - v1,1,1 - v1,u1]*
      Num[ - 1 + v1 + u1]*Nf*u1*v1 - 1/2*G[1 - v1,1,1 - v1,0,u1]*Den[v1
       + u1]*Num[2 + 4*v1 - 3*v1^2 + 4*u1 - 6*u1*v1 + 4*u1*v1^2 - 3*
      u1^2 + 9*u1^2*v1 + 5*u1^3]*Nc*v1 - 1/2*G[1 - v1,1,1 - v1,0,u1]*
      Num[ - 1 + u1]^2*Nc^(-1)*v1 + 1/12*G[1 - v1,1,u1]*Den[ - 1 + u1]^
      3*Den[v1 + u1]*Num[ - 18*v1 - 2*v1^2 + 9*v1^3 - 4*u1 + 52*u1*v1
       + 98*u1*v1^2 - 103*u1*v1^3 + 18*u1*v1^4 + 12*u1^2 + 35*u1^2*v1
       - 298*u1^2*v1^2 + 165*u1^2*v1^3 - 18*u1^2*v1^4 - 12*u1^3 - 177*
      u1^3*v1 + 278*u1^3*v1^2 - 75*u1^3*v1^3 + 6*u1^3*v1^4 + 4*u1^4 + 
      131*u1^4*v1 - 80*u1^4*v1^2 + 10*u1^4*v1^3 - 23*u1^5*v1 + 4*u1^5*
      v1^2]*Nc*Pi^2 + 1/12*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*Num[ - 7 + 
      25*u1 - 12*u1*v1 + 18*u1*v1^2 - 41*u1^2 + 36*u1^2*v1 - 18*u1^2*
      v1^2 + 43*u1^3 - 36*u1^3*v1 + 6*u1^3*v1^2 - 28*u1^4 + 12*u1^4*v1
       + 8*u1^5]*Nc^(-1)*Pi^2*v1 - 1/12*G[1 - v1,1,u1]*Den[ - 1 + u1]^2
      *Den[v1 + u1]^2*Num[ - 12*v1^2 + 36*v1^3 - 36*v1^4 + 12*v1^5 - 24
      *u1*v1 + 93*u1*v1^2 - 174*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5 - 
      120*u1^2 + 126*u1^2*v1 - 632*u1^2*v1^2 + 704*u1^2*v1^3 - 108*u1^2
      *v1^4 + 12*u1^2*v1^5 + 285*u1^3 - 982*u1^3*v1 + 1927*u1^3*v1^2 - 
      634*u1^3*v1^3 + 36*u1^3*v1^4 - 596*u1^4 + 2162*u1^4*v1 - 1616*
      u1^4*v1^2 + 200*u1^4*v1^3 + 843*u1^5 - 1642*u1^5*v1 + 504*u1^5*
      v1^2 - 576*u1^6 + 492*u1^6*v1 + 164*u1^7]*I*Nc*Pi*u1^(-1)*v1 + 1/
      4*G[1 - v1,1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 9*v1^2 + 
      2*v1^3 + 4*u1 - 22*u1*v1 + 4*u1*v1^2 + 16*u1*v1^3 - 21*u1^2 + 10*
      u1^2*v1 + 69*u1^2*v1^2 - 30*u1^2*v1^3 + 12*u1^3 + 86*u1^3*v1 - 
      104*u1^3*v1^2 + 16*u1^3*v1^3 + 33*u1^4 - 118*u1^4*v1 + 48*u1^4*
      v1^2 - 44*u1^5 + 48*u1^5*v1 + 16*u1^6]*I*Nc^(-1)*Pi*v1 + 2/3*G[1
       - v1,1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1 - 1/2*G[1 - v1,1,0,
      1 - v1,u1]*Den[v1 + u1]*Num[2 + 4*v1 - 3*v1^2 + 4*u1 - 6*u1*v1 + 
      4*u1*v1^2 - 3*u1^2 + 9*u1^2*v1 + 5*u1^3]*Nc*v1 - 1/2*G[1 - v1,1,0
      ,1 - v1,u1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 - 1/2*G[1 - v1,1,0,u1]*
      Den[v1 + u1]*Num[2 + 4*v1 - 3*v1^2 + 4*u1 - 6*u1*v1 + 4*u1*v1^2
       - 3*u1^2 + 9*u1^2*v1 + 5*u1^3]*I*Nc*Pi*v1 - 1/2*G[1 - v1,1,0,u1]
      *Num[ - 1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2*G[1 - v1,1,1,1 - v1,u1]*
      Den[v1 + u1]*Num[ - v1^2 + 4*u1 - u1*v1 - 11*u1*v1^2 + 16*u1*v1^3
       - 11*u1^2*v1 + 34*u1^2*v1^2 + 18*u1^3*v1]*Nc + 1/2*G[1 - v1,1,1,
      1 - v1,u1]*Num[1 - 4*u1 + 2*u1^2]*Nc^(-1)*v1 + 1/2*G[1 - v1,1,1,
      u1]*Den[v1 + u1]*Num[ - v1^2 + 4*u1 - u1*v1 - 11*u1*v1^2 + 16*u1*
      v1^3 - 11*u1^2*v1 + 34*u1^2*v1^2 + 18*u1^3*v1]*I*Nc*Pi + 1/2*G[1
       - v1,1,1,u1]*Num[1 - 4*u1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[ - 
      v1,1 - v1,1 - v1,u1]*Den[v1 + u1]*Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*
      u1 - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*I*Nc*Pi - 1/2*G[ - v1,1 - 
      v1,1 - v1,0,u1]*Den[v1 + u1]*Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 
      5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*Nc - 1/2*G[ - v1,1 - v1, - v1,u1
      ]*Num[8 - 6*v1 + v1^2 - 18*u1 + 14*u1*v1 + 13*u1^2]*I*Nc*Pi*v1 - 
      1/2*G[ - v1,1 - v1, - v1,u1]*Num[v1 + u1]^2*I*Nc^(-1)*Pi*v1 - 1/2
      *G[ - v1,1 - v1, - v1,0,u1]*Num[8 - 6*v1 + v1^2 - 18*u1 + 14*u1*
      v1 + 13*u1^2]*Nc*v1 - 1/2*G[ - v1,1 - v1, - v1,0,u1]*Num[v1 + u1]
      ^2*Nc^(-1)*v1 + 1/12*G[ - v1,1 - v1,u1]*Den[v1 + u1]*Den[ - 1 + 
      v1 + u1]*Num[ - 24*v1^2 + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1*v1
       + 177*u1*v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2*v1
       - 290*u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132*
      u1^3*v1^2 - 134*u1^4 + 120*u1^4*v1 + 40*u1^5]*I*Nc*Pi*u1^(-1)*v1
       - 1/12*G[ - v1,1 - v1,u1]*Den[v1 + u1]*Num[ - 6*v1 + 10*v1^2 - 
      21*v1^3 + 3*v1^4 + 6*u1 + 10*u1*v1 - 56*u1*v1^2 + 23*u1*v1^3 - 35
      *u1^2*v1 + 37*u1^2*v1^2 + 17*u1^3*v1]*Nc*Pi^2 + 1/4*G[ - v1,1 - 
      v1,u1]*Den[v1 + u1]*Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*
      v1^2 - 10*u1^2 + 8*u1^2*v1 + 4*u1^3]*I*Nc^(-1)*Pi*v1 + 2/3*G[ - 
      v1,1 - v1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1 - 1/12*G[ - v1,1
       - v1,u1]*Num[5 + 3*v1^2 - 14*u1 + 20*u1*v1 + 17*u1^2]*Nc^(-1)*
      Pi^2*v1 - 1/2*G[ - v1,1 - v1,0,1 - v1,u1]*Den[v1 + u1]*Num[2*v1
       - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*Nc
       + 1/12*G[ - v1,1 - v1,0,u1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*
      Num[ - 24*v1^2 + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1*v1 + 177*u1*
      v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2*v1 - 290*
      u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132*u1^3*v1^2
       - 134*u1^4 + 120*u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 + 1/2*G[ - v1,
      1 - v1,0,u1]*Den[v1 + u1]*Num[ - 2*v1 + 6*v1^2 - 9*v1^3 + v1^4 + 
      2*u1 + 6*u1*v1 - 6*u1*v1^2 - 9*u1*v1^3 + 3*u1^2*v1 - 21*u1^2*v1^2
       - 11*u1^3*v1]*I*Nc*Pi + 1/4*G[ - v1,1 - v1,0,u1]*Den[v1 + u1]*
      Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*v1^2 - 10*u1^2 + 8*
      u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + 2/3*G[ - v1,1 - v1,0,u1]*Num[ - 1
       + v1 + u1]*Nf*u1*v1 + 1/2*G[ - v1,1 - v1,0,u1]*Num[1 + v1^2 - 4*
      u1 + 6*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[ - v1,1 - v1,0,0,
      u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 3/2*G[ - v1,1
       - v1,0,0,u1]*Num[v1 - 3*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 - G[ - v1,1
       - v1,1,1 - v1,u1]*Den[v1 + u1]*Num[ - v1 + 7*v1^2 - 6*v1^3 + 
      v1^4 + u1 + 7*u1*v1 - 7*u1*v1^2 - 2*u1*v1^3 - u1^2*v1 - 7*u1^2*
      v1^2 - 4*u1^3*v1]*Nc - G[ - v1,1 - v1,1,1 - v1,u1]*Num[v1^2 - u1
       + 3*u1*v1 + 2*u1^2]*Nc^(-1)*v1 - G[ - v1,1 - v1,1,u1]*Den[v1 + 
      u1]*Num[ - v1 + 7*v1^2 - 6*v1^3 + v1^4 + u1 + 7*u1*v1 - 7*u1*v1^2
       - 2*u1*v1^3 - u1^2*v1 - 7*u1^2*v1^2 - 4*u1^3*v1]*I*Nc*Pi - G[ - 
      v1,1 - v1,1,u1]*Num[v1^2 - u1 + 3*u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1
       + 1/2*G[ - v1, - v1,1 - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5
      *u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[ - v1, - v1,1 - v1,u1]*Num[4 - 3*
      v1 + v1^2 - 7*u1 + 6*u1*v1 + 5*u1^2]*I*Nc*Pi*v1 + 1/2*G[ - v1, - 
      v1,1 - v1,0,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*
      v1 + 1/2*G[ - v1, - v1,1 - v1,0,u1]*Num[4 - 3*v1 + v1^2 - 7*u1 + 
      6*u1*v1 + 5*u1^2]*Nc*v1 - G[ - v1, - v1, - v1,u1]*Den[v1 + u1]*
      Num[2 + v1 + u1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*u1^2*v1 + 2*
      u1^3]*I*Nc^(-1)*Pi*v1 - 1/2*G[ - v1, - v1, - v1,u1]*Den[v1 + u1]*
      Num[v1^2 - 3*v1^3 + 4*u1 + u1*v1 - 14*u1*v1^2 + 8*u1*v1^3 - 11*
      u1^2*v1 + 16*u1^2*v1^2 + 8*u1^3*v1]*I*Nc*Pi - G[ - v1, - v1, - v1
      ,0,u1]*Den[v1 + u1]*Num[2 + v1 + u1 - 2*u1*v1 + 2*u1*v1^2 - 2*
      u1^2 + 4*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 - 1/2*G[ - v1, - v1, - v1,0
      ,u1]*Den[v1 + u1]*Num[v1^2 - 3*v1^3 + 4*u1 + u1*v1 - 14*u1*v1^2
       + 8*u1*v1^3 - 11*u1^2*v1 + 16*u1^2*v1^2 + 8*u1^3*v1]*Nc - 1/2*G[
       - v1, - v1,u1]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[4*v1^2 - 
      12*v1^3 + 14*v1^4 - 8*v1^5 + 2*v1^6 + 9*u1*v1 - 31*u1*v1^2 + 38*
      u1*v1^3 - 24*u1*v1^4 + 8*u1*v1^5 - 11*u1^2 - 10*u1^2*v1 + 56*u1^2
      *v1^2 - 52*u1^2*v1^3 + 22*u1^2*v1^4 + 9*u1^3 + 54*u1^3*v1 - 92*
      u1^3*v1^2 + 48*u1^3*v1^3 + 22*u1^4 - 84*u1^4*v1 + 62*u1^4*v1^2 - 
      28*u1^5 + 40*u1^5*v1 + 10*u1^6]*I*Nc*Pi*u1^(-1)*v1 + 1/12*G[ - v1
      , - v1,u1]*Den[v1 + u1]*Num[ - 14 - 10*v1 + 3*v1^3 - 10*u1 + 8*u1
      *v1 + u1*v1^2 + 8*u1^2 - 7*u1^2*v1 - 5*u1^3]*Nc^(-1)*Pi^2*v1 - 1/
      2*G[ - v1, - v1,u1]*Den[v1 + u1]*Num[ - 3 - 4*u1*v1 + 2*u1*v1^2
       - 4*u1^2 + 4*u1^2*v1 + 2*u1^3]*I*Nc^(-1)*Pi*v1 + 1/12*G[ - v1,
       - v1,u1]*Den[v1 + u1]*Num[30*v1 + v1^2 - 21*v1^3 + 3*v1^4 - 8*u1
       + u1*v1 + 46*u1*v1^2 - 79*u1*v1^3 + 67*u1^2*v1 - 167*u1^2*v1^2
       - 85*u1^3*v1]*Nc*Pi^2 + 1/2*G[ - v1, - v1,0,1 - v1,u1]*Num[1 + 
      v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[ - v1, - v1,0,
      1 - v1,u1]*Num[4 - 3*v1 + v1^2 - 7*u1 + 6*u1*v1 + 5*u1^2]*Nc*v1
       - 1/2*G[ - v1, - v1,0,u1]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*
      Num[4*v1^2 - 12*v1^3 + 14*v1^4 - 8*v1^5 + 2*v1^6 + 9*u1*v1 - 31*
      u1*v1^2 + 38*u1*v1^3 - 24*u1*v1^4 + 8*u1*v1^5 - 11*u1^2 - 10*u1^2
      *v1 + 56*u1^2*v1^2 - 52*u1^2*v1^3 + 22*u1^2*v1^4 + 9*u1^3 + 54*
      u1^3*v1 - 92*u1^3*v1^2 + 48*u1^3*v1^3 + 22*u1^4 - 84*u1^4*v1 + 62
      *u1^4*v1^2 - 28*u1^5 + 40*u1^5*v1 + 10*u1^6]*Nc*u1^(-1)*v1 - 1/2*
      G[ - v1, - v1,0,u1]*Den[v1 + u1]*Num[ - 3 - 4*u1*v1 + 2*u1*v1^2
       - 4*u1^2 + 4*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 + 1/2*G[ - v1, - v1,0,
      u1]*Den[v1 + u1]*Num[2 + v1 + u1]*I*Nc^(-1)*Pi*v1 + 1/2*G[ - v1,
       - v1,0,u1]*Den[v1 + u1]*Num[2*v1 - 4*v1^2 + 3*v1^3 + 4*u1 - 4*u1
      *v1 - 22*u1*v1^2 + 28*u1*v1^3 - 25*u1^2*v1 + 56*u1^2*v1^2 + 28*
      u1^3*v1]*I*Nc*Pi + 1/2*G[ - v1, - v1,0,0,u1]*Den[v1 + u1]*Num[ - 
      2 - 2*v1 + v1^3 - 2*u1 + 4*u1*v1 - u1*v1^2 + 4*u1^2 - 5*u1^2*v1
       - 3*u1^3]*Nc^(-1)*v1 + 1/2*G[ - v1, - v1,0,0,u1]*Den[v1 + u1]*
      Num[14*v1 - 8*v1^2 + v1^4 + 4*u1 - 8*u1*v1 - 24*u1*v1^2 + 27*u1*
      v1^3 - 24*u1^2*v1 + 51*u1^2*v1^2 + 25*u1^3*v1]*Nc - 1/4*G[ - v1,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[2 - v1 - 
      4*v1^2 + 3*v1^3 - 3*u1 - 15*u1*v1 + 49*u1*v1^2 - 23*u1*v1^3 - 11*
      u1^2 + 97*u1^2*v1 - 101*u1^2*v1^2 + 16*u1^2*v1^3 + 51*u1^3 - 133*
      u1^3*v1 + 48*u1^3*v1^2 - 55*u1^4 + 48*u1^4*v1 + 16*u1^5]*I*
      Nc^(-1)*Pi*v1 + 1/4*G[ - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]^2*
      Den[ - 1 + v1 + u1]*Num[ - 26*v1 + 41*v1^2 - 24*v1^3 + 13*v1^4 - 
      4*v1^5 + 6*u1 + 44*u1*v1 - 97*u1*v1^2 + 120*u1*v1^3 - 45*u1*v1^4
       + 4*u1*v1^5 - 29*u1^2 - 58*u1^2*v1 + 266*u1^2*v1^2 - 224*u1^2*
      v1^3 + 68*u1^2*v1^4 + 15*u1^3 + 224*u1^3*v1 - 442*u1^3*v1^2 + 236
      *u1^3*v1^3 + 65*u1^4 - 372*u1^4*v1 + 340*u1^4*v1^2 - 113*u1^5 + 
      224*u1^5*v1 + 56*u1^6]*I*Nc*Pi*v1 - 1/24*G[ - v1,u1]*Den[v1 + u1]
      ^2*Den[ - 1 + v1 + u1]*Num[ - 8*v1^2 - 24*v1^3 + 92*v1^4 - 80*
      v1^5 + 20*v1^6 - 24*u1*v1 - 97*u1*v1^2 + 383*u1*v1^3 - 342*u1*
      v1^4 + 80*u1*v1^5 - 68*u1^2 - 166*u1^2*v1 + 1137*u1^2*v1^2 - 1404
      *u1^2*v1^3 + 464*u1^2*v1^4 - 93*u1^3 + 1493*u1^3*v1 - 2960*u1^3*
      v1^2 + 1456*u1^3*v1^3 + 647*u1^4 - 2676*u1^4*v1 + 2084*u1^4*v1^2
       - 858*u1^5 + 1376*u1^5*v1 + 344*u1^6]*Nc*Pi^2*u1^(-1)*v1 + 1/24*
      G[ - v1,u1]*Den[v1 + u1]^2*Num[12*v1 + 3*v1^2 + 6*v1^3 + 24*u1 - 
      18*u1*v1 - 50*u1*v1^2 + 64*u1*v1^3 - 21*u1^2 - 118*u1^2*v1 + 192*
      u1^2*v1^2 - 62*u1^3 + 192*u1^3*v1 + 64*u1^4]*Nc^(-1)*Pi^2*v1 - 1/
      6*G[ - v1,u1]*Den[v1 + u1]*Num[ - 1 + 3*v1 + 2*v1^3 + 3*u1 - 4*u1
      *v1 + 10*u1*v1^2 - 4*u1^2 + 14*u1^2*v1 + 6*u1^3]*I*Nc^(-1)*Pi^3*
      v1 - 1/12*G[ - v1,u1]*Den[v1 + u1]*Num[ - 2*v1 + 9*v1^2 - 27*v1^3
       + 4*v1^4 + 4*u1 + 9*u1*v1 - 14*u1*v1^2 - 28*u1*v1^3 + 13*u1^2*v1
       - 68*u1^2*v1^2 - 36*u1^3*v1]*I*Nc*Pi^3 + 2/3*G[ - v1,u1]*Num[ - 
      1 + v1 + u1]*Nf*Pi^2*u1*v1 - 1/2*G[ - v1,0,1 - v1,1 - v1,u1]*Den[
      v1 + u1]*Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2
       + 3*u1^2*v1]*Nc + 1/12*G[ - v1,0,1 - v1,u1]*Den[v1 + u1]*Den[ - 
      1 + v1 + u1]*Num[ - 24*v1^2 + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1
      *v1 + 177*u1*v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2
      *v1 - 290*u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132
      *u1^3*v1^2 - 134*u1^4 + 120*u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 + 1/
      2*G[ - v1,0,1 - v1,u1]*Den[v1 + u1]*Num[ - 2*v1 + 6*v1^2 - 9*v1^3
       + v1^4 + 2*u1 + 6*u1*v1 - 6*u1*v1^2 - 9*u1*v1^3 + 3*u1^2*v1 - 21
      *u1^2*v1^2 - 11*u1^3*v1]*I*Nc*Pi + 1/4*G[ - v1,0,1 - v1,u1]*Den[
      v1 + u1]*Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*v1^2 - 10*
      u1^2 + 8*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + 2/3*G[ - v1,0,1 - v1,u1]*
      Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[ - v1,0,1 - v1,u1]*Num[1 + 
      v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[ - v1,0,1
       - v1,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 3/2*G[
       - v1,0,1 - v1,0,u1]*Num[v1 - 3*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 + 1/
      2*G[ - v1,0, - v1,u1]*Den[v1 + u1]*Num[4 + 5*v1 - 9*v1^2 + 2*v1^3
       + 5*u1 - 42*u1*v1 + 30*u1*v1^2 - 33*u1^2 + 54*u1^2*v1 + 26*u1^3]
      *I*Nc*Pi*v1 + G[ - v1,0, - v1,u1]*Num[v1^2 + 2*u1 - u1^2]*I*
      Nc^(-1)*Pi*v1 + 1/2*G[ - v1,0, - v1,0,u1]*Den[v1 + u1]*Num[4 + 5*
      v1 - 9*v1^2 + 2*v1^3 + 5*u1 - 42*u1*v1 + 30*u1*v1^2 - 33*u1^2 + 
      54*u1^2*v1 + 26*u1^3]*Nc*v1 + G[ - v1,0, - v1,0,u1]*Num[v1^2 + 2*
      u1 - u1^2]*Nc^(-1)*v1 - 1/4*G[ - v1,0,u1]*Den[ - 1 + u1]*Den[v1
       + u1]*Den[ - 1 + v1 + u1]*Num[2 - v1 - 4*v1^2 + 3*v1^3 - 3*u1 - 
      15*u1*v1 + 49*u1*v1^2 - 23*u1*v1^3 - 11*u1^2 + 97*u1^2*v1 - 101*
      u1^2*v1^2 + 16*u1^2*v1^3 + 51*u1^3 - 133*u1^3*v1 + 48*u1^3*v1^2
       - 55*u1^4 + 48*u1^4*v1 + 16*u1^5]*Nc^(-1)*v1 + 1/4*G[ - v1,0,u1]
      *Den[ - 1 + u1]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 26*v1
       + 41*v1^2 - 24*v1^3 + 13*v1^4 - 4*v1^5 + 6*u1 + 44*u1*v1 - 97*u1
      *v1^2 + 120*u1*v1^3 - 45*u1*v1^4 + 4*u1*v1^5 - 29*u1^2 - 58*u1^2*
      v1 + 266*u1^2*v1^2 - 224*u1^2*v1^3 + 68*u1^2*v1^4 + 15*u1^3 + 224
      *u1^3*v1 - 442*u1^3*v1^2 + 236*u1^3*v1^3 + 65*u1^4 - 372*u1^4*v1
       + 340*u1^4*v1^2 - 113*u1^5 + 224*u1^5*v1 + 56*u1^6]*Nc*v1 + 1/4*
      G[ - v1,0,u1]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 8*v1^3 + 
      20*v1^4 - 16*v1^5 + 4*v1^6 + 4*u1*v1 - 35*u1*v1^2 + 81*u1*v1^3 - 
      66*u1*v1^4 + 16*u1*v1^5 - 24*u1^2 - 34*u1^2*v1 + 217*u1^2*v1^2 - 
      230*u1^2*v1^3 + 64*u1^2*v1^4 - 7*u1^3 + 271*u1^3*v1 - 454*u1^3*
      v1^2 + 176*u1^3*v1^3 + 115*u1^4 - 402*u1^4*v1 + 244*u1^4*v1^2 - 
      128*u1^5 + 160*u1^5*v1 + 40*u1^6]*I*Nc*Pi*u1^(-1)*v1 - 1/4*G[ - 
      v1,0,u1]*Den[v1 + u1]^2*Num[v1^2 + 2*v1^3 + 4*u1 - 2*u1*v1 + 4*u1
      *v1^2 - 3*u1^2 + 2*u1^2*v1]*I*Nc^(-1)*Pi*v1 - 1/12*G[ - v1,0,u1]*
      Den[v1 + u1]*Num[12*v1 + 5*v1^2 - 39*v1^3 + 5*v1^4 + 4*u1 + 5*u1*
      v1 + 2*u1*v1^2 - 65*u1*v1^3 + 41*u1^2*v1 - 145*u1^2*v1^2 - 75*
      u1^3*v1]*Nc*Pi^2 - 1/12*G[ - v1,0,u1]*Num[4 + 5*v1^2 - 16*u1 + 26
      *u1*v1 + 21*u1^2]*Nc^(-1)*Pi^2*v1 + 1/2*G[ - v1,0,0,1 - v1,u1]*
      Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 3/2*G[ - v1,0,0,1
       - v1,u1]*Num[v1 - 3*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 + 1/4*G[ - v1,0
      ,0,u1]*Den[v1 + u1]^2*Num[6*v1 - v1^2 - 2*v1^3 + 2*u1 - 2*u1*v1
       - 22*u1*v1^2 + 20*u1*v1^3 - u1^2 - 38*u1^2*v1 + 60*u1^2*v1^2 - 
      18*u1^3 + 60*u1^3*v1 + 20*u1^4]*Nc^(-1)*v1 - 1/12*G[ - v1,0,0,u1]
      *Den[v1 + u1]^2*Num[30*v1 - 21*v1^2 + 6*v1^3 - 54*u1 - 42*u1*v1
       - 10*u1*v1^2 + 124*u1*v1^3 - 21*u1^2 - 38*u1^2*v1 + 372*u1^2*
      v1^2 - 22*u1^3 + 372*u1^3*v1 + 124*u1^4]*Nc*v1 + G[ - v1,0,0,u1]*
      Den[v1 + u1]*Num[1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*u1^2*v1 + 2
      *u1^3]*I*Nc^(-1)*Pi*v1 - 3/2*G[ - v1,0,0,u1]*Den[v1 + u1]*Num[2
       - v1 + v1^2 - u1 - 2*u1*v1 + 4*u1*v1^2 - 3*u1^2 + 8*u1^2*v1 + 4*
      u1^3]*I*Nc*Pi*v1 + 4/3*G[ - v1,0,0,u1]*Num[ - 1 + v1 + u1]*Nf*u1*
      v1 - 1/2*G[ - v1,0,0,0,u1]*Nc^(-1)*v1 + 1/2*G[ - v1,0,0,0,u1]*
      Den[v1 + u1]*Num[ - 20 + 9*v1 + 9*u1]*Nc*v1 - G[ - v1,0,1,1 - v1,
      u1]*Den[v1 + u1]*Num[ - v1 + 7*v1^2 - 6*v1^3 + v1^4 + u1 + 7*u1*
      v1 - 7*u1*v1^2 - 2*u1*v1^3 - u1^2*v1 - 7*u1^2*v1^2 - 4*u1^3*v1]*
      Nc - G[ - v1,0,1,1 - v1,u1]*Num[v1^2 - u1 + 3*u1*v1 + 2*u1^2]*
      Nc^(-1)*v1 - G[ - v1,0,1,u1]*Den[v1 + u1]*Num[ - v1 + 7*v1^2 - 6*
      v1^3 + v1^4 + u1 + 7*u1*v1 - 7*u1*v1^2 - 2*u1*v1^3 - u1^2*v1 - 7*
      u1^2*v1^2 - 4*u1^3*v1]*I*Nc*Pi - G[ - v1,0,1,u1]*Num[v1^2 - u1 + 
      3*u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 - 3/2*G[0,1 - v1,1 - v1,1 - v1,
      u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 3/2*G[0,1 - v1,1 - v1,u1]*
      G[1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/12*G[0,1 - v1,1 - v1
      ,u1]*Den[ - 1 + u1]^2*Num[51 - 276*u1 + 196*u1*v1 + 497*u1^2 - 
      272*u1^2*v1 - 396*u1^3 + 124*u1^3*v1 + 124*u1^4]*Nc*v1 + G[0,1 - 
      v1,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2*v1^2 + u1 - 2*
      u1*v1 + 4*u1*v1^2 - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2
       + 4*u1^2*v1^3 - 8*u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi - 1/
      6*G[0,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 3 + 9*u1 - 8*u1*v1
       - 16*u1^2 + 8*u1^2*v1 + 8*u1^3]*Nf*v1 - 1/2*G[0,1 - v1,1 - v1,u1
      ]*Den[ - 1 + u1]*Num[ - 3 + 15*u1 - 12*u1*v1 - 22*u1^2 + 10*u1^2*
      v1 + 10*u1^3]*Nc^(-1)*v1 - 1/2*G[0,1 - v1,1 - v1,u1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[0,1 - v1,1 - v1,0,u1
      ]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*
      u1*v1^2 - 8*u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*
      v1^3 - 16*u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[0,1 - v1
      ,1 - v1,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 1/2*
      G[0,1 - v1, - v1,u1]*Den[ - 1 + u1]*Num[ - 2 + 3*v1 - v1^2 + 29*
      u1 - 23*u1*v1 + u1*v1^2 - 46*u1^2 + 20*u1^2*v1 + 17*u1^3]*I*Nc*Pi
      *v1 - 1/2*G[0,1 - v1, - v1,u1]*Num[ - 5 + v1^2 + 6*u1 - 3*u1^2]*I
      *Nc^(-1)*Pi*v1 - 1/2*G[0,1 - v1, - v1,0,u1]*Den[ - 1 + u1]*Num[
       - 2 + 3*v1 - v1^2 + 29*u1 - 23*u1*v1 + u1*v1^2 - 46*u1^2 + 20*
      u1^2*v1 + 17*u1^3]*Nc*v1 - 1/2*G[0,1 - v1, - v1,0,u1]*Num[ - 5 + 
      v1^2 + 6*u1 - 3*u1^2]*Nc^(-1)*v1 + 1/12*G[0,1 - v1,u1]*G[1,v1]*
      Den[ - 1 + u1]^2*Num[51 - 276*u1 + 196*u1*v1 + 497*u1^2 - 272*
      u1^2*v1 - 396*u1^3 + 124*u1^3*v1 + 124*u1^4]*Nc*v1 + G[0,1 - v1,
      u1]*G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2*v1^2 + u1 - 2*u1
      *v1 + 4*u1*v1^2 - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4
      *u1^2*v1^3 - 8*u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi - 1/6*
      G[0,1 - v1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 3 + 9*u1 - 8*u1*v1
       - 16*u1^2 + 8*u1^2*v1 + 8*u1^3]*Nf*v1 - 1/2*G[0,1 - v1,u1]*G[1,
      v1]*Den[ - 1 + u1]*Num[ - 3 + 15*u1 - 12*u1*v1 - 22*u1^2 + 10*
      u1^2*v1 + 10*u1^3]*Nc^(-1)*v1 - 1/2*G[0,1 - v1,u1]*G[1,v1]*Num[1
       - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[0,1 - v1,u1]*
      G[1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2*v1 + 4*v1^2 - 4*u1 + 
      2*u1*v1 + 15*u1*v1^2 - 6*u1*v1^3 + 4*u1^2 + 15*u1^2*v1 - 24*u1^2*
      v1^2 + 6*u1^2*v1^3 - 18*u1^3*v1 + 11*u1^3*v1^2 + 5*u1^4*v1]*Nc + 
      1/2*G[0,1 - v1,u1]*G[1,0,v1]*Num[ - 2 - 4*u1 + 6*u1*v1 + 5*u1^2]*
      Nc^(-1)*v1 - 3/2*G[0,1 - v1,u1]*G[1,1,v1]*Den[ - 1 + u1]*Num[1 + 
      u1]*Nc*v1 + 2/3*G[0,1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 2*v1^2 + u1 - 2*u1*v1 + u1*
      v1^2 - u1^2 + u1^2*v1]*Nf*u1*v1 - 1/12*G[0,1 - v1,u1]*Den[ - 1 + 
      u1]^2*Den[v1 + u1]^2*Num[ - 24*v1 + 21*v1^2 - 21*v1^3 + 12*v1^4
       + 20*u1 + 60*u1*v1 - 232*u1*v1^2 + 176*u1*v1^3 - 24*u1*v1^4 - 49
      *u1^2 - 365*u1^2*v1 + 821*u1^2*v1^2 - 391*u1^2*v1^3 + 12*u1^2*
      v1^4 - 110*u1^3 + 1132*u1^3*v1 - 1214*u1^3*v1^2 + 192*u1^3*v1^3
       + 475*u1^4 - 1351*u1^4*v1 + 516*u1^4*v1^2 - 504*u1^5 + 504*u1^5*
      v1 + 168*u1^6]*Nc*v1 + 1/12*G[0,1 - v1,u1]*Den[ - 1 + u1]^2*Den[
      v1 + u1]^2*Num[29*v1^2 - 48*u1 + 82*u1*v1 - 150*u1*v1^2 + 116*u1*
      v1^3 + 149*u1^2 - 348*u1^2*v1 + 441*u1^2*v1^2 - 112*u1^2*v1^3 - 
      246*u1^3 + 558*u1^3*v1 - 356*u1^3*v1^2 + 44*u1^3*v1^3 + 233*u1^4
       - 376*u1^4*v1 + 132*u1^4*v1^2 - 132*u1^5 + 132*u1^5*v1 + 44*u1^6
      ]*I*Nc*Pi*v1 - 1/2*G[0,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 3*v1 - u1 + 11*u1*v1 - 10*u1*v1^2 + 9*u1^2 - 26*u1^2*v1 + 
      8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4]*I*Nc^(-1)*Pi*v1 + 1/
      4*G[0,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - v1 + v1^2 - 3
      *u1 + 18*u1*v1 - 15*u1*v1^2 + 19*u1^2 - 47*u1^2*v1 + 16*u1^2*v1^2
       - 32*u1^3 + 32*u1^3*v1 + 16*u1^4]*Nc^(-1)*v1 - 1/12*G[0,1 - v1,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[10*v1 - 9*v1^2 + 3*v1^3 + 6*
      u1 - 19*u1*v1 + 64*u1*v1^2 - 45*u1*v1^3 - 6*u1^2 + 61*u1^2*v1 - 
      138*u1^2*v1^2 + 42*u1^2*v1^3 - 93*u1^3*v1 + 81*u1^3*v1^2 + 39*
      u1^4*v1]*Nc*Pi^2 - 1/6*G[0,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*
      u1^2]*I*Nf*Pi*v1 + 1/12*G[0,1 - v1,u1]*Num[9 - 20*u1 + 14*u1*v1
       + 17*u1^2]*Nc^(-1)*Pi^2*v1 + 1/2*G[0,1 - v1,0,1 - v1,u1]*Den[ - 
      1 + u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*v1^2
       - 8*u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 
      16*u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[0,1 - v1,0,1 - 
      v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/2*G[0,1 - 
      v1,0,u1]*G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1
       - 3*u1*v1 + 9*u1*v1^2 - 8*u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2
      *v1^2 + 8*u1^2*v1^3 - 16*u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc
       - 1/2*G[0,1 - v1,0,u1]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*
      Nc^(-1)*v1 + G[0,1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 
      v1 - v1^2 + u1 + 4*u1*v1^2 - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*
      u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*
      Nc*Pi + 1/12*G[0,1 - v1,0,u1]*Den[v1 + u1]^2*Num[22*v1 + 29*v1^2
       - 26*u1 + 82*u1*v1 - 100*u1*v1^2 + 124*u1*v1^3 + 53*u1^2 - 200*
      u1^2*v1 + 372*u1^2*v1^2 - 100*u1^3 + 372*u1^3*v1 + 124*u1^4]*Nc*
      v1 - 1/6*G[0,1 - v1,0,u1]*Den[v1 + u1]*Num[2 + v1 + u1 - 8*u1*v1
       + 8*u1*v1^2 - 8*u1^2 + 16*u1^2*v1 + 8*u1^3]*Nf*v1 - 1/2*G[0,1 - 
      v1,0,u1]*Den[v1 + u1]*Num[3*v1 + u1 - 8*u1*v1 + 10*u1*v1^2 - 8*
      u1^2 + 20*u1^2*v1 + 10*u1^3]*Nc^(-1)*v1 - 1/2*G[0,1 - v1,0,u1]*
      Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*v1 - 3/2*G[0,1 - v1
      ,0,0,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*Nc*v1 + 1/2*G[0,1 - v1,
      1,1 - v1,u1]*Den[v1 + u1]*Num[4*v1^2 - 6*v1^3 + v1^4 + 2*u1 + 4*
      u1*v1 - u1*v1^2 - 13*u1*v1^3 + 5*u1^2*v1 - 31*u1^2*v1^2 - 17*u1^3
      *v1]*Nc + 1/2*G[0,1 - v1,1,1 - v1,u1]*Num[v1^2 + 6*u1*v1 + 3*u1^2
      ]*Nc^(-1)*v1 + 1/2*G[0,1 - v1,1,u1]*G[1,v1]*Den[v1 + u1]*Num[4*
      v1^2 - 6*v1^3 + v1^4 + 2*u1 + 4*u1*v1 - u1*v1^2 - 13*u1*v1^3 + 5*
      u1^2*v1 - 31*u1^2*v1^2 - 17*u1^3*v1]*Nc + 1/2*G[0,1 - v1,1,u1]*G[
      1,v1]*Num[v1^2 + 6*u1*v1 + 3*u1^2]*Nc^(-1)*v1 + 1/2*G[0,1 - v1,1,
      u1]*Den[v1 + u1]*Num[4*v1^2 - 6*v1^3 + v1^4 + 2*u1 + 4*u1*v1 - u1
      *v1^2 - 13*u1*v1^3 + 5*u1^2*v1 - 31*u1^2*v1^2 - 17*u1^3*v1]*I*Nc*
      Pi + 1/2*G[0,1 - v1,1,u1]*Num[v1^2 + 6*u1*v1 + 3*u1^2]*I*Nc^(-1)*
      Pi*v1 - 1/2*G[0, - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 8 + 6*v1
       - v1^2 + 13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*v1 + 5*
      u1^3]*I*Nc*Pi*v1 - 1/2*G[0, - v1,1 - v1,u1]*Num[v1 + u1]^2*I*
      Nc^(-1)*Pi*v1 - 1/2*G[0, - v1,1 - v1,0,u1]*Den[ - 1 + u1]*Num[ - 
      8 + 6*v1 - v1^2 + 13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*
      v1 + 5*u1^3]*Nc*v1 - 1/2*G[0, - v1,1 - v1,0,u1]*Num[v1 + u1]^2*
      Nc^(-1)*v1 + 1/2*G[0, - v1, - v1,u1]*Den[ - 1 + u1]*Num[ - 4 - 2*
      v1 + 9*v1^2 - 2*v1^3 + 4*u1 + 31*u1*v1 - 29*u1*v1^2 + 2*u1*v1^3
       - 43*u1^2*v1 + 20*u1^2*v1^2 + 18*u1^3*v1]*I*Nc*Pi + 1/2*G[0, - 
      v1, - v1,u1]*Num[ - 1 + 2*v1^2 + 4*u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*
      v1 + 1/2*G[0, - v1, - v1,0,u1]*Den[ - 1 + u1]*Num[ - 4 - 2*v1 + 9
      *v1^2 - 2*v1^3 + 4*u1 + 31*u1*v1 - 29*u1*v1^2 + 2*u1*v1^3 - 43*
      u1^2*v1 + 20*u1^2*v1^2 + 18*u1^3*v1]*Nc + 1/2*G[0, - v1, - v1,0,
      u1]*Num[ - 1 + 2*v1^2 + 4*u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 1/2*G[0,
       - v1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 8 + 6*v1 - v1^2 + 13*u1
       - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*v1 + 5*u1^3]*I*Nc*Pi*v1
       - 1/2*G[0, - v1,u1]*G[1,v1]*Num[v1 + u1]^2*I*Nc^(-1)*Pi*v1 + 1/2
      *G[0, - v1,u1]*G[1,0,v1]*Den[ - 1 + u1]*Num[ - 8 + 6*v1 - v1^2 + 
      13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*v1 + 5*u1^3]*Nc*v1
       + 1/2*G[0, - v1,u1]*G[1,0,v1]*Num[v1 + u1]^2*Nc^(-1)*v1 - 1/12*
      G[0, - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]
      *Num[6*v1 + 15*v1^2 - 27*v1^3 + 6*v1^4 + 138*u1 - 114*u1*v1 + 95*
      u1*v1^2 - 472*u1*v1^3 + 332*u1*v1^4 - 393*u1^2 + 541*u1^2*v1 - 
      1549*u1^2*v1^2 + 1825*u1^2*v1^3 - 406*u1^2*v1^4 + 551*u1^3 - 1790
      *u1^3*v1 + 3485*u1^3*v1^2 - 1790*u1^3*v1^3 + 176*u1^3*v1^4 - 719*
      u1^4 + 2823*u1^4*v1 - 2934*u1^4*v1^2 + 680*u1^4*v1^3 + 831*u1^5
       - 2122*u1^5*v1 + 996*u1^5*v1^2 - 572*u1^6 + 656*u1^6*v1 + 164*
      u1^7]*I*Nc*Pi*v1 + 1/4*G[0, - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1
      ]^2*Num[ - 2*v1 - 3*v1^2 - 2*v1^3 - 6*u1 + 2*u1*v1 - 14*u1*v1^2
       + 16*u1*v1^3 + 13*u1^2 - 32*u1^2*v1 + 81*u1^2*v1^2 - 34*u1^2*
      v1^3 - 24*u1^3 + 118*u1^3*v1 - 120*u1^3*v1^2 + 16*u1^3*v1^3 + 53*
      u1^4 - 138*u1^4*v1 + 48*u1^4*v1^2 - 52*u1^5 + 48*u1^5*v1 + 16*
      u1^6]*I*Nc^(-1)*Pi*v1 + 1/12*G[0, - v1,u1]*Den[ - 1 + u1]*Den[v1
       + u1]^3*Num[22*v1^3 - 55*v1^4 + 27*v1^5 - 4*v1^6 + 60*u1*v1^2 - 
      187*u1*v1^3 + 128*u1*v1^4 - 55*u1*v1^5 + 4*u1*v1^6 + 36*u1^2*v1
       - 225*u1^2*v1^2 + 222*u1^2*v1^3 - 161*u1^2*v1^4 + 28*u1^2*v1^5
       - 8*u1^3 - 91*u1^3*v1 + 168*u1^3*v1^2 - 193*u1^3*v1^3 + 78*u1^3*
      v1^4 + 8*u1^4 + 47*u1^4*v1 - 103*u1^4*v1^2 + 106*u1^4*v1^3 - 20*
      u1^5*v1 + 70*u1^5*v1^2 + 18*u1^6*v1]*Nc*Pi^2 + 1/6*G[0, - v1,u1]*
      Den[v1 + u1]^3*Num[ - 3*v1^2 + 5*v1^3 + 2*v1^5 + 15*u1*v1^2 - 6*
      u1*v1^3 + 10*u1*v1^4 + 15*u1^2*v1 - 18*u1^2*v1^2 + 23*u1^2*v1^3
       + 5*u1^3 - 18*u1^3*v1 + 29*u1^3*v1^2 - 6*u1^4 + 19*u1^4*v1 + 5*
      u1^5]*Nc^(-1)*Pi^2*v1 + 2/3*G[0, - v1,u1]*Num[ - 1 + v1 + u1]*I*
      Nf*Pi*u1*v1 - 1/2*G[0, - v1,0,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 8
       + 6*v1 - v1^2 + 13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*v1
       + 5*u1^3]*Nc*v1 - 1/2*G[0, - v1,0,1 - v1,u1]*Num[v1 + u1]^2*
      Nc^(-1)*v1 - 1/2*G[0, - v1,0,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 8
       + 6*v1 - v1^2 + 13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*v1
       + 5*u1^3]*Nc*v1 - 1/2*G[0, - v1,0,u1]*G[1,v1]*Num[v1 + u1]^2*
      Nc^(-1)*v1 - 1/12*G[0, - v1,0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2
      *Den[ - 1 + v1 + u1]*Num[6*v1 + 15*v1^2 - 27*v1^3 + 6*v1^4 + 138*
      u1 - 114*u1*v1 + 95*u1*v1^2 - 472*u1*v1^3 + 332*u1*v1^4 - 393*
      u1^2 + 541*u1^2*v1 - 1549*u1^2*v1^2 + 1825*u1^2*v1^3 - 406*u1^2*
      v1^4 + 551*u1^3 - 1790*u1^3*v1 + 3485*u1^3*v1^2 - 1790*u1^3*v1^3
       + 176*u1^3*v1^4 - 719*u1^4 + 2823*u1^4*v1 - 2934*u1^4*v1^2 + 680
      *u1^4*v1^3 + 831*u1^5 - 2122*u1^5*v1 + 996*u1^5*v1^2 - 572*u1^6
       + 656*u1^6*v1 + 164*u1^7]*Nc*v1 + 1/4*G[0, - v1,0,u1]*Den[ - 1
       + u1]^2*Den[v1 + u1]^2*Num[ - 2*v1 - 3*v1^2 - 2*v1^3 - 6*u1 + 2*
      u1*v1 - 14*u1*v1^2 + 16*u1*v1^3 + 13*u1^2 - 32*u1^2*v1 + 81*u1^2*
      v1^2 - 34*u1^2*v1^3 - 24*u1^3 + 118*u1^3*v1 - 120*u1^3*v1^2 + 16*
      u1^3*v1^3 + 53*u1^4 - 138*u1^4*v1 + 48*u1^4*v1^2 - 52*u1^5 + 48*
      u1^5*v1 + 16*u1^6]*Nc^(-1)*v1 - 1/2*G[0, - v1,0,u1]*Den[v1 + u1]^
      3*Num[ - 2*v1^2 + v1^3 + v1^5 + 3*u1*v1^2 - 2*u1*v1^3 + 5*u1*v1^4
       + 3*u1^2*v1 - 6*u1^2*v1^2 + 11*u1^2*v1^3 + u1^3 - 6*u1^3*v1 + 13
      *u1^3*v1^2 - 2*u1^4 + 8*u1^4*v1 + 2*u1^5]*I*Nc^(-1)*Pi*v1 - 1/2*
      G[0, - v1,0,u1]*Den[v1 + u1]^3*Num[6*v1^3 + 5*v1^4 - 6*v1^5 + 
      v1^6 + 8*u1*v1^2 + 15*u1*v1^3 - 21*u1*v1^4 + 9*u1*v1^5 + 4*u1^2*
      v1 + 15*u1^2*v1^2 - 27*u1^2*v1^3 + 27*u1^2*v1^4 + 4*u1^3 + 5*u1^3
      *v1 - 15*u1^3*v1^2 + 37*u1^3*v1^3 - 3*u1^4*v1 + 24*u1^4*v1^2 + 6*
      u1^5*v1]*I*Nc*Pi + 2/3*G[0, - v1,0,u1]*Num[ - 1 + v1 + u1]*Nf*u1*
      v1 - 1/2*G[0, - v1,0,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]^3*Num[ - 
      18*v1^3 + 9*v1^4 - 32*u1*v1^2 + 45*u1*v1^3 - 10*u1*v1^4 - 16*u1^2
      *v1 + 59*u1^2*v1^2 - 30*u1^2*v1^3 + 3*u1^2*v1^4 - 4*u1^3 + 25*
      u1^3*v1 - 30*u1^3*v1^2 + 9*u1^3*v1^3 + 4*u1^4 - 10*u1^4*v1 + 9*
      u1^4*v1^2 + 3*u1^5*v1]*Nc + 1/2*G[0, - v1,0,0,u1]*Den[v1 + u1]^3*
      Num[2*v1^2 + v1^3 + 3*u1*v1^2 + 3*u1^2*v1 + u1^3]*Nc^(-1)*v1 - 1/
      6*G[0,u1]*G[0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1
       + u1]*Num[11*v1 - 40*v1^2 + 26*v1^3 + 3*v1^4 + 71*u1 - 150*u1*v1
       + 143*u1*v1^2 - 109*u1*v1^3 + 66*u1*v1^4 - 230*u1^2 + 315*u1^2*
      v1 - 319*u1^2*v1^2 + 368*u1^2*v1^3 - 117*u1^2*v1^4 + 258*u1^3 - 
      347*u1^3*v1 + 663*u1^3*v1^2 - 489*u1^3*v1^3 + 60*u1^3*v1^4 - 140*
      u1^4 + 486*u1^4*v1 - 765*u1^4*v1^2 + 228*u1^4*v1^3 + 125*u1^5 - 
      531*u1^5*v1 + 330*u1^5*v1^2 - 138*u1^6 + 216*u1^6*v1 + 54*u1^7]*I
      *Nc*Pi*v1 + 1/12*G[0,u1]*G[0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Den[ - 1 + v1 + u1]*Num[24*v1 - 9*v1^2 - 6*v1^3 - 21*v1^4 + 12*
      v1^5 - 182*u1 + 191*u1*v1 + 205*u1*v1^2 - 462*u1*v1^3 + 188*u1*
      v1^4 - 24*u1*v1^5 + 612*u1^2 - 62*u1^2*v1 - 1673*u1^2*v1^2 + 1514
      *u1^2*v1^3 - 415*u1^2*v1^4 + 12*u1^2*v1^5 - 479*u1^3 - 1787*u1^3*
      v1 + 3689*u1^3*v1^2 - 1842*u1^3*v1^3 + 204*u1^3*v1^4 - 555*u1^4
       + 3528*u1^4*v1 - 3276*u1^4*v1^2 + 708*u1^4*v1^3 + 1177*u1^5 - 
      2566*u1^5*v1 + 1020*u1^5*v1^2 - 741*u1^6 + 672*u1^6*v1 + 168*u1^7
      ]*Nc*v1 - 2/3*G[0,u1]*G[0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 1 + v1 + u1]*Num[ - 4 - 4*v1 - 2*v1^2 + 4*u1 + 4*u1*v1 + 
      u1*v1^2 + 2*u1^2 - 2*u1^2*v1 - 3*u1^3]*Nf*u1*v1 - 1/4*G[0,u1]*G[0
      ,v1]*Den[ - 1 + u1]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[v1^2
       - 2*v1^3 + v1^4 + 22*u1 - 19*u1*v1 - 32*u1*v1^2 + 52*u1*v1^3 - 
      15*u1*v1^4 - 42*u1^2 - 37*u1^2*v1 + 181*u1^2*v1^2 - 114*u1^2*v1^3
       + 16*u1^2*v1^4 - 7*u1^3 + 210*u1^3*v1 - 252*u1^3*v1^2 + 64*u1^3*
      v1^3 + 80*u1^4 - 222*u1^4*v1 + 96*u1^4*v1^2 - 69*u1^5 + 64*u1^5*
      v1 + 16*u1^6]*Nc^(-1)*v1 + 1/12*G[0,u1]*G[0,v1]*Den[ - 1 + u1]*
      Den[v1 + u1]^3*Num[14*v1^3 - 22*v1^4 + 40*u1*v1^2 - 80*u1*v1^3 + 
      89*u1*v1^4 - 82*u1*v1^5 + 32*u1^2*v1 - 106*u1^2*v1^2 + 267*u1^2*
      v1^3 - 386*u1^2*v1^4 + 82*u1^2*v1^5 + 4*u1^3 - 54*u1^3*v1 + 267*
      u1^3*v1^2 - 666*u1^3*v1^3 + 331*u1^3*v1^4 - 4*u1^4 + 89*u1^4*v1
       - 502*u1^4*v1^2 + 501*u1^4*v1^3 - 140*u1^5*v1 + 337*u1^5*v1^2 + 
      85*u1^6*v1]*Nc*Pi^2 + 1/4*G[0,u1]*G[0,v1]*Den[ - 1 + u1]*Den[v1
       + u1]^2*Num[ - 5*v1^2 + 2*v1^3 + 4*u1 - 12*u1*v1 + 29*u1*v1^2 - 
      22*u1*v1^3 - 11*u1^2 + 54*u1^2*v1 - 80*u1^2*v1^2 + 16*u1^2*v1^3
       + 27*u1^3 - 94*u1^3*v1 + 48*u1^3*v1^2 - 36*u1^4 + 48*u1^4*v1 + 
      16*u1^5]*I*Nc^(-1)*Pi*v1 - 1/12*G[0,u1]*G[0,v1]*Den[v1 + u1]^3*
      Num[4*v1^2 - 5*v1^3 + 4*u1*v1 - 15*u1*v1^2 - 8*u1*v1^3 + 14*u1*
      v1^4 + 2*u1^2 - 15*u1^2*v1 - 24*u1^2*v1^2 + 53*u1^2*v1^3 - 5*u1^3
       - 24*u1^3*v1 + 75*u1^3*v1^2 - 8*u1^4 + 47*u1^4*v1 + 11*u1^5]*
      Nc^(-1)*Pi^2*v1 + 1/6*G[0,u1]*G[0,v1]*Den[v1 + u1]*Num[ - 2 + 5*
      v1 + 5*u1 - 12*u1*v1 + 12*u1*v1^2 - 12*u1^2 + 24*u1^2*v1 + 12*
      u1^3]*I*Nf*Pi*v1 + 2/3*G[0,u1]*G[1,v1]*Den[ - 1 + u1]^2*Den[v1 + 
      u1]^2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 2*v1^2 + u1 - 2*u1*v1
       + u1*v1^2 - u1^2 + u1^2*v1]*Nf*u1*v1 - 1/12*G[0,u1]*G[1,v1]*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 24*v1 + 21*v1^2 - 21*v1^3 + 12
      *v1^4 + 20*u1 + 60*u1*v1 - 232*u1*v1^2 + 176*u1*v1^3 - 24*u1*v1^4
       - 49*u1^2 - 365*u1^2*v1 + 821*u1^2*v1^2 - 391*u1^2*v1^3 + 12*
      u1^2*v1^4 - 110*u1^3 + 1132*u1^3*v1 - 1214*u1^3*v1^2 + 192*u1^3*
      v1^3 + 475*u1^4 - 1351*u1^4*v1 + 516*u1^4*v1^2 - 504*u1^5 + 504*
      u1^5*v1 + 168*u1^6]*Nc*v1 + 1/12*G[0,u1]*G[1,v1]*Den[ - 1 + u1]^2
      *Den[v1 + u1]^2*Num[29*v1^2 - 48*u1 + 82*u1*v1 - 150*u1*v1^2 + 
      116*u1*v1^3 + 149*u1^2 - 348*u1^2*v1 + 441*u1^2*v1^2 - 112*u1^2*
      v1^3 - 246*u1^3 + 558*u1^3*v1 - 356*u1^3*v1^2 + 44*u1^3*v1^3 + 
      233*u1^4 - 376*u1^4*v1 + 132*u1^4*v1^2 - 132*u1^5 + 132*u1^5*v1
       + 44*u1^6]*I*Nc*Pi*v1 - 1/2*G[0,u1]*G[1,v1]*Den[ - 1 + u1]*Den[
      v1 + u1]*Num[ - 3*v1 - u1 + 11*u1*v1 - 10*u1*v1^2 + 9*u1^2 - 26*
      u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4]*I*Nc^(-1)*
      Pi*v1 + 1/4*G[0,u1]*G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - v1
       + v1^2 - 3*u1 + 18*u1*v1 - 15*u1*v1^2 + 19*u1^2 - 47*u1^2*v1 + 
      16*u1^2*v1^2 - 32*u1^3 + 32*u1^3*v1 + 16*u1^4]*Nc^(-1)*v1 - 1/12*
      G[0,u1]*G[1,v1]*Den[ - 1 + u1]*Num[6 - 2*v1 - 6*u1 + 52*u1*v1 - 
      42*u1*v1^2 - 87*u1^2*v1 + 42*u1^2*v1^2 + 39*u1^3*v1]*Nc*Pi^2 - 1/
      6*G[0,u1]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nf*Pi*v1 + 1/
      12*G[0,u1]*G[1,v1]*Num[9 - 20*u1 + 14*u1*v1 + 17*u1^2]*Nc^(-1)*
      Pi^2*v1 - 1/12*G[0,u1]*G[1,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Den[ - 1 + v1 + u1]*Num[ - 22*v1 - 87*v1^2 + 109*v1^3 + 2*u1 - 
      226*u1*v1 + 1143*u1*v1^2 - 1332*u1*v1^3 + 544*u1*v1^4 - 187*u1^2
       + 2129*u1^2*v1 - 4993*u1^2*v1^2 + 3767*u1^2*v1^3 - 716*u1^2*v1^4
       + 1119*u1^3 - 6086*u1^3*v1 + 8425*u1^3*v1^2 - 3472*u1^3*v1^3 + 
      304*u1^3*v1^4 - 2425*u1^4 + 7725*u1^4*v1 - 6120*u1^4*v1^2 + 1192*
      u1^4*v1^3 + 2523*u1^5 - 4688*u1^5*v1 + 1764*u1^5*v1^2 - 1324*u1^6
       + 1168*u1^6*v1 + 292*u1^7]*Nc*v1 + 1/2*G[0,u1]*G[1,0,v1]*Den[ - 
      1 + u1]^2*Den[v1 + u1]*Num[9*v1 + 5*u1 - 34*u1*v1 + 18*u1*v1^2 - 
      26*u1^2 + 81*u1^2*v1 - 40*u1^2*v1^2 + 59*u1^3 - 98*u1^3*v1 + 20*
      u1^3*v1^2 - 58*u1^4 + 40*u1^4*v1 + 20*u1^5]*Nc^(-1)*v1 - 1/2*G[0,
      u1]*G[1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2 - 5*v1 + 3*
      v1^2 - v1^3 - 3*u1 + 41*u1*v1 - 32*u1*v1^2 + u1*v1^3 + 38*u1^2 - 
      93*u1^2*v1 + 29*u1^2*v1^2 - 62*u1^3 + 53*u1^3*v1 + 25*u1^4]*I*Nc*
      Pi*v1 + 1/6*G[0,u1]*G[1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 
      2 - 5*v1 - 3*u1 + 23*u1*v1 - 20*u1*v1^2 + 23*u1^2 - 60*u1^2*v1 + 
      20*u1^2*v1^2 - 40*u1^3 + 40*u1^3*v1 + 20*u1^4]*Nf*v1 - 1/2*G[0,u1
      ]*G[1,0,v1]*Num[ - 3 + v1^2 + 6*u1 - 3*u1^2]*I*Nc^(-1)*Pi*v1 + 1/
      2*G[0,u1]*G[1,0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2 - 5*v1
       + 3*v1^2 - v1^3 - 3*u1 + 42*u1*v1 - 32*u1*v1^2 + u1*v1^3 + 39*
      u1^2 - 96*u1^2*v1 + 29*u1^2*v1^2 - 65*u1^3 + 53*u1^3*v1 + 25*u1^4
      ]*Nc*v1 + 1/2*G[0,u1]*G[1,0,0,v1]*Num[ - 9 + v1^2 + 6*u1 - 3*u1^2
      ]*Nc^(-1)*v1 - 1/2*G[0,u1]*G[1,0,1,v1]*Den[ - 1 + u1]*Num[ - 6 + 
      3*v1 - v1^2 + 11*u1 - 9*u1*v1 + u1*v1^2 - 15*u1^2 + 6*u1^2*v1 + 4
      *u1^3]*Nc*v1 - 1/2*G[0,u1]*G[1,0,1,v1]*Num[1 + v1]*Num[ - 1 + v1
       + 2*u1]*Nc^(-1)*v1 + 1/12*G[0,u1]*G[1,1,v1]*Den[ - 1 + u1]^2*
      Num[51 - 276*u1 + 196*u1*v1 + 497*u1^2 - 272*u1^2*v1 - 396*u1^3
       + 124*u1^3*v1 + 124*u1^4]*Nc*v1 + G[0,u1]*G[1,1,v1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[ - 2*v1^2 + u1 - 2*u1*v1 + 4*u1*v1^2 - 4*u1*
      v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3*v1
       + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi - 1/6*G[0,u1]*G[1,1,v1]*Den[
       - 1 + u1]*Num[ - 3 + 9*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*
      u1^3]*Nf*v1 - 1/2*G[0,u1]*G[1,1,v1]*Den[ - 1 + u1]*Num[ - 3 + 15*
      u1 - 12*u1*v1 - 22*u1^2 + 10*u1^2*v1 + 10*u1^3]*Nc^(-1)*v1 - 1/2*
      G[0,u1]*G[1,1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*
      v1 + 1/2*G[0,u1]*G[1,1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[10*
      v1^2 - 4*u1 + 10*u1*v1 + 9*u1*v1^2 - 6*u1*v1^3 + 4*u1^2 + 9*u1^2*
      v1 - 18*u1^2*v1^2 + 6*u1^2*v1^3 - 12*u1^3*v1 + 11*u1^3*v1^2 + 5*
      u1^4*v1]*Nc + 1/2*G[0,u1]*G[1,1,0,v1]*Num[ - 2 - 4*u1 + 6*u1*v1
       + 5*u1^2]*Nc^(-1)*v1 - 3/2*G[0,u1]*G[1,1,1,v1]*Den[ - 1 + u1]*
      Num[1 + u1]*Nc*v1 - 1/12*G[0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 24*v1 + 21*v1^2 - 21*v1^3 + 12*v1^4 - 66*u1 + 9*u1*v1 - 95
      *u1*v1^2 + 176*u1*v1^3 - 24*u1*v1^4 + 72*u1^2 + 11*u1^2*v1 + 547*
      u1^2*v1^2 - 391*u1^2*v1^3 + 12*u1^2*v1^4 + 43*u1^3 + 533*u1^3*v1
       - 1077*u1^3*v1^2 + 192*u1^3*v1^3 + 150*u1^4 - 1077*u1^4*v1 + 516
      *u1^4*v1^2 - 367*u1^5 + 504*u1^5*v1 + 168*u1^6]*I*Nc*Pi*v1 - 1/24
      *G[0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 2*v1 + v1^2 + 6*
      u1 + 16*u1*v1 + 4*u1*v1^2 - 24*u1*v1^3 - u1^2 - 14*u1^2*v1 - 47*
      u1^2*v1^2 + 12*u1^2*v1^3 - 10*u1^3 - 12*u1^3*v1 + 14*u1^3*v1^2 + 
      4*u1^3*v1^3 + 11*u1^4 - 8*u1^4*v1 + 12*u1^4*v1^2 - 10*u1^5 + 12*
      u1^5*v1 + 4*u1^6]*Nc^(-1)*Pi^2*v1 + 1/72*G[0,u1]*Den[ - 1 + u1]^2
      *Den[v1 + u1]^2*Num[60*v1 + 69*v1^2 + 240*u1 + 18*u1*v1 - 790*u1*
      v1^2 + 532*u1*v1^3 - 411*u1^2 - 1520*u1^2*v1 + 2747*u1^2*v1^2 - 
      776*u1^2*v1^3 - 550*u1^3 + 3898*u1^3*v1 - 2830*u1^3*v1^2 + 316*
      u1^3*v1^3 + 1683*u1^4 - 3332*u1^4*v1 + 948*u1^4*v1^2 - 1278*u1^5
       + 948*u1^5*v1 + 316*u1^6]*Nc*Pi^2*v1 + 2/3*G[0,u1]*Den[ - 1 + u1
      ]^2*Num[ - 2 + u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1 + 1/6*G[0,u1
      ]*Den[ - 1 + u1]*Den[v1 + u1]^3*Num[ - 5*v1^3 - v1^4 + 3*v1^5 - 
      v1^6 - 16*u1*v1^2 + 2*u1*v1^3 + 28*u1*v1^4 - 16*u1*v1^5 + u1*v1^6
       - 14*u1^2*v1 + 13*u1^2*v1^2 + 66*u1^2*v1^3 - 71*u1^2*v1^4 + 13*
      u1^2*v1^5 - 2*u1^3 + 13*u1^3*v1 + 60*u1^3*v1^2 - 127*u1^3*v1^3 + 
      40*u1^3*v1^4 + 2*u1^4 + 19*u1^4*v1 - 100*u1^4*v1^2 + 52*u1^4*v1^3
       - 29*u1^5*v1 + 31*u1^5*v1^2 + 7*u1^6*v1]*I*Nc*Pi^3 - 1/3*G[0,u1]
      *Den[ - 1 + u1]*Den[v1 + u1]^2*Num[11*v1 + 77*u1 - 11*u1*v1 - 43*
      u1*v1^2 - 77*u1^2 - 86*u1^2*v1 + 54*u1^2*v1^2 - 43*u1^3 + 108*
      u1^3*v1 + 54*u1^4]*Nc*v1 + 1/4*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1
      ]^2*Num[ - v1^2 + v1^3 + 2*u1 - 5*u1*v1 + 18*u1*v1^2 - 15*u1*v1^3
       - 6*u1^2 + 36*u1^2*v1 - 61*u1^2*v1^2 + 16*u1^2*v1^3 + 19*u1^3 - 
      77*u1^3*v1 + 48*u1^3*v1^2 - 31*u1^4 + 48*u1^4*v1 + 16*u1^5]*I*
      Nc^(-1)*Pi*v1 - 1/18*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 3
       - 3*v1 + 4*u1*v1 - 4*u1*v1^2 + 4*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2
       - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*Nf*Pi^2*v1 + 2/3*G[0,u1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + u1^2]*Nf*v1 + 1/12*G[0,
      u1]*Den[v1 + u1]^3*Num[4*v1^2 - 3*v1^3 + 2*v1^5 + 4*u1*v1 - 9*u1*
      v1^2 - 4*u1*v1^3 + 22*u1*v1^4 + 2*u1^2 - 9*u1^2*v1 - 12*u1^2*v1^2
       + 64*u1^2*v1^3 - 3*u1^3 - 12*u1^3*v1 + 80*u1^3*v1^2 - 4*u1^4 + 
      46*u1^4*v1 + 10*u1^5]*I*Nc^(-1)*Pi^3*v1 + 2*G[0,u1]*Den[v1 + u1]^
      2*Num[ - 5 + 4*v1^2 + 8*u1*v1 + 4*u1^2]*Nc^(-1)*u1*v1 + G[0,v1]*
      G[1 - v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[2 + u1]*Nc^(-1)*v1
       + G[0,v1]*G[1 - v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[5 + 4*u1
      ]*Nc*v1 - 1/2*G[0,v1]*G[1 - v1,1 - v1, - v1,u1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[2*v1 - 3*v1^2 + 6*v1^3 - v1^4 - 2*u1 - 5*u1*v1
       + 37*u1*v1^2 - 25*u1*v1^3 + u1*v1^4 + 2*u1^2 + 31*u1^2*v1 - 63*
      u1^2*v1^2 + 19*u1^2*v1^3 - 39*u1^3*v1 + 35*u1^3*v1^2 + 17*u1^4*v1
      ]*Nc - 1/2*G[0,v1]*G[1 - v1,1 - v1, - v1,u1]*Num[ - 1 + v1 + u1]*
      Num[1 + v1 + u1]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[1 - v1,1 - v1,u1]*
      Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 + 2*v1^2 - 6*v1^3 + 
      v1^4 + 2*u1 + 8*u1*v1 - 18*u1*v1^2 + 15*u1*v1^3 + 3*u1*v1^4 - 6*
      u1^2 - 18*u1^2*v1 + 69*u1^2*v1^2 - 39*u1^2*v1^3 - 3*u1^2*v1^4 + 6
      *u1^3 + 57*u1^3*v1 - 145*u1^3*v1^2 + 51*u1^3*v1^3 + u1^3*v1^4 - 2
      *u1^4 - 103*u1^4*v1 + 133*u1^4*v1^2 - 19*u1^4*v1^3 + 79*u1^5*v1
       - 41*u1^5*v1^2 - 21*u1^6*v1]*I*Nc*Pi - 1/2*G[0,v1]*G[1 - v1,1 - 
      v1,u1]*Den[ - 1 + u1]^3*Num[v1^2 - 2*u1 + 3*u1*v1^2 + 7*u1^2 - 3*
      u1^2*v1^2 - 9*u1^3 + u1^3*v1^2 + 5*u1^4 - u1^5]*I*Nc^(-1)*Pi*v1
       + 1/2*G[0,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[3 - 13*u1
       + 13*u1*v1 + 31*u1^2 - 21*u1^2*v1 - 31*u1^3 + 10*u1^3*v1 + 10*
      u1^4]*Nc^(-1)*v1 - 1/12*G[0,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1
      ]^2*Num[79 - 6*v1 - 334*u1 + 328*u1*v1 + 605*u1^2 - 350*u1^2*v1
       - 474*u1^3 + 124*u1^3*v1 + 124*u1^4]*Nc*v1 + 1/6*G[0,v1]*G[1 - 
      v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 5 + 3*u1 - 8*u1*v1 - 16*u1^2
       + 8*u1^2*v1 + 8*u1^3]*Nf*v1 + 1/2*G[0,v1]*G[1 - v1,1 - v1,0,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[7*v1^2 + 3*v1^3 - v1^4 - 2*u1 + 7
      *u1*v1 + 13*u1*v1^2 - 10*u1*v1^3 + u1*v1^4 + 2*u1^2 + 10*u1^2*v1
       - 21*u1^2*v1^2 + 7*u1^2*v1^3 - 12*u1^3*v1 + 11*u1^3*v1^2 + 5*
      u1^4*v1]*Nc + 1/2*G[0,v1]*G[1 - v1,1 - v1,0,u1]*Num[v1^2 - 4*u1
       + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[1 - v1,1 - v1,1,
      u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2 + 12*v1 - 3*v1^2 + 18*
      u1 - 22*u1*v1 - u1*v1^2 + 6*u1*v1^3 - 25*u1^2 + 26*u1^2*v1 - 9*
      u1^2*v1^2 - 6*u1^2*v1^3 + 29*u1^3 - 76*u1^3*v1 + 27*u1^3*v1^2 + 2
      *u1^3*v1^3 - 61*u1^4 + 90*u1^4*v1 - 12*u1^4*v1^2 + 57*u1^5 - 30*
      u1^5*v1 - 16*u1^6]*Nc*v1 - 1/2*G[0,v1]*G[1 - v1,1 - v1,1,u1]*Den[
       - 1 + u1]^3*Num[1 + u1 - 6*u1*v1 + 6*u1*v1^2 - 11*u1^2 + 18*u1^2
      *v1 - 6*u1^2*v1^2 + 19*u1^3 - 18*u1^3*v1 + 2*u1^3*v1^2 - 14*u1^4
       + 6*u1^4*v1 + 4*u1^5]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[1 - v1, - v1,1
       - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4 - 4*v1 + 3*v1^2 - 
      v1^3 + 4*u1*v1 - 2*u1*v1^2 + u1*v1^3 + u1^2 + 3*u1^2*v1 - u1^2*
      v1^2 + 4*u1^3 - 5*u1^3*v1 - 3*u1^4]*Nc*v1 + 1/2*G[0,v1]*G[1 - v1,
       - v1,1 - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*
      v1 + G[0,v1]*G[1 - v1, - v1, - v1,u1]*Den[ - 1 + u1]*Num[1 - u1
       - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc*v1 - G[0,v1]*G[1 - 
      v1, - v1, - v1,u1]*Num[1 - 2*u1 + 2*u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 
      1/4*G[0,v1]*G[1 - v1, - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[
      21*v1 + 17*u1 - 60*u1*v1 + 16*u1*v1^2 - 52*u1^2 + 97*u1^2*v1 - 40
      *u1^2*v1^2 + 77*u1^3 - 102*u1^3*v1 + 20*u1^3*v1^2 - 62*u1^4 + 40*
      u1^4*v1 + 20*u1^5]*Nc^(-1)*v1 + 1/12*G[0,v1]*G[1 - v1, - v1,u1]*
      Den[ - 1 + u1]^2*Den[v1 + u1]*Num[63*v1 + 111*u1 - 440*u1*v1 + 
      272*u1*v1^2 - 536*u1^2 + 959*u1^2*v1 - 268*u1^2*v1^2 + 735*u1^3
       - 682*u1^3*v1 + 104*u1^3*v1^2 - 414*u1^4 + 208*u1^4*v1 + 104*
      u1^5]*Nc*v1 + 1/2*G[0,v1]*G[1 - v1, - v1,u1]*Den[v1 + u1]*Num[4
       + 6*v1 - 3*v1^2 + v1^3 + 6*u1 - 10*u1*v1 + 7*u1*v1^2 - 7*u1^2 + 
      11*u1^2*v1 + 5*u1^3]*I*Nc*Pi*v1 - 2/3*G[0,v1]*G[1 - v1, - v1,u1]*
      Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0,v1]*G[1 - v1, - v1,u1]*
      Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[0
      ,v1]*G[1 - v1, - v1,0,u1]*Den[ - 1 + u1]*Num[ - 3 + 3*v1 - v1^2
       + 16*u1 - 13*u1*v1 + u1*v1^2 - 20*u1^2 + 10*u1^2*v1 + 9*u1^3]*Nc
      *v1 + 1/2*G[0,v1]*G[1 - v1, - v1,0,u1]*Num[v1 + u1]^2*Nc^(-1)*v1
       + 1/12*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Num[10 - 59*v1 + 27
      *v1^2 - 6*v1^3 - 30*u1 + 293*u1*v1 - 177*u1*v1^2 + 12*u1*v1^3 + 
      30*u1^2 - 667*u1^2*v1 + 405*u1^2*v1^2 - 12*u1^2*v1^3 - 10*u1^3 + 
      803*u1^3*v1 - 375*u1^3*v1^2 + 4*u1^3*v1^3 - 482*u1^4*v1 + 120*
      u1^4*v1^2 + 112*u1^5*v1]*Nc*Pi^2 + 1/12*G[0,v1]*G[1 - v1,u1]*Den[
       - 1 + u1]^3*Num[13 - 6*v1^2 - 51*u1 + 12*u1*v1^2 + 87*u1^2 - 12*
      u1^2*v1^2 - 81*u1^3 + 4*u1^3*v1^2 + 40*u1^4 - 8*u1^5]*Nc^(-1)*
      Pi^2*v1 - 2/3*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^
      2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 8*v1^2 + u1 - 14*u1*v1 + 4*
      u1*v1^2 - 7*u1^2 + 7*u1^2*v1 + 3*u1^3]*Nf*u1*v1 + 1/4*G[0,v1]*G[1
       - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[33*v1^2 - 2*v1^3 - 
      4*u1 + 62*u1*v1 - 86*u1*v1^2 + 22*u1*v1^3 + 37*u1^2 - 158*u1^2*v1
       + 135*u1^2*v1^2 - 44*u1^2*v1^3 - 78*u1^3 + 200*u1^3*v1 - 150*
      u1^3*v1^2 + 20*u1^3*v1^3 + 87*u1^4 - 168*u1^4*v1 + 60*u1^4*v1^2
       - 62*u1^5 + 60*u1^5*v1 + 20*u1^6]*I*Nc^(-1)*Pi*v1 + 1/12*G[0,v1]
      *G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[36*v1^2 - 24*
      v1^3 - 12*v1^4 - 36*u1*v1 - 15*u1*v1^2 - 69*u1*v1^3 + 36*u1*v1^4
       - 28*u1^2 + 228*u1^2*v1 - 193*u1^2*v1^2 + 41*u1^2*v1^3 - 36*u1^2
      *v1^4 + 131*u1^3 - 275*u1^3*v1 + 263*u1^3*v1^2 - 346*u1^3*v1^3 + 
      12*u1^3*v1^4 - 95*u1^4 + 517*u1^4*v1 - 1019*u1^4*v1^2 + 192*u1^4*
      v1^3 + 259*u1^5 - 1144*u1^5*v1 + 516*u1^5*v1^2 - 435*u1^6 + 504*
      u1^6*v1 + 168*u1^7]*Nc*u1^(-1)*v1 - 1/6*G[0,v1]*G[1 - v1,u1]*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Num[63*v1^2 + 42*u1 + 138*u1*v1 - 293
      *u1*v1^2 + 108*u1*v1^3 - 9*u1^2 - 610*u1^2*v1 + 581*u1^2*v1^2 - 
      84*u1^2*v1^3 - 275*u1^3 + 850*u1^3*v1 - 327*u1^3*v1^2 + 24*u1^3*
      v1^3 + 377*u1^4 - 402*u1^4*v1 + 72*u1^4*v1^2 - 159*u1^5 + 72*u1^5
      *v1 + 24*u1^6]*I*Nc*Pi*v1 - 1/4*G[0,v1]*G[1 - v1,u1]*Den[ - 1 + 
      u1]^2*Den[v1 + u1]*Num[8*v1 - 8*v1^2 + 12*u1 - 35*u1*v1 + 15*u1*
      v1^2 - 33*u1^2 + 72*u1^2*v1 - 35*u1^2*v1^2 + 57*u1^3 - 62*u1^3*v1
       - 10*u1^3*v1^2 - 25*u1^4 - 37*u1^4*v1 + 16*u1^4*v1^2 - 27*u1^5
       + 32*u1^5*v1 + 16*u1^6]*Nc^(-1)*u1^(-1)*v1 + 1/6*G[0,v1]*G[1 - 
      v1,u1]*Den[ - 1 + u1]*Num[ - 3 + 17*u1 - 12*u1*v1 - 24*u1^2 + 12*
      u1^2*v1 + 12*u1^3]*I*Nf*Pi*v1 + 1/2*G[0,v1]*G[1 - v1,0,1 - v1,u1]
      *Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - 2*v1 + 9*v1^2 - v1^3 - 4*u1
       + u1*v1 + 10*u1*v1^2 + u1*v1^3 - 8*u1^2 + 48*u1^2*v1 - 19*u1^2*
      v1^2 + 37*u1^3 - 41*u1^3*v1 - 21*u1^4]*Nc*v1 + 1/2*G[0,v1]*G[1 - 
      v1,0,1 - v1,u1]*Num[3 + v1^2 - 2*u1 + 4*u1*v1 + 3*u1^2]*Nc^(-1)*
      v1 + 1/2*G[0,v1]*G[1 - v1,0, - v1,u1]*Den[ - 1 + u1]*Num[2 - 10*
      v1 + 9*v1^2 - 2*v1^3 - 2*u1 + 37*u1*v1 - 29*u1*v1^2 + 2*u1*v1^3
       - 46*u1^2*v1 + 20*u1^2*v1^2 + 17*u1^3*v1]*Nc + 1/2*G[0,v1]*G[1
       - v1,0, - v1,u1]*Num[ - 3 + 2*v1^2 + 6*u1 - 3*u1^2]*Nc^(-1)*v1
       - 1/12*G[0,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 12*v1^2 + 36*v1^3 - 36*v1^4 + 12*v1^5 - 2*u1*v1 + 213*u1*
      v1^2 - 168*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5 - 14*u1^2 + 346*
      u1^2*v1 - 1032*u1^2*v1^2 + 796*u1^2*v1^3 - 108*u1^2*v1^4 + 12*
      u1^2*v1^5 + 217*u1^3 - 1826*u1^3*v1 + 2731*u1^3*v1^2 - 860*u1^3*
      v1^3 + 36*u1^3*v1^4 - 950*u1^4 + 3518*u1^4*v1 - 2524*u1^4*v1^2 + 
      328*u1^4*v1^3 + 1487*u1^5 - 2780*u1^5*v1 + 888*u1^5*v1^2 - 1032*
      u1^6 + 876*u1^6*v1 + 292*u1^7]*Nc*u1^(-1)*v1 + G[0,v1]*G[1 - v1,0
      ,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[6*v1 + 4*u1 - 20*u1*v1 + 9
      *u1*v1^2 - 16*u1^2 + 42*u1^2*v1 - 20*u1^2*v1^2 + 31*u1^3 - 49*
      u1^3*v1 + 10*u1^3*v1^2 - 29*u1^4 + 20*u1^4*v1 + 10*u1^5]*Nc^(-1)*
      v1 + 1/6*G[0,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[
       - 2 - 3*v1 - u1 + 21*u1*v1 - 20*u1*v1^2 + 21*u1^2 - 60*u1^2*v1
       + 20*u1^2*v1^2 - 40*u1^3 + 40*u1^3*v1 + 20*u1^4]*Nf*v1 - 1/2*G[0
      ,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 15*v1^2 + 
      9*v1^3 - 2*v1^4 + 2*u1 - 15*u1*v1 + 57*u1*v1^2 - 39*u1*v1^3 + 2*
      u1*v1^4 - 2*u1^2 + 48*u1^2*v1 - 99*u1^2*v1^2 + 30*u1^2*v1^3 - 62*
      u1^3*v1 + 53*u1^3*v1^2 + 25*u1^4*v1]*I*Nc*Pi - 1/2*G[0,v1]*G[1 - 
      v1,0,u1]*Num[ - 3 + 2*v1^2 + 6*u1 - 3*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2
      *G[0,v1]*G[1 - v1,0,0,u1]*Den[v1 + u1]*Num[2*v1 + 4*v1^2 - 6*v1^3
       + v1^4 - 2*u1 + 4*u1*v1 - 32*u1*v1^2 + 23*u1*v1^3 - 26*u1^2*v1
       + 43*u1^2*v1^2 + 21*u1^3*v1]*Nc - 1/2*G[0,v1]*G[1 - v1,0,0,u1]*
      Num[ - 2 + v1^2 + 4*u1 - 2*u1*v1 - 3*u1^2]*Nc^(-1)*v1 - 1/2*G[0,
      v1]*G[1 - v1,0,1,u1]*Den[v1 + u1]*Num[ - 2 + 12*v1 - 12*v1^2 + 2*
      v1^3 + 12*u1 - 7*u1*v1 - 12*u1*v1^2 + 5*u1^2 - 31*u1^2*v1 - 17*
      u1^3]*Nc*v1 - 1/2*G[0,v1]*G[1 - v1,0,1,u1]*Num[2 + 2*v1^2 + 6*u1*
      v1 + 3*u1^2]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[1 - v1,1,1 - v1,u1]*Den[
       - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 - 9*v1^3 + 2*v1^4 - 4*u1 + 
      6*u1*v1 - 3*u1*v1^2 - 3*u1*v1^3 + 12*u1^2 - 36*u1^2*v1^2 + 33*
      u1^2*v1^3 - 12*u1^3 - 29*u1^3*v1 + 86*u1^3*v1^2 - 27*u1^3*v1^3 + 
      4*u1^4 + 53*u1^4*v1 - 64*u1^4*v1^2 + 8*u1^4*v1^3 - 37*u1^5*v1 + 
      17*u1^5*v1^2 + 9*u1^6*v1]*Nc + 1/2*G[0,v1]*G[1 - v1,1,1 - v1,u1]*
      Den[ - 1 + u1]^3*Num[1 + 2*v1^2 - u1 - 4*u1^2 + 8*u1^3 - 5*u1^4
       + u1^5]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3
      *Den[v1 + u1]*Num[ - 4 - v1 - 3*v1^2 + v1^3 + 11*u1 + 13*u1*v1 - 
      12*u1*v1^2 + 3*u1*v1^3 + 4*u1^2 - 44*u1^2*v1 + 24*u1^2*v1^2 - 3*
      u1^2*v1^3 - 27*u1^3 + 36*u1^3*v1 - 6*u1^3*v1^2 + u1^3*v1^3 + 15*
      u1^4 + u1^4*v1 - u1^4*v1^2 + 4*u1^5 - 5*u1^5*v1 - 3*u1^6]*I*Nc*Pi
      *v1 + 1/2*G[0,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*Num[v1^2 - 2*u1
      *v1 + 3*u1*v1^2 - u1^2 + 6*u1^2*v1 - 3*u1^2*v1^2 + 3*u1^3 - 6*
      u1^3*v1 + u1^3*v1^2 - 3*u1^4 + 2*u1^4*v1 + u1^5]*I*Nc^(-1)*Pi*v1
       + 1/12*G[0,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 12*v1^2 + 36*v1^3 - 36*v1^4 + 12*v1^5 - 24*u1*v1 + 93*u1*
      v1^2 - 174*u1*v1^3 + 108*u1*v1^4 - 24*u1*v1^5 - 120*u1^2 + 126*
      u1^2*v1 - 632*u1^2*v1^2 + 704*u1^2*v1^3 - 108*u1^2*v1^4 + 12*u1^2
      *v1^5 + 285*u1^3 - 982*u1^3*v1 + 1927*u1^3*v1^2 - 634*u1^3*v1^3
       + 36*u1^3*v1^4 - 596*u1^4 + 2162*u1^4*v1 - 1616*u1^4*v1^2 + 200*
      u1^4*v1^3 + 843*u1^5 - 1642*u1^5*v1 + 504*u1^5*v1^2 - 576*u1^6 + 
      492*u1^6*v1 + 164*u1^7]*Nc*u1^(-1)*v1 - 1/4*G[0,v1]*G[1 - v1,1,u1
      ]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 9*v1^2 + 2*v1^3 + 4*u1
       - 22*u1*v1 + 4*u1*v1^2 + 16*u1*v1^3 - 21*u1^2 + 10*u1^2*v1 + 69*
      u1^2*v1^2 - 30*u1^2*v1^3 + 12*u1^3 + 86*u1^3*v1 - 104*u1^3*v1^2
       + 16*u1^3*v1^3 + 33*u1^4 - 118*u1^4*v1 + 48*u1^4*v1^2 - 44*u1^5
       + 48*u1^5*v1 + 16*u1^6]*Nc^(-1)*v1 - 2/3*G[0,v1]*G[1 - v1,1,u1]*
      Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0,v1]*G[1 - v1,1,0,u1]*Den[
      v1 + u1]*Num[2 + 4*v1 - 3*v1^2 + 4*u1 - 6*u1*v1 + 4*u1*v1^2 - 3*
      u1^2 + 9*u1^2*v1 + 5*u1^3]*Nc*v1 + 1/2*G[0,v1]*G[1 - v1,1,0,u1]*
      Num[ - 1 + u1]^2*Nc^(-1)*v1 - 1/2*G[0,v1]*G[1 - v1,1,1,u1]*Den[v1
       + u1]*Num[ - v1^2 + 4*u1 - u1*v1 - 11*u1*v1^2 + 16*u1*v1^3 - 11*
      u1^2*v1 + 34*u1^2*v1^2 + 18*u1^3*v1]*Nc - 1/2*G[0,v1]*G[1 - v1,1,
      1,u1]*Num[1 - 4*u1 + 2*u1^2]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[ - v1,1
       - v1,1 - v1,u1]*Den[v1 + u1]*Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*u1
       - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*Nc + 1/2*G[0,v1]*G[ - v1,1 - 
      v1, - v1,u1]*Num[8 - 6*v1 + v1^2 - 18*u1 + 14*u1*v1 + 13*u1^2]*Nc
      *v1 + 1/2*G[0,v1]*G[ - v1,1 - v1, - v1,u1]*Num[v1 + u1]^2*Nc^(-1)
      *v1 - 1/12*G[0,v1]*G[ - v1,1 - v1,u1]*Den[v1 + u1]*Den[ - 1 + v1
       + u1]*Num[ - 24*v1^2 + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1*v1 + 
      177*u1*v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2*v1 - 
      290*u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132*u1^3*
      v1^2 - 134*u1^4 + 120*u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 - 1/4*G[0,
      v1]*G[ - v1,1 - v1,u1]*Den[v1 + u1]*Num[ - v1 - 2*v1^2 + 3*u1 - 
      12*u1*v1 + 4*u1*v1^2 - 10*u1^2 + 8*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1
       - 2/3*G[0,v1]*G[ - v1,1 - v1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 - 
      1/2*G[0,v1]*G[ - v1,1 - v1,u1]*Num[1 - 2*u1 + 2*u1*v1 + 2*u1^2]*I
      *Nc^(-1)*Pi*v1 - 1/2*G[0,v1]*G[ - v1,1 - v1,u1]*Num[ - 3*v1 - 17*
      u1 + 14*u1*v1 + 14*u1^2]*I*Nc*Pi*v1 - 1/2*G[0,v1]*G[ - v1,1 - v1,
      0,u1]*Num[ - 1 + v1 + u1]*Num[ - 8 + v1 + 5*u1]*Nc*v1 - 1/2*G[0,
      v1]*G[ - v1,1 - v1,0,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*
      Nc^(-1)*v1 + G[0,v1]*G[ - v1,1 - v1,1,u1]*Den[v1 + u1]*Num[ - v1
       + 7*v1^2 - 6*v1^3 + v1^4 + u1 + 7*u1*v1 - 7*u1*v1^2 - 2*u1*v1^3
       - u1^2*v1 - 7*u1^2*v1^2 - 4*u1^3*v1]*Nc + G[0,v1]*G[ - v1,1 - v1
      ,1,u1]*Num[v1^2 - u1 + 3*u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 1/2*G[0,v1]
      *G[ - v1, - v1,1 - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]
      *Nc^(-1)*v1 - 1/2*G[0,v1]*G[ - v1, - v1,1 - v1,u1]*Num[4 - 3*v1
       + v1^2 - 7*u1 + 6*u1*v1 + 5*u1^2]*Nc*v1 + G[0,v1]*G[ - v1, - v1,
       - v1,u1]*Den[v1 + u1]*Num[2 + v1 + u1 - 2*u1*v1 + 2*u1*v1^2 - 2*
      u1^2 + 4*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[ - v1, - v1
      , - v1,u1]*Den[v1 + u1]*Num[v1^2 - 3*v1^3 + 4*u1 + u1*v1 - 14*u1*
      v1^2 + 8*u1*v1^3 - 11*u1^2*v1 + 16*u1^2*v1^2 + 8*u1^3*v1]*Nc + 1/
      2*G[0,v1]*G[ - v1, - v1,u1]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*
      Num[4*v1^2 - 12*v1^3 + 14*v1^4 - 8*v1^5 + 2*v1^6 + 9*u1*v1 - 31*
      u1*v1^2 + 38*u1*v1^3 - 24*u1*v1^4 + 8*u1*v1^5 - 11*u1^2 - 10*u1^2
      *v1 + 56*u1^2*v1^2 - 52*u1^2*v1^3 + 22*u1^2*v1^4 + 9*u1^3 + 54*
      u1^3*v1 - 92*u1^3*v1^2 + 48*u1^3*v1^3 + 22*u1^4 - 84*u1^4*v1 + 62
      *u1^4*v1^2 - 28*u1^5 + 40*u1^5*v1 + 10*u1^6]*Nc*u1^(-1)*v1 + 1/2*
      G[0,v1]*G[ - v1, - v1,u1]*Den[v1 + u1]*Num[ - 3 - 4*u1*v1 + 2*u1*
      v1^2 - 4*u1^2 + 4*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[
       - v1, - v1,u1]*Den[v1 + u1]*Num[2 + v1 + u1 - 4*u1*v1 + 4*u1*
      v1^2 - 4*u1^2 + 8*u1^2*v1 + 4*u1^3]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,v1]
      *G[ - v1, - v1,u1]*Den[v1 + u1]*Num[2*v1 - 4*v1^2 + 3*v1^3 + 4*u1
       - 4*u1*v1 - 14*u1*v1^2 + 20*u1*v1^3 - 17*u1^2*v1 + 40*u1^2*v1^2
       + 20*u1^3*v1]*I*Nc*Pi - 1/2*G[0,v1]*G[ - v1, - v1,0,u1]*Den[v1
       + u1]*Num[ - 2 - 2*v1 + v1^3 - 2*u1 + 3*u1*v1^2 + 3*u1^2*v1 + 
      u1^3]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[ - v1, - v1,0,u1]*Den[v1 + u1]*
      Num[14*v1 - 8*v1^2 + v1^4 + 4*u1 - 8*u1*v1 - 16*u1*v1^2 + 19*u1*
      v1^3 - 16*u1^2*v1 + 35*u1^2*v1^2 + 17*u1^3*v1]*Nc + 1/4*G[0,v1]*
      G[ - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[2
       - v1 - 4*v1^2 + 3*v1^3 - 3*u1 - 15*u1*v1 + 49*u1*v1^2 - 23*u1*
      v1^3 - 11*u1^2 + 97*u1^2*v1 - 101*u1^2*v1^2 + 16*u1^2*v1^3 + 51*
      u1^3 - 133*u1^3*v1 + 48*u1^3*v1^2 - 55*u1^4 + 48*u1^4*v1 + 16*
      u1^5]*Nc^(-1)*v1 - 1/4*G[0,v1]*G[ - v1,u1]*Den[ - 1 + u1]*Den[v1
       + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 26*v1 + 41*v1^2 - 24*v1^3 + 
      13*v1^4 - 4*v1^5 + 6*u1 + 44*u1*v1 - 97*u1*v1^2 + 120*u1*v1^3 - 
      45*u1*v1^4 + 4*u1*v1^5 - 29*u1^2 - 58*u1^2*v1 + 266*u1^2*v1^2 - 
      224*u1^2*v1^3 + 68*u1^2*v1^4 + 15*u1^3 + 224*u1^3*v1 - 442*u1^3*
      v1^2 + 236*u1^3*v1^3 + 65*u1^4 - 372*u1^4*v1 + 340*u1^4*v1^2 - 
      113*u1^5 + 224*u1^5*v1 + 56*u1^6]*Nc*v1 - 1/12*G[0,v1]*G[ - v1,u1
      ]*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 24*v1^3 + 60*v1^4 - 
      48*v1^5 + 12*v1^6 + 12*u1*v1 - 105*u1*v1^2 + 243*u1*v1^3 - 198*u1
      *v1^4 + 48*u1*v1^5 - 72*u1^2 - 102*u1^2*v1 + 623*u1^2*v1^2 - 658*
      u1^2*v1^3 + 188*u1^2*v1^4 - 21*u1^3 + 757*u1^3*v1 - 1266*u1^3*
      v1^2 + 512*u1^3*v1^3 + 317*u1^4 - 1110*u1^4*v1 + 708*u1^4*v1^2 - 
      352*u1^5 + 464*u1^5*v1 + 116*u1^6]*I*Nc*Pi*u1^(-1)*v1 - 1/4*G[0,
      v1]*G[ - v1,u1]*Den[v1 + u1]^2*Num[ - v1^2 - 2*v1^3 - 4*u1 + 2*u1
      *v1 - 12*u1*v1^2 + 4*u1*v1^3 + 3*u1^2 - 18*u1^2*v1 + 12*u1^2*v1^2
       - 8*u1^3 + 12*u1^3*v1 + 4*u1^4]*I*Nc^(-1)*Pi*v1 + 1/12*G[0,v1]*
      G[ - v1,u1]*Den[v1 + u1]*Num[12*v1 - 13*v1^2 - 30*v1^3 + 2*v1^4
       + 4*u1 - 13*u1*v1 + 100*u1*v1^2 - 154*u1*v1^3 + 130*u1^2*v1 - 
      314*u1^2*v1^2 - 158*u1^3*v1]*Nc*Pi^2 + 1/12*G[0,v1]*G[ - v1,u1]*
      Num[ - 5 + 2*v1^2 - 8*u1 + 12*u1*v1 + 10*u1^2]*Nc^(-1)*Pi^2*v1 - 
      4/3*G[0,v1]*G[ - v1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1 - 1/2*
      G[0,v1]*G[ - v1,0,1 - v1,u1]*Den[v1 + u1]*Num[ - 2*v1 + 10*v1^2
       - 12*v1^3 + v1^4 + 2*u1 + 10*u1*v1 - 2*u1*v1^2 - 19*u1*v1^3 + 10
      *u1^2*v1 - 41*u1^2*v1^2 - 21*u1^3*v1]*Nc - 1/2*G[0,v1]*G[ - v1,0,
      1 - v1,u1]*Num[v1^2 - 2*u1 + 4*u1*v1 + 3*u1^2]*Nc^(-1)*v1 - 1/2*
      G[0,v1]*G[ - v1,0, - v1,u1]*Den[v1 + u1]*Num[4 + 5*v1 - 9*v1^2 + 
      2*v1^3 + 5*u1 - 42*u1*v1 + 30*u1*v1^2 - 33*u1^2 + 54*u1^2*v1 + 26
      *u1^3]*Nc*v1 - G[0,v1]*G[ - v1,0, - v1,u1]*Num[v1^2 + 2*u1 - u1^2
      ]*Nc^(-1)*v1 - 1/4*G[0,v1]*G[ - v1,0,u1]*Den[v1 + u1]^2*Num[6*v1
       - v1^2 - 2*v1^3 + 2*u1 - 2*u1*v1 - 30*u1*v1^2 + 24*u1*v1^3 - 
      u1^2 - 54*u1^2*v1 + 72*u1^2*v1^2 - 26*u1^3 + 72*u1^3*v1 + 24*u1^4
      ]*Nc^(-1)*v1 + 1/12*G[0,v1]*G[ - v1,0,u1]*Den[v1 + u1]^2*Num[30*
      v1 - 21*v1^2 + 6*v1^3 - 54*u1 - 42*u1*v1 - 38*u1*v1^2 + 128*u1*
      v1^3 - 21*u1^2 - 94*u1^2*v1 + 384*u1^2*v1^2 - 50*u1^3 + 384*u1^3*
      v1 + 128*u1^4]*Nc*v1 + 1/2*G[0,v1]*G[ - v1,0,u1]*Den[v1 + u1]*
      Num[ - 1 + v1 + u1]*Num[2 + v1 + v1^2 + u1 - 2*u1*v1 - 3*u1^2]*I*
      Nc^(-1)*Pi*v1 + 1/2*G[0,v1]*G[ - v1,0,u1]*Den[v1 + u1]*Num[6 + v1
       + v1^3 + u1 - 36*u1*v1 + 39*u1*v1^2 - 36*u1^2 + 75*u1^2*v1 + 37*
      u1^3]*I*Nc*Pi*v1 - 8/3*G[0,v1]*G[ - v1,0,u1]*Num[ - 1 + v1 + u1]*
      Nf*u1*v1 + 1/2*G[0,v1]*G[ - v1,0,0,u1]*Den[v1 + u1]*Num[20 - 7*v1
       - 3*v1^2 + v1^3 - 7*u1 - 30*u1*v1 + 27*u1*v1^2 - 27*u1^2 + 51*
      u1^2*v1 + 25*u1^3]*Nc*v1 + 1/2*G[0,v1]*G[ - v1,0,0,u1]*Num[v1^2
       + 4*u1 - 2*u1*v1 - 3*u1^2]*Nc^(-1)*v1 + G[0,v1]*G[ - v1,0,1,u1]*
      Den[v1 + u1]*Num[ - v1 + 7*v1^2 - 6*v1^3 + v1^4 + u1 + 7*u1*v1 - 
      7*u1*v1^2 - 2*u1*v1^3 - u1^2*v1 - 7*u1^2*v1^2 - 4*u1^3*v1]*Nc + 
      G[0,v1]*G[ - v1,0,1,u1]*Num[v1^2 - u1 + 3*u1*v1 + 2*u1^2]*Nc^(-1)
      *v1 - 1/2*G[0,v1]*G[0,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[2 - 3*
      v1 - 2*u1 + 15*u1*v1 - 20*u1*v1^2 - 37*u1^2*v1 + 20*u1^2*v1^2 + 
      21*u1^3*v1]*Nc + 1/2*G[0,v1]*G[0,1 - v1,1 - v1,u1]*Num[1 - 2*u1
       + 4*u1*v1 + 3*u1^2]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[0,1 - v1, - v1,u1
      ]*Den[ - 1 + u1]*Num[ - 2 + 3*v1 - v1^2 + 29*u1 - 23*u1*v1 + u1*
      v1^2 - 46*u1^2 + 20*u1^2*v1 + 17*u1^3]*Nc*v1 + 1/2*G[0,v1]*G[0,1
       - v1, - v1,u1]*Num[ - 5 + v1^2 + 6*u1 - 3*u1^2]*Nc^(-1)*v1 - 1/
      12*G[0,v1]*G[0,1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 
      1 + v1 + u1]*Num[ - 22*v1 - 83*v1^2 + 105*v1^3 + 110*u1 - 278*u1*
      v1 + 655*u1*v1^2 - 640*u1*v1^3 + 280*u1*v1^4 - 459*u1^2 + 1285*
      u1^2*v1 - 2349*u1^2*v1^2 + 2083*u1^2*v1^3 - 560*u1^2*v1^4 + 867*
      u1^3 - 2934*u1^3*v1 + 4753*u1^3*v1^2 - 2692*u1^3*v1^3 + 304*u1^3*
      v1^4 - 1225*u1^4 + 4377*u1^4*v1 - 4716*u1^4*v1^2 + 1192*u1^4*v1^3
       + 1427*u1^5 - 3596*u1^5*v1 + 1764*u1^5*v1^2 - 1012*u1^6 + 1168*
      u1^6*v1 + 292*u1^7]*Nc*v1 + G[0,v1]*G[0,1 - v1,u1]*Den[ - 1 + u1]
      *Den[v1 + u1]^2*Num[ - 5*v1^2 - v1^3 - u1 - 9*u1*v1 + 14*u1*v1^2
       - 11*u1*v1^3 - 3*u1^2 + 30*u1^2*v1 - 43*u1^2*v1^2 + 10*u1^2*v1^3
       + 15*u1^3 - 53*u1^3*v1 + 30*u1^3*v1^2 - 21*u1^4 + 30*u1^4*v1 + 
      10*u1^5]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[0,1 - v1,u1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 2 - 7*v1 + 3*v1^2 - v1^3 - 5*u1 + 43*u1*v1 - 
      32*u1*v1^2 + u1*v1^3 + 40*u1^2 - 93*u1^2*v1 + 29*u1^2*v1^2 - 62*
      u1^3 + 53*u1^3*v1 + 25*u1^4]*I*Nc*Pi*v1 + 1/6*G[0,v1]*G[0,1 - v1,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2 - 3*v1 - u1 + 21*u1*v1
       - 20*u1*v1^2 + 21*u1^2 - 60*u1^2*v1 + 20*u1^2*v1^2 - 40*u1^3 + 
      40*u1^3*v1 + 20*u1^4]*Nf*v1 - 1/2*G[0,v1]*G[0,1 - v1,u1]*Num[ - 5
       + v1^2 + 6*u1 - 3*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,v1]*G[0,1 - v1
      ,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 6 + v1 - 3*v1^2 + 7*u1
       + 20*u1*v1 - 19*u1*v1^2 + 23*u1^2 - 66*u1^2*v1 + 22*u1^2*v1^2 - 
      47*u1^3 + 43*u1^3*v1 + 21*u1^4]*Nc*v1 + 1/2*G[0,v1]*G[0,1 - v1,0,
      u1]*Num[4 - 4*u1 + 2*u1*v1 + 3*u1^2]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[0
      ,1 - v1,1,u1]*Den[v1 + u1]*Num[4*v1^2 - 6*v1^3 + v1^4 + 2*u1 + 4*
      u1*v1 - u1*v1^2 - 13*u1*v1^3 + 5*u1^2*v1 - 31*u1^2*v1^2 - 17*u1^3
      *v1]*Nc - 1/2*G[0,v1]*G[0,1 - v1,1,u1]*Num[v1^2 + 6*u1*v1 + 3*
      u1^2]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[0, - v1,1 - v1,u1]*Den[ - 1 + u1
      ]*Num[ - 8 + 6*v1 - v1^2 + 13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2
       + 6*u1^2*v1 + 5*u1^3]*Nc*v1 + 1/2*G[0,v1]*G[0, - v1,1 - v1,u1]*
      Num[v1 + u1]^2*Nc^(-1)*v1 - 1/2*G[0,v1]*G[0, - v1, - v1,u1]*Den[
       - 1 + u1]*Num[ - 4 - 2*v1 + 9*v1^2 - 2*v1^3 + 4*u1 + 31*u1*v1 - 
      29*u1*v1^2 + 2*u1*v1^3 - 43*u1^2*v1 + 20*u1^2*v1^2 + 18*u1^3*v1]*
      Nc - 1/2*G[0,v1]*G[0, - v1, - v1,u1]*Num[ - 1 + 2*v1^2 + 4*u1*v1
       + 2*u1^2]*Nc^(-1)*v1 + 1/12*G[0,v1]*G[0, - v1,u1]*Den[ - 1 + u1]
      ^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[6*v1 + 15*v1^2 - 27*
      v1^3 + 6*v1^4 + 138*u1 - 114*u1*v1 + 95*u1*v1^2 - 472*u1*v1^3 + 
      332*u1*v1^4 - 393*u1^2 + 541*u1^2*v1 - 1549*u1^2*v1^2 + 1825*u1^2
      *v1^3 - 406*u1^2*v1^4 + 551*u1^3 - 1790*u1^3*v1 + 3485*u1^3*v1^2
       - 1790*u1^3*v1^3 + 176*u1^3*v1^4 - 719*u1^4 + 2823*u1^4*v1 - 
      2934*u1^4*v1^2 + 680*u1^4*v1^3 + 831*u1^5 - 2122*u1^5*v1 + 996*
      u1^5*v1^2 - 572*u1^6 + 656*u1^6*v1 + 164*u1^7]*Nc*v1 - 1/4*G[0,v1
      ]*G[0, - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 2*v1 - 3*
      v1^2 - 2*v1^3 - 6*u1 + 2*u1*v1 - 14*u1*v1^2 + 16*u1*v1^3 + 13*
      u1^2 - 32*u1^2*v1 + 81*u1^2*v1^2 - 34*u1^2*v1^3 - 24*u1^3 + 118*
      u1^3*v1 - 120*u1^3*v1^2 + 16*u1^3*v1^3 + 53*u1^4 - 138*u1^4*v1 + 
      48*u1^4*v1^2 - 52*u1^5 + 48*u1^5*v1 + 16*u1^6]*Nc^(-1)*v1 + 1/2*
      G[0,v1]*G[0, - v1,u1]*Den[v1 + u1]^3*Num[ - 2*v1^2 + 2*v1^5 - 2*
      u1*v1^3 + 10*u1*v1^4 - 6*u1^2*v1^2 + 21*u1^2*v1^3 - 6*u1^3*v1 + 
      23*u1^3*v1^2 - 2*u1^4 + 13*u1^4*v1 + 3*u1^5]*I*Nc^(-1)*Pi*v1 + 1/
      2*G[0,v1]*G[0, - v1,u1]*Den[v1 + u1]^3*Num[6*v1^3 + 7*v1^4 - 9*
      v1^5 + 2*v1^6 + 8*u1*v1^2 + 21*u1*v1^3 - 41*u1*v1^4 + 22*u1*v1^5
       + 4*u1^2*v1 + 21*u1^2*v1^2 - 69*u1^2*v1^3 + 69*u1^2*v1^4 + 4*
      u1^3 + 7*u1^3*v1 - 51*u1^3*v1^2 + 95*u1^3*v1^3 - 14*u1^4*v1 + 61*
      u1^4*v1^2 + 15*u1^5*v1]*I*Nc*Pi - 2/3*G[0,v1]*G[0, - v1,u1]*Num[
       - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0,v1]*G[0, - v1,0,u1]*Den[ - 1
       + u1]*Den[v1 + u1]^3*Num[ - 18*v1^3 + 7*v1^4 + 3*v1^5 - v1^6 - 
      32*u1*v1^2 + 39*u1*v1^3 + 12*u1*v1^4 - 16*u1*v1^5 + u1*v1^6 - 16*
      u1^2*v1 + 53*u1^2*v1^2 + 18*u1^2*v1^3 - 59*u1^2*v1^4 + 13*u1^2*
      v1^5 - 4*u1^3 + 23*u1^3*v1 + 12*u1^3*v1^2 - 91*u1^3*v1^3 + 42*
      u1^3*v1^4 + 4*u1^4 + 3*u1^4*v1 - 64*u1^4*v1^2 + 58*u1^4*v1^3 - 17
      *u1^5*v1 + 37*u1^5*v1^2 + 9*u1^6*v1]*Nc + 1/2*G[0,v1]*G[0, - v1,0
      ,u1]*Den[v1 + u1]^3*Num[ - 2*v1^2 - 2*v1^3 + v1^5 - 6*u1*v1^2 + 5
      *u1*v1^4 - 6*u1^2*v1 + 10*u1^2*v1^3 - 2*u1^3 + 10*u1^3*v1^2 + 5*
      u1^4*v1 + u1^5]*Nc^(-1)*v1 + 1/2*G[0,v1]*G[1,1 - v1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[ - 11 + 14*u1 - 24*u1*v1 - 48*u1^2 + 24*u1^2*
      v1 + 25*u1^3]*Nc*v1 - 1/2*G[0,v1]*G[1,1 - v1,1 - v1,u1]*Num[ - 1
       - 2*u1 + 4*u1*v1 + 3*u1^2]*Nc^(-1)*v1 - G[0,v1]*G[1,1 - v1, - v1
      ,u1]*Den[ - 1 + u1]*Num[1 - u1 + 7*u1*v1 - 5*u1*v1^2 - 13*u1^2*v1
       + 5*u1^2*v1^2 + 4*u1^3*v1]*Nc + G[0,v1]*G[1,1 - v1, - v1,u1]*
      Num[1 - 3*u1 + u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 1/4*G[0,v1]*G[1,1 - 
      v1,u1]*Den[ - 1 + u1]^2*Num[ - 1 + 4*v1 - 18*u1 + 24*u1*v1 + 65*
      u1^2 - 48*u1^2*v1 - 70*u1^3 + 24*u1^3*v1 + 24*u1^4]*Nc^(-1)*v1 + 
      1/12*G[0,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[3 + 12*v1 - 266*
      u1 + 272*u1*v1 + 597*u1^2 - 328*u1^2*v1 - 462*u1^3 + 128*u1^3*v1
       + 128*u1^4]*Nc*v1 - 1/2*G[0,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 4 + 10*u1 - 2*u1*v1 - 13*u1^2 + 2*u1^2*v1 + 5*u1^3]*I*
      Nc^(-1)*Pi*v1 + 1/2*G[0,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[2
       - 6*v1 - 2*u1 + 37*u1*v1 - 22*u1*v1^2 - 56*u1^2*v1 + 22*u1^2*
      v1^2 + 19*u1^3*v1]*I*Nc*Pi - 8/3*G[0,v1]*G[1,1 - v1,u1]*Num[ - 1
       + v1 + u1]*Nf*u1*v1 + 1/2*G[0,v1]*G[1,1 - v1,0,u1]*Den[ - 1 + u1
      ]*Num[2 - 5*v1 - 2*u1 + 33*u1*v1 - 22*u1*v1^2 - 53*u1^2*v1 + 22*
      u1^2*v1^2 + 21*u1^3*v1]*Nc - 1/2*G[0,v1]*G[1,1 - v1,0,u1]*Num[1
       - 4*u1 + 2*u1*v1 + 3*u1^2]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[1,1 - v1,1
      ,u1]*Den[ - 1 + u1]*Num[ - 2 + 17*u1 - 24*u1*v1 - 45*u1^2 + 24*
      u1^2*v1 + 26*u1^3]*Nc*v1 + G[0,v1]*G[1,1 - v1,1,u1]*Num[ - 1 + 2*
      u1*v1 + u1^2]*Nc^(-1)*v1 - 1/12*G[0,v1]*G[1,u1]*Den[ - 1 + u1]^2*
      Den[ - 1 + v1 + u1]*Num[ - 24 + 48*v1 - 24*v1^2 + 81*u1 - 111*u1*
      v1 + 30*u1*v1^2 - 121*u1^2 + 26*u1^2*v1 + 44*u1^2*v1^2 + 55*u1^3
       + 171*u1^3*v1 - 94*u1^3*v1^2 + 105*u1^4 - 246*u1^4*v1 + 56*u1^4*
      v1^2 - 152*u1^5 + 112*u1^5*v1 + 56*u1^6]*I*Nc*Pi*u1^(-1)*v1 - 1/4
      *G[0,v1]*G[1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[12*v1 - 8*v1^2
       - 4*v1^3 - 24*u1 - 20*u1*v1^2 + 12*u1*v1^3 + 116*u1^2 - 173*u1^2
      *v1 + 92*u1^2*v1^2 - 12*u1^2*v1^3 - 265*u1^3 + 384*u1^3*v1 - 156*
      u1^3*v1^2 + 4*u1^3*v1^3 + 340*u1^4 - 367*u1^4*v1 + 60*u1^4*v1^2
       - 223*u1^5 + 112*u1^5*v1 + 56*u1^6]*Nc*u1^(-1)*v1 + 1/4*G[0,v1]*
      G[1,u1]*Den[ - 1 + u1]^2*Num[ - 5 + 2*v1 + 8*u1 - 8*u1*v1 - 3*
      u1^2 + 2*u1^2*v1]*I*Nc^(-1)*Pi*v1 + 1/4*G[0,v1]*G[1,u1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[ - 8*v1 + 8*v1^2 - 12*u1 + 28*u1*v1 - 8*
      u1*v1^2 + 28*u1^2 - 13*u1^2*v1 - 16*u1^2*v1^2 - 9*u1^3 - 41*u1^3*
      v1 + 16*u1^3*v1^2 - 25*u1^4 + 32*u1^4*v1 + 16*u1^5]*Nc^(-1)*
      u1^(-1)*v1 + 1/12*G[0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 16 + 26*
      u1 - 14*u1*v1 - 37*u1^2 + 14*u1^2*v1 + 17*u1^3]*Nc^(-1)*Pi^2*v1
       - 1/12*G[0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[10 - 46*v1 - 10*u1 + 
      115*u1*v1 - 74*u1*v1^2 - 166*u1^2*v1 + 74*u1^2*v1^2 + 71*u1^3*v1]
      *Nc*Pi^2 - 4/3*G[0,v1]*G[1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1
       - 1/2*G[0,v1]*G[1,0,1 - v1,u1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*
      Nc^(-1)*v1 - 1/2*G[0,v1]*G[1,0,1 - v1,u1]*Num[3 + 4*v1 + 5*u1]*Nc
      *u1*v1 - G[0,v1]*G[1,0, - v1,u1]*Den[ - 1 + u1]*Num[1 - u1 + 7*u1
      *v1 - 5*u1*v1^2 - 13*u1^2*v1 + 5*u1^2*v1^2 + 4*u1^3*v1]*Nc + G[0,
      v1]*G[1,0, - v1,u1]*Num[1 - 3*u1 + u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 1/
      12*G[0,v1]*G[1,0,u1]*Den[ - 1 + u1]*Den[ - 1 + v1 + u1]*Num[12 - 
      24*v1 + 12*v1^2 - 3*u1 - 9*u1*v1 + 12*u1*v1^2 - 16*u1^2 + 59*u1^2
      *v1 - 28*u1^2*v1^2 + 33*u1^3 - 106*u1^3*v1 + 52*u1^3*v1^2 - 66*
      u1^4 + 80*u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 + 1/2*G[0,v1]*G[1,0,u1
      ]*Den[ - 1 + u1]*Num[2 - 6*v1 - 2*u1 + 17*u1*v1 - 8*u1*v1^2 - 22*
      u1^2*v1 + 8*u1^2*v1^2 + 7*u1^3*v1]*I*Nc*Pi - 1/4*G[0,v1]*G[1,0,u1
      ]*Den[ - 1 + u1]*Num[3 - 5*u1 - 2*u1^2 + 4*u1^2*v1 + 4*u1^3]*
      Nc^(-1)*v1 - 2/3*G[0,v1]*G[1,0,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1
       - 1/2*G[0,v1]*G[1,0,u1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*I*
      Nc^(-1)*Pi*v1 - 1/2*G[0,v1]*G[1,0,0,u1]*Den[ - 1 + u1]*Num[ - 2
       + 2*v1 + 2*u1 - u1*v1 + 3*u1^2*v1]*Nc + 1/2*G[0,v1]*G[1,0,1,u1]*
      Num[ - 1 + u1]^2*Nc^(-1)*v1 + 1/2*G[0,v1]*G[1,0,1,u1]*Num[3 - 8*
      u1 + 12*u1*v1 + 13*u1^2]*Nc*v1 - 1/2*G[0,v1]*G[1,1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[ - 4 - 3*v1 + 4*u1 + 11*u1*v1 - 16*u1*v1^2 - 
      35*u1^2*v1 + 16*u1^2*v1^2 + 17*u1^3*v1]*Nc - 1/2*G[0,v1]*G[1,1,1
       - v1,u1]*Den[ - 1 + u1]*Num[3 + u1 - 3*u1^2 + u1^3]*Nc^(-1)*v1
       + 1/2*G[0,v1]*G[1,1,u1]*Den[ - 1 + u1]^2*Den[ - 1 + v1 + u1]*
      Num[2 - 4*v1 + 2*v1^2 - 13*u1 + 21*u1*v1 - 8*u1*v1^2 + 18*u1^2 - 
      3*u1^2*v1 - 10*u1^2*v1^2 - 17*u1^3 + 10*u1^3*v1 - 12*u1^3*v1^2 + 
      32*u1^4 - 44*u1^4*v1 + 12*u1^4*v1^2 - 32*u1^5 + 20*u1^5*v1 + 10*
      u1^6]*Nc*u1^(-1)*v1 + 1/2*G[0,v1]*G[1,1,u1]*Den[ - 1 + u1]*Num[
       - 3 + u1]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,v1]*G[1,1,u1]*Den[ - 1 + u1]
      *Num[ - 3 + 19*u1 - 12*u1*v1 - 30*u1^2 + 12*u1^2*v1 + 12*u1^3]*I*
      Nc*Pi*v1 + 1/2*G[0,v1]*G[1,1,u1]*Den[ - 1 + u1]*Num[5 - 2*v1 - 2*
      u1 - 2*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 - 1/2*G[0,v1]*G[1,1,
      0,u1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/2*G[0,v1]*
      G[1,1,0,u1]*Num[2 - 3*u1 + 4*u1*v1 + 5*u1^2]*Nc*v1 + 1/2*G[0,v1]*
      G[1,1,1,u1]*Den[ - 1 + u1]*Num[ - 4 + 6*v1 + 4*u1 + 3*u1*v1 - 8*
      u1*v1^2 - 13*u1^2*v1 + 8*u1^2*v1^2 + 8*u1^3*v1]*Nc + G[0,v1]*G[1,
      1,1,u1]*Den[ - 1 + u1]*Num[ - 3 + 3*u1 - 2*u1*v1 - 4*u1^2 + 2*
      u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 + 2/3*G[0,v1]*Den[ - 1 + v1]^2*Num[
       - 1 + v1 + u1]*u1*v1 - 1/3*G[0,v1]*Den[ - 1 + v1]*Num[ - 1 + v1
       + u1]*I*Pi*u1*v1 - 2/3*G[0,v1]*Den[ - 1 + u1]*Den[ - 1 + v1]^2*
      Den[v1 + u1]*Num[3 - 6*v1 + 3*v1^2 - 3*u1 + 8*u1*v1 - 8*u1*v1^2
       + 3*u1*v1^3 + 2*u1^2 - 3*u1^2*v1 + 2*u1^2*v1^2 + 2*u1^3 - 2*u1^3
      *v1 - u1^4]*Nf*v1 - 1/3*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]^2
      *Den[v1 + u1]^2*Num[33*v1 - 66*v1^2 + 21*v1^3 + 24*v1^4 - 12*v1^5
       + 99*u1 - 264*u1*v1 + 304*u1*v1^2 - 322*u1*v1^3 + 291*u1*v1^4 - 
      108*u1*v1^5 - 198*u1^2 + 611*u1^2*v1 - 941*u1^2*v1^2 + 899*u1^2*
      v1^3 - 423*u1^2*v1^4 + 54*u1^2*v1^5 + 196*u1^3 - 688*u1^3*v1 + 
      904*u1^3*v1^2 - 520*u1^3*v1^3 + 108*u1^3*v1^4 - 93*u1^4 + 236*
      u1^4*v1 - 201*u1^4*v1^2 + 54*u1^4*v1^3 - 6*u1^5 + 6*u1^5*v1 + 2*
      u1^6]*Nc*v1 + 1/12*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]*Den[v1
       + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 48*v1 + 105*v1^2 - 75*v1^3 + 
      39*v1^4 - 33*v1^5 + 12*v1^6 - 2*u1 - 23*u1*v1 - 36*u1*v1^2 + 540*
      u1*v1^3 - 810*u1*v1^4 + 355*u1*v1^5 - 24*u1*v1^6 - 174*u1^2 + 528
      *u1^2*v1 + 583*u1^2*v1^2 - 2541*u1^2*v1^3 + 2068*u1^2*v1^4 - 476*
      u1^2*v1^5 + 12*u1^2*v1^6 + 443*u1^3 - 157*u1^3*v1 - 2950*u1^3*
      v1^2 + 4419*u1^3*v1^3 - 1955*u1^3*v1^4 + 204*u1^3*v1^5 - 193*u1^4
       - 1587*u1^4*v1 + 4485*u1^4*v1^2 - 3413*u1^4*v1^3 + 708*u1^4*v1^4
       - 401*u1^5 + 2282*u1^5*v1 - 2909*u1^5*v1^2 + 1020*u1^5*v1^3 + 
      491*u1^6 - 1163*u1^6*v1 + 672*u1^6*v1^2 - 164*u1^7 + 168*u1^7*v1]
      *I*Nc*Pi*v1 - 1/3*G[0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]*Den[v1
       + u1]^2*Num[ - 1 + v1 + u1]*Num[4 + 5*v1^2 - 8*v1^3 - 4*u1 + 14*
      u1*v1 - 14*u1*v1^2 + 4*u1*v1^3 + 5*u1^2 - 12*u1^2*v1 + 5*u1^2*
      v1^2 - 2*u1^3 + 2*u1^3*v1 + u1^4]*I*Nf*Pi*u1*v1 - 1/12*G[0,v1]*
      Den[ - 1 + u1]^3*Den[v1 + u1]^3*Num[ - 4*v1^2 + 3*v1^3 - 2*v1^5
       - 4*u1*v1 + 21*u1*v1^2 - 5*u1*v1^3 - 18*u1*v1^4 + 12*u1*v1^5 - 2
      *u1^2 + 21*u1^2*v1 - 27*u1^2*v1^2 - 53*u1^2*v1^3 + 72*u1^2*v1^4
       - 12*u1^2*v1^5 + 9*u1^3 - 27*u1^3*v1 - 67*u1^3*v1^2 + 177*u1^3*
      v1^3 - 72*u1^3*v1^4 + 4*u1^3*v1^5 - 11*u1^4 - 41*u1^4*v1 + 219*
      u1^4*v1^2 - 172*u1^4*v1^3 + 24*u1^4*v1^4 - 9*u1^5 + 135*u1^5*v1
       - 204*u1^5*v1^2 + 56*u1^5*v1^3 + 33*u1^6 - 120*u1^6*v1 + 64*u1^6
      *v1^2 - 28*u1^7 + 36*u1^7*v1 + 8*u1^8]*I*Nc^(-1)*Pi^3*v1 - 1/12*
      G[0,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]^3*Num[ - 16*v1^3 - 2*v1^4
       + 6*v1^5 - 2*v1^6 - 44*u1*v1^2 + 42*u1*v1^3 + 9*u1*v1^4 - 12*u1*
      v1^5 + 12*u1*v1^6 - 34*u1^2*v1 + 126*u1^2*v1^2 - 57*u1^2*v1^3 + 
      57*u1^2*v1^4 - 18*u1^2*v1^5 - 12*u1^2*v1^6 - 4*u1^3 + 100*u1^3*v1
       - 153*u1^3*v1^2 + 239*u1^3*v1^3 - 293*u1^3*v1^4 + 54*u1^3*v1^5
       + 4*u1^3*v1^6 + 12*u1^4 - 111*u1^4*v1 + 281*u1^4*v1^2 - 651*u1^4
      *v1^3 + 371*u1^4*v1^4 - 24*u1^4*v1^5 - 12*u1^5 + 115*u1^5*v1 - 
      555*u1^5*v1^2 + 669*u1^5*v1^3 - 136*u1^5*v1^4 + 4*u1^6 - 167*u1^6
      *v1 + 501*u1^6*v1^2 - 224*u1^6*v1^3 + 137*u1^7*v1 - 156*u1^7*v1^2
       - 40*u1^8*v1]*I*Nc*Pi^3 - 1/12*G[0,v1]*Den[ - 1 + u1]^2*Den[v1
       + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 32*v1 + 13*v1^2 + 22*v1^3 - 3
      *v1^4 - 86*u1 + 96*u1*v1 + 116*u1*v1^2 - 22*u1*v1^3 - 56*u1*v1^4
       + 191*u1^2 + 122*u1^2*v1 - 345*u1^2*v1^2 + 9*u1^2*v1^4 - 26*u1^3
       - 630*u1^3*v1 + 540*u1^3*v1^2 - 140*u1^3*v1^3 + 10*u1^3*v1^4 - 
      304*u1^4 + 856*u1^4*v1 - 474*u1^4*v1^2 + 60*u1^4*v1^3 + 372*u1^5
       - 492*u1^5*v1 + 110*u1^5*v1^2 - 167*u1^6 + 80*u1^6*v1 + 20*u1^7]
      *Nc*Pi^2*v1 - 1/4*G[0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 
      1 + v1 + u1]*Num[ - v1^2 + 2*v1^3 - v1^4 + 2*u1 - 11*u1*v1 + 29*
      u1*v1^2 - 47*u1*v1^3 + 19*u1*v1^4 - 14*u1^2 + 70*u1^2*v1 - 177*
      u1^2*v1^2 + 152*u1^2*v1^3 - 32*u1^2*v1^4 + 45*u1^3 - 226*u1^3*v1
       + 364*u1^3*v1^2 - 167*u1^3*v1^3 + 16*u1^3*v1^4 - 95*u1^4 + 348*
      u1^4*v1 - 309*u1^4*v1^2 + 64*u1^4*v1^3 + 117*u1^5 - 245*u1^5*v1
       + 96*u1^5*v1^2 - 71*u1^6 + 64*u1^6*v1 + 16*u1^7]*I*Nc^(-1)*Pi*v1
       + 1/12*G[0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - v1 + 2*
      v1^2 + 4*v1^3 + 3*u1 - u1*v1 - 4*u1*v1^2 - 5*u1*v1^3 - 11*u1^2 - 
      7*u1^2*v1 - 3*u1^2*v1^2 + 7*u1^2*v1^3 + 5*u1^3 + 2*u1^3*v1 + 17*
      u1^3*v1^2 + 13*u1^4*v1 + 3*u1^5]*Nc^(-1)*Pi^2*v1 + 2*G[0,v1]*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Num[ - v1^3 + 5*u1 + 3*u1*v1^2 - 8*u1
      *v1^3 - 10*u1^2 + 9*u1^2*v1 - 21*u1^2*v1^2 + 4*u1^2*v1^3 + 10*
      u1^3 - 18*u1^3*v1 + 8*u1^3*v1^2 - 5*u1^4 + 4*u1^4*v1]*Nc^(-1)*v1
       - 1/6*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[3 + v1 - 2*u1 + 6*
      u1*v1 - 4*u1*v1^2 + 6*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 
      8*u1^3*v1 + 4*u1^4]*Nf*Pi^2*v1 + 1/2*G[0,0,1 - v1,1 - v1,u1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*
      v1^2 - 8*u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*
      v1^3 - 16*u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[0,0,1 - 
      v1,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/2*
      G[0,0,1 - v1,u1]*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[8*v1 + 
      v1^2 - 2*u1 - 7*u1*v1 + 4*u1*v1^2 - 4*u1*v1^3 + 2*u1^2 + 4*u1^2*
      v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3*v1 + 9*u1^3*v1^2 + 5*
      u1^4*v1]*Nc + 1/2*G[0,0,1 - v1,u1]*G[0,v1]*Num[1 - 6*u1 + 4*u1*v1
       + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[0,0,1 - v1,u1]*G[1,v1]*Den[ - 1 + 
      u1]*Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*v1^2 - 8*
      u1*v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 16*
      u1^3*v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[0,0,1 - v1,u1]*G[1
      ,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + G[0,0,1 - v1,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - v1 - v1^2 + u1 + 4*u1*v1^2
       - 4*u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*
      u1^3*v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi + 1/12*G[0,0,1 - v1,u1
      ]*Den[v1 + u1]^2*Num[22*v1 + 29*v1^2 - 26*u1 + 82*u1*v1 - 100*u1*
      v1^2 + 124*u1*v1^3 + 53*u1^2 - 200*u1^2*v1 + 372*u1^2*v1^2 - 100*
      u1^3 + 372*u1^3*v1 + 124*u1^4]*Nc*v1 - 1/6*G[0,0,1 - v1,u1]*Den[
      v1 + u1]*Num[2 + v1 + u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 16*u1^2
      *v1 + 8*u1^3]*Nf*v1 - 1/2*G[0,0,1 - v1,u1]*Den[v1 + u1]*Num[3*v1
       + u1 - 8*u1*v1 + 10*u1*v1^2 - 8*u1^2 + 20*u1^2*v1 + 10*u1^3]*
      Nc^(-1)*v1 - 1/2*G[0,0,1 - v1,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2
      ]*I*Nc^(-1)*Pi*v1 - 3/2*G[0,0,1 - v1,0,u1]*Den[v1 + u1]*Num[ - 2
       + v1 + u1]*Nc*v1 + 1/2*G[0,0, - v1,u1]*G[0,v1]*Den[ - 1 + u1]*
      Den[v1 + u1]^3*Num[ - 16*v1^2 + 9*v1^3 - 40*u1*v1 + 43*u1*v1^2 + 
      16*u1*v1^3 - 18*u1*v1^4 - 26*u1^2 + 67*u1^2*v1 + 48*u1^2*v1^2 - 
      93*u1^2*v1^3 + 18*u1^2*v1^4 + 35*u1^3 + 48*u1^3*v1 - 171*u1^3*
      v1^2 + 70*u1^3*v1^3 + 16*u1^4 - 135*u1^4*v1 + 102*u1^4*v1^2 - 39*
      u1^5 + 66*u1^5*v1 + 16*u1^6]*Nc*v1 - 1/2*G[0,0, - v1,u1]*G[0,v1]*
      Den[v1 + u1]^3*Num[ - 4*v1^2 + 3*v1^3 - 4*u1*v1 + 9*u1*v1^2 - 6*
      u1*v1^3 + 2*u1*v1^4 - 2*u1^2 + 9*u1^2*v1 - 18*u1^2*v1^2 + 10*u1^2
      *v1^3 + 3*u1^3 - 18*u1^3*v1 + 18*u1^3*v1^2 - 6*u1^4 + 14*u1^4*v1
       + 4*u1^5]*Nc^(-1)*v1 - 1/2*G[0,0, - v1,u1]*Den[ - 1 + u1]*Den[v1
       + u1]^3*Num[ - 16*v1^2 + 9*v1^3 - 40*u1*v1 + 43*u1*v1^2 + 16*u1*
      v1^3 - 18*u1*v1^4 - 26*u1^2 + 67*u1^2*v1 + 48*u1^2*v1^2 - 93*u1^2
      *v1^3 + 18*u1^2*v1^4 + 35*u1^3 + 48*u1^3*v1 - 171*u1^3*v1^2 + 70*
      u1^3*v1^3 + 16*u1^4 - 135*u1^4*v1 + 102*u1^4*v1^2 - 39*u1^5 + 66*
      u1^5*v1 + 16*u1^6]*I*Nc*Pi*v1 + 1/2*G[0,0, - v1,u1]*Den[v1 + u1]^
      3*Num[ - 4*v1^2 + 3*v1^3 - 4*u1*v1 + 9*u1*v1^2 - 6*u1*v1^3 + 2*u1
      *v1^4 - 2*u1^2 + 9*u1^2*v1 - 18*u1^2*v1^2 + 10*u1^2*v1^3 + 3*u1^3
       - 18*u1^3*v1 + 18*u1^3*v1^2 - 6*u1^4 + 14*u1^4*v1 + 4*u1^5]*I*
      Nc^(-1)*Pi*v1 - 1/2*G[0,0, - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]
      ^3*Num[ - 16*v1^2 + 9*v1^3 - 40*u1*v1 + 43*u1*v1^2 + 16*u1*v1^3
       - 18*u1*v1^4 - 26*u1^2 + 67*u1^2*v1 + 48*u1^2*v1^2 - 93*u1^2*
      v1^3 + 18*u1^2*v1^4 + 35*u1^3 + 48*u1^3*v1 - 171*u1^3*v1^2 + 70*
      u1^3*v1^3 + 16*u1^4 - 135*u1^4*v1 + 102*u1^4*v1^2 - 39*u1^5 + 66*
      u1^5*v1 + 16*u1^6]*Nc*v1 + 1/2*G[0,0, - v1,0,u1]*Den[v1 + u1]^3*
      Num[ - 4*v1^2 + 3*v1^3 - 4*u1*v1 + 9*u1*v1^2 - 6*u1*v1^3 + 2*u1*
      v1^4 - 2*u1^2 + 9*u1^2*v1 - 18*u1^2*v1^2 + 10*u1^2*v1^3 + 3*u1^3
       - 18*u1^3*v1 + 18*u1^3*v1^2 - 6*u1^4 + 14*u1^4*v1 + 4*u1^5]*
      Nc^(-1)*v1 - 1/2*G[0,0,u1]*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 10 + 2*v1 + 12*u1 + 9*u1*v1 - 12*u1*v1^2 + 9*u1^2 - 33*
      u1^2*v1 + 12*u1^2*v1^2 - 21*u1^3 + 24*u1^3*v1 + 12*u1^4]*I*Nc*Pi*
      v1 + 1/2*G[0,0,u1]*G[0,v1]*Den[v1 + u1]^2*Num[6*v1 - 3*v1^2 + 4*
      u1 - 5*u1*v1 - 9*u1*v1^2 + 10*u1*v1^3 - 2*u1^2 - 18*u1^2*v1 + 30*
      u1^2*v1^2 - 9*u1^3 + 30*u1^3*v1 + 10*u1^4]*Nc^(-1)*v1 - 1/12*G[0,
      0,u1]*G[0,v1]*Den[v1 + u1]^2*Num[146*v1 - 73*v1^2 + 50*u1 - 146*
      u1*v1 - 22*u1*v1^2 + 124*u1*v1^3 - 73*u1^2 - 44*u1^2*v1 + 372*
      u1^2*v1^2 - 22*u1^3 + 372*u1^3*v1 + 124*u1^4]*Nc*v1 + G[0,0,u1]*
      G[0,v1]*Den[v1 + u1]*Num[ - 1 + v1 + u1]*Num[1 + 2*u1*v1 + 2*u1^2
      ]*I*Nc^(-1)*Pi*v1 + 1/6*G[0,0,u1]*G[0,v1]*Den[v1 + u1]*Num[10 - 5
      *v1 - 5*u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 16*u1^2*v1 + 8*u1^3]*
      Nf*v1 + 1/2*G[0,0,u1]*G[0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[
       - 26 + 12*v1 + 38*u1 + 19*u1*v1 - 26*u1*v1^2 + 19*u1^2 - 78*u1^2
      *v1 + 26*u1^2*v1^2 - 52*u1^3 + 51*u1^3*v1 + 25*u1^4]*Nc*v1 - 1/2*
      G[0,0,u1]*G[0,0,v1]*Den[v1 + u1]*Num[ - 6 + 2*v1 + 2*u1 - 4*u1*v1
       + 2*u1*v1^2 - 4*u1^2 + 5*u1^2*v1 + 3*u1^3]*Nc^(-1)*v1 - 1/2*G[0,
      0,u1]*G[0,1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4 - v1 + 3*u1
       + 12*u1*v1 - 12*u1*v1^2 + 12*u1^2 - 33*u1^2*v1 + 12*u1^2*v1^2 - 
      21*u1^3 + 24*u1^3*v1 + 12*u1^4]*Nc*v1 + 1/2*G[0,0,u1]*G[0,1,v1]*
      Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + G[0,0,u1]*G[1,v1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[ - v1 - v1^2 + u1 + 4*u1*v1^2 - 4
      *u1*v1^3 - u1^2 + 4*u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3
      *v1 + 8*u1^3*v1^2 + 4*u1^4*v1]*I*Nc*Pi + 1/12*G[0,0,u1]*G[1,v1]*
      Den[v1 + u1]^2*Num[22*v1 + 29*v1^2 - 26*u1 + 82*u1*v1 - 100*u1*
      v1^2 + 124*u1*v1^3 + 53*u1^2 - 200*u1^2*v1 + 372*u1^2*v1^2 - 100*
      u1^3 + 372*u1^3*v1 + 124*u1^4]*Nc*v1 - 1/6*G[0,0,u1]*G[1,v1]*Den[
      v1 + u1]*Num[2 + v1 + u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 16*u1^2
      *v1 + 8*u1^3]*Nf*v1 - 1/2*G[0,0,u1]*G[1,v1]*Den[v1 + u1]*Num[3*v1
       + u1 - 8*u1*v1 + 10*u1*v1^2 - 8*u1^2 + 20*u1^2*v1 + 10*u1^3]*
      Nc^(-1)*v1 - 1/2*G[0,0,u1]*G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*
      u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,0,u1]*G[1,0,v1]*Den[v1 + u1]*Num[
      4 - 2*v1 - 2*u1 - 26*u1*v1 + 22*u1*v1^2 - 26*u1^2 + 43*u1^2*v1 + 
      21*u1^3]*Nc*v1 + 1/2*G[0,0,u1]*G[1,0,v1]*Num[4 - 4*u1 + 2*u1*v1
       + 3*u1^2]*Nc^(-1)*v1 + 1/2*G[0,0,u1]*G[1,1,v1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*v1^2 - 8*u1*
      v1^3 - 2*u1^2 + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 16*u1^3*
      v1 + 16*u1^3*v1^2 + 8*u1^4*v1]*Nc - 1/2*G[0,0,u1]*G[1,1,v1]*Num[1
       - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 1/12*G[0,0,u1]*Den[ - 1
       + u1]*Den[v1 + u1]^3*Num[2*v1^3 - 13*v1^4 + 16*u1*v1^2 - 41*u1*
      v1^3 + u1*v1^4 - 4*u1*v1^5 + 20*u1^2*v1 - 55*u1^2*v1^2 + 3*u1^2*
      v1^3 - 8*u1^2*v1^4 + 4*u1^2*v1^5 + 4*u1^3 - 33*u1^3*v1 + 3*u1^3*
      v1^2 + 18*u1^3*v1^4 - 4*u1^4 + u1^4*v1 + 8*u1^4*v1^2 + 30*u1^4*
      v1^3 + 4*u1^5*v1 + 22*u1^5*v1^2 + 6*u1^6*v1]*Nc*Pi^2 + 1/6*G[0,0,
      u1]*Den[v1 + u1]^3*Num[2*v1^2 - v1^3 + 2*u1*v1 - 3*u1*v1^2 - 6*u1
      *v1^3 + 8*u1*v1^4 + u1^2 - 3*u1^2*v1 - 18*u1^2*v1^2 + 31*u1^2*
      v1^3 - u1^3 - 18*u1^3*v1 + 45*u1^3*v1^2 - 6*u1^4 + 29*u1^4*v1 + 7
      *u1^5]*Nc^(-1)*Pi^2*v1 - 1/4*G[0,0,u1]*Den[v1 + u1]^2*Num[ - 22
       - v1 + 22*v1^2 - u1 + 44*u1*v1 + 22*u1^2]*Nc^(-1)*u1*v1 - 4/3*G[
      0,0,u1]*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 + v1 + u1]*Nf*u1
      *v1 + 1/12*G[0,0,u1]*Den[v1 + u1]^2*Num[ - 24*v1 + 12*v1^2 - 142*
      u1 + 75*u1*v1 + 70*u1*v1^2 + 63*u1^2 + 140*u1^2*v1 + 70*u1^3]*Nc*
      v1 + 1/12*G[0,0,u1]*Den[v1 + u1]^2*Num[ - 22*v1 + 51*v1^2 - 70*u1
       + 126*u1*v1 - 100*u1*v1^2 + 124*u1*v1^3 + 75*u1^2 - 200*u1^2*v1
       + 372*u1^2*v1^2 - 100*u1^3 + 372*u1^3*v1 + 124*u1^4]*I*Nc*Pi*v1
       - 1/2*G[0,0,u1]*Den[v1 + u1]^2*Num[3*v1^2 - 2*u1 + 5*u1*v1 - 8*
      u1*v1^2 + 10*u1*v1^3 + 2*u1^2 - 16*u1^2*v1 + 30*u1^2*v1^2 - 8*
      u1^3 + 30*u1^3*v1 + 10*u1^4]*I*Nc^(-1)*Pi*v1 - 1/6*G[0,0,u1]*Den[
      v1 + u1]*Num[ - 2 + 3*v1 + 3*u1 - 8*u1*v1 + 8*u1*v1^2 - 8*u1^2 + 
      16*u1^2*v1 + 8*u1^3]*I*Nf*Pi*v1 + 1/2*G[0,0,v1]*G[1 - v1,1 - v1,
      u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - v1^2 - 12*v1^3 + 2*v1^4
       + 2*u1 - u1*v1 - 23*u1*v1^2 + 22*u1*v1^3 - 6*u1^2 - 11*u1^2*v1
       + 61*u1^2*v1^2 - 24*u1^2*v1^3 + 6*u1^3 + 41*u1^3*v1 - 77*u1^3*
      v1^2 + 24*u1^3*v1^3 - 2*u1^4 - 53*u1^4*v1 + 56*u1^4*v1^2 - 8*u1^4
      *v1^3 + 32*u1^5*v1 - 16*u1^5*v1^2 - 8*u1^6*v1]*Nc + 1/2*G[0,0,v1]
      *G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^3*Num[ - 5 + 2*v1^2 + 11*u1
       - 7*u1^2 + u1^3]*Nc^(-1)*v1 - 1/2*G[0,0,v1]*G[1 - v1, - v1,u1]*
      Den[ - 1 + u1]*Num[ - 5 + 3*v1 - v1^2 + 6*u1 - u1*v1 + u1*v1^2 + 
      4*u1^2 - 2*u1^2*v1 - 3*u1^3]*Nc*v1 - 1/2*G[0,0,v1]*G[1 - v1, - v1
      ,u1]*Num[2 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/6*G[0
      ,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[ - 6*v1 + 
      18*v1^2 - 18*v1^3 + 6*v1^4 + 5*u1 + 113*u1*v1 - 69*u1*v1^2 + 48*
      u1*v1^3 - 12*u1*v1^4 + 85*u1^2 - 381*u1^2*v1 + 334*u1^2*v1^2 - 42
      *u1^2*v1^3 + 6*u1^2*v1^4 - 343*u1^3 + 877*u1^3*v1 - 377*u1^3*v1^2
       + 12*u1^3*v1^3 + 597*u1^4 - 839*u1^4*v1 + 154*u1^4*v1^2 - 492*
      u1^5 + 296*u1^5*v1 + 148*u1^6]*Nc*u1^(-1)*v1 - 1/4*G[0,0,v1]*G[1
       - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[31*v1 + 27*u1 - 92*u1
      *v1 + 42*u1*v1^2 - 84*u1^2 + 195*u1^2*v1 - 90*u1^2*v1^2 + 149*
      u1^3 - 226*u1^3*v1 + 44*u1^3*v1^2 - 136*u1^4 + 88*u1^4*v1 + 44*
      u1^5]*Nc^(-1)*v1 - 1/6*G[0,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Den[
      v1 + u1]*Num[ - 2 - 5*v1 - 3*u1 + 19*u1*v1 - 28*u1*v1^2 + 19*u1^2
       - 84*u1^2*v1 + 28*u1^2*v1^2 - 56*u1^3 + 56*u1^3*v1 + 28*u1^4]*Nf
      *v1 + 1/2*G[0,0,v1]*G[1 - v1,u1]*Den[v1 + u1]*Num[16*v1^2 - 12*
      v1^3 + 3*v1^4 - 2*u1 + 16*u1*v1 - 56*u1*v1^2 + 37*u1*v1^3 - 44*
      u1^2*v1 + 64*u1^2*v1^2 + 30*u1^3*v1]*I*Nc*Pi + 1/2*G[0,0,v1]*G[1
       - v1,u1]*Num[ - 1 + 3*v1^2 + 2*u1 + 6*u1*v1 + 2*u1^2]*I*Nc^(-1)*
      Pi*v1 + 1/2*G[0,0,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 13*v1^2 + 9*v1^3 - 2*v1^4 + 2*u1 - 13*u1*v1 + 56*u1*v1^2
       - 39*u1*v1^3 + 2*u1*v1^4 - 2*u1^2 + 47*u1^2*v1 - 102*u1^2*v1^2
       + 30*u1^2*v1^3 - 65*u1^3*v1 + 53*u1^3*v1^2 + 25*u1^4*v1]*Nc + 1/
      2*G[0,0,v1]*G[1 - v1,0,u1]*Num[ - 3 + 2*v1^2 + 6*u1 - 3*u1^2]*
      Nc^(-1)*v1 - 1/2*G[0,0,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*Den[v1
       + u1]*Num[ - 2 - v1 - 9*v1^2 + 2*v1^3 + 5*u1 - 4*u1*v1 + 5*u1*
      v1^2 - u1^2 - 10*u1^2*v1 + 9*u1^2*v1^2 - 11*u1^3 + 24*u1^3*v1 - 3
      *u1^3*v1^2 + 15*u1^4 - 9*u1^4*v1 - 6*u1^5]*Nc*v1 - G[0,0,v1]*G[1
       - v1,1,u1]*Den[ - 1 + u1]^3*Num[1 + v1^2 - 3*u1 + 3*u1^2 - u1^3]
      *Nc^(-1)*v1 + G[0,0,v1]*G[ - v1,1 - v1,u1]*Num[2 - 3*v1 - 5*u1 + 
      2*u1*v1 + 2*u1^2]*Nc*v1 + 1/2*G[0,0,v1]*G[ - v1, - v1,u1]*Den[v1
       + u1]*Num[ - 2 - 2*v1 + v1^3 - 2*u1 - 4*u1*v1 + 7*u1*v1^2 - 4*
      u1^2 + 11*u1^2*v1 + 5*u1^3]*Nc^(-1)*v1 + 1/2*G[0,0,v1]*G[ - v1,
       - v1,u1]*Den[v1 + u1]*Num[14*v1 - 8*v1^2 + v1^4 + 4*u1 - 8*u1*v1
       - 8*u1*v1^2 + 11*u1*v1^3 - 8*u1^2*v1 + 19*u1^2*v1^2 + 9*u1^3*v1]
      *Nc + 1/4*G[0,0,v1]*G[ - v1,u1]*Den[v1 + u1]^2*Num[6*v1 - v1^2 - 
      2*v1^3 + 2*u1 - 2*u1*v1 - 38*u1*v1^2 + 28*u1*v1^3 - u1^2 - 70*
      u1^2*v1 + 84*u1^2*v1^2 - 34*u1^3 + 84*u1^3*v1 + 28*u1^4]*Nc^(-1)*
      v1 - 1/4*G[0,0,v1]*G[ - v1,u1]*Den[v1 + u1]^2*Num[10*v1 - 7*v1^2
       + 2*v1^3 - 18*u1 - 14*u1*v1 - 22*u1*v1^2 + 44*u1*v1^3 - 7*u1^2
       - 50*u1^2*v1 + 132*u1^2*v1^2 - 26*u1^3 + 132*u1^3*v1 + 44*u1^4]*
      Nc*v1 - G[0,0,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[ - 1 + v1 + v1^3
       + u1 + 3*u1*v1^2 + 3*u1^2*v1 + u1^3]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,0
      ,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[6 + 5*v1 - 3*v1^2 + 2*v1^3 + 5*
      u1 - 50*u1*v1 + 50*u1*v1^2 - 47*u1^2 + 94*u1^2*v1 + 46*u1^3]*I*Nc
      *Pi*v1 + 4*G[0,0,v1]*G[ - v1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 - 1/
      2*G[0,0,v1]*G[ - v1,0,u1]*Den[v1 + u1]*Num[20 - 5*v1 - 6*v1^2 + 2
      *v1^3 - 5*u1 - 44*u1*v1 + 38*u1*v1^2 - 38*u1^2 + 70*u1^2*v1 + 34*
      u1^3]*Nc*v1 - 1/2*G[0,0,v1]*G[ - v1,0,u1]*Num[ - 1 + 2*v1^2 + 4*
      u1 - 2*u1^2]*Nc^(-1)*v1 + 1/2*G[0,0,v1]*G[0,1 - v1,u1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[ - 4 - v1^3 + 4*u1 + 30*u1*v1 - 29*u1*
      v1^2 + u1*v1^3 + 30*u1^2 - 87*u1^2*v1 + 29*u1^2*v1^2 - 59*u1^3 + 
      53*u1^3*v1 + 25*u1^4]*Nc*v1 + 1/2*G[0,0,v1]*G[0,1 - v1,u1]*Num[
       - 5 + v1^2 + 6*u1 - 3*u1^2]*Nc^(-1)*v1 - 1/2*G[0,0,v1]*G[0, - v1
      ,u1]*Den[ - 1 + u1]*Den[v1 + u1]^3*Num[ - 18*v1^3 + 5*v1^4 + 6*
      v1^5 - 2*v1^6 - 32*u1*v1^2 + 33*u1*v1^3 + 34*u1*v1^4 - 32*u1*v1^5
       + 2*u1*v1^6 - 16*u1^2*v1 + 47*u1^2*v1^2 + 66*u1^2*v1^3 - 121*
      u1^2*v1^4 + 26*u1^2*v1^5 - 4*u1^3 + 21*u1^3*v1 + 54*u1^3*v1^2 - 
      191*u1^3*v1^3 + 84*u1^3*v1^4 + 4*u1^4 + 16*u1^4*v1 - 137*u1^4*
      v1^2 + 116*u1^4*v1^3 - 37*u1^5*v1 + 74*u1^5*v1^2 + 18*u1^6*v1]*Nc
       - 1/2*G[0,0,v1]*G[0, - v1,u1]*Den[v1 + u1]^3*Num[ - 2*v1^2 - 3*
      v1^3 + 2*v1^5 - 9*u1*v1^2 + 10*u1*v1^4 - 9*u1^2*v1 + 20*u1^2*v1^3
       - 3*u1^3 + 20*u1^3*v1^2 + 10*u1^4*v1 + 2*u1^5]*Nc^(-1)*v1 + 1/6*
      G[0,0,v1]*G[0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1
       + u1]*Num[ - 95*v1 + 150*v1^2 - 58*v1^3 + 3*v1^4 - 23*u1 + 418*
      u1*v1 - 277*u1*v1^2 - 355*u1*v1^3 + 280*u1*v1^4 + 124*u1^2 - 331*
      u1^2*v1 - 1164*u1^2*v1^2 + 1715*u1^2*v1^3 - 419*u1^2*v1^4 - 40*
      u1^3 - 1323*u1^3*v1 + 3541*u1^3*v1^2 - 1930*u1^3*v1^3 + 190*u1^3*
      v1^4 - 517*u1^4 + 3057*u1^4*v1 - 3276*u1^4*v1^2 + 736*u1^4*v1^3
       + 951*u1^5 - 2438*u1^5*v1 + 1080*u1^5*v1^2 - 673*u1^6 + 712*u1^6
      *v1 + 178*u1^7]*Nc*v1 - 1/4*G[0,0,v1]*G[0,u1]*Den[ - 1 + u1]^2*
      Den[v1 + u1]^2*Num[12*v1 - 7*v1^2 - 2*v1^3 + 8*u1 - 36*u1*v1 - 28
      *u1*v1^2 + 40*u1*v1^3 - 21*u1^2 - 42*u1^2*v1 + 193*u1^2*v1^2 - 82
      *u1^2*v1^3 - 20*u1^3 + 268*u1^3*v1 - 286*u1^3*v1^2 + 40*u1^3*v1^3
       + 115*u1^4 - 326*u1^4*v1 + 120*u1^4*v1^2 - 122*u1^5 + 120*u1^5*
      v1 + 40*u1^6]*Nc^(-1)*v1 - 1/6*G[0,0,v1]*G[0,u1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 14 + 7*v1 + 21*u1 + 19*u1*v1 - 28*u1*v1^2 + 
      19*u1^2 - 84*u1^2*v1 + 28*u1^2*v1^2 - 56*u1^3 + 56*u1^3*v1 + 28*
      u1^4]*Nf*v1 + 1/2*G[0,0,v1]*G[0,u1]*Den[v1 + u1]*Num[2 - 2*v1 + 
      v1^3 - 2*u1 + 4*u1*v1 + u1*v1^2 + 4*u1^2 - 2*u1^2*v1 - 2*u1^3]*I*
      Nc^(-1)*Pi*v1 + 1/2*G[0,0,v1]*G[0,u1]*Den[v1 + u1]*Num[12 + 2*v1
       - 3*v1^2 + v1^3 + 2*u1 - 42*u1*v1 + 41*u1*v1^2 - 39*u1^2 + 78*
      u1^2*v1 + 38*u1^3]*I*Nc*Pi*v1 - 1/2*G[0,0,v1]*G[0,1,u1]*Den[v1 + 
      u1]*Num[2 - v1 - u1 + u1*v1 + u1^2 + u1^2*v1 + u1^3]*Nc*v1 - 1/2*
      G[0,0,v1]*G[0,1,u1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 - 1/2*G[0,0,v1]*
      G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[2 - 9*v1 - 2*u1 + 18*u1*v1 - 18
      *u1*v1^2 - 45*u1^2*v1 + 18*u1^2*v1^2 + 16*u1^3*v1]*Nc + 1/2*G[0,0
      ,v1]*G[1,1 - v1,u1]*Num[3 - 6*u1 + 2*u1*v1 + 4*u1^2]*Nc^(-1)*v1
       - 1/4*G[0,0,v1]*G[1,u1]*Den[ - 1 + u1]^2*Den[ - 1 + v1 + u1]*
      Num[4 - 8*v1 + 4*v1^2 - 19*u1 + 23*u1*v1 - 4*u1*v1^2 + 95*u1^2 - 
      136*u1^2*v1 + 56*u1^2*v1^2 - 279*u1^3 + 379*u1^3*v1 - 128*u1^3*
      v1^2 + 393*u1^4 - 386*u1^4*v1 + 68*u1^4*v1^2 - 258*u1^5 + 128*
      u1^5*v1 + 64*u1^6]*Nc*u1^(-1)*v1 + 1/4*G[0,0,v1]*G[1,u1]*Den[ - 1
       + u1]^2*Num[5 + 4*v1 - 24*u1 + 24*u1*v1 + 65*u1^2 - 48*u1^2*v1
       - 70*u1^3 + 24*u1^3*v1 + 24*u1^4]*Nc^(-1)*v1 - 1/2*G[0,0,v1]*G[1
      ,u1]*Den[ - 1 + u1]*Num[2 - 5*v1 - 2*u1 + 35*u1*v1 - 26*u1*v1^2
       - 58*u1^2*v1 + 26*u1^2*v1^2 + 24*u1^3*v1]*I*Nc*Pi + 4*G[0,0,v1]*
      G[1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0,0,v1]*G[1,u1]*Num[
       - 1 - 6*u1 + 2*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,0,v1]*
      G[1,0,u1]*Den[ - 1 + u1]*Num[2 - 5*v1 - 2*u1 + 29*u1*v1 - 18*u1*
      v1^2 - 45*u1^2*v1 + 18*u1^2*v1^2 + 17*u1^3*v1]*Nc + 1/2*G[0,0,v1]
      *G[1,0,u1]*Num[1 - 4*u1 + 2*u1*v1 + 3*u1^2]*Nc^(-1)*v1 + 1/2*G[0,
      0,v1]*G[1,1,u1]*Den[ - 1 + u1]*Num[ - 9 - 6*u1^2 + u1^3]*Nc*v1 + 
      1/2*G[0,0,v1]*G[1,1,u1]*Den[ - 1 + u1]*Num[9 - u1 - 3*u1^2 + u1^3
      ]*Nc^(-1)*v1 - 1/3*G[0,0,v1]*Den[ - 1 + v1]*Num[ - 1 + v1 + u1]*
      u1*v1 - 1/12*G[0,0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]*Den[v1 + 
      u1]^2*Den[ - 1 + v1 + u1]*Num[ - 24*v1 + 33*v1^2 - 3*v1^3 + 15*
      v1^4 - 33*v1^5 + 12*v1^6 + 270*u1 - 549*u1*v1 + 512*u1*v1^2 - 700
      *u1*v1^3 + 770*u1*v1^4 - 279*u1*v1^5 - 24*u1*v1^6 - 876*u1^2 + 
      1990*u1^2*v1 - 2401*u1^2*v1^2 + 2251*u1^2*v1^3 - 886*u1^2*v1^4 - 
      90*u1^2*v1^5 + 12*u1^2*v1^6 + 1181*u1^3 - 2615*u1^3*v1 + 2114*
      u1^3*v1^2 - 83*u1^3*v1^3 - 805*u1^3*v1^4 + 204*u1^3*v1^5 - 635*
      u1^4 + 375*u1^4*v1 + 1839*u1^4*v1^2 - 2287*u1^4*v1^3 + 708*u1^4*
      v1^4 - 291*u1^5 + 1850*u1^5*v1 - 2571*u1^5*v1^2 + 1020*u1^5*v1^3
       + 523*u1^6 - 1195*u1^6*v1 + 672*u1^6*v1^2 - 172*u1^7 + 168*u1^7*
      v1]*Nc*v1 + 1/3*G[0,0,v1]*Den[ - 1 + u1]^2*Den[ - 1 + v1]*Den[v1
       + u1]^2*Num[ - 1 + v1 + u1]*Num[12 + 11*v1^2 - 24*v1^3 - 12*u1
       + 34*u1*v1 - 34*u1*v1^2 + 12*u1*v1^3 + 11*u1^2 - 20*u1^2*v1 + 11
      *u1^2*v1^2 + 2*u1^3 - 2*u1^3*v1 - u1^4]*Nf*u1*v1 - 1/12*G[0,0,v1]
      *Den[ - 1 + u1]^3*Den[v1 + u1]^3*Num[4*v1^2 - 8*v1^3 - 3*v1^5 + 4
      *u1*v1 - 36*u1*v1^2 + 14*u1*v1^3 - 9*u1*v1^4 + 3*u1*v1^5 + 2*u1^2
       - 36*u1^2*v1 + 54*u1^2*v1^2 - 7*u1^2*v1^3 + 9*u1^2*v1^4 - 3*u1^2
      *v1^5 - 14*u1^3 + 54*u1^3*v1 - u1^3*v1^2 - 7*u1^3*v1^3 - 9*u1^3*
      v1^4 + u1^3*v1^5 + 20*u1^4 + 2*u1^4*v1 - 45*u1^4*v1^2 + u1^4*v1^3
       + 3*u1^4*v1^4 - 48*u1^5*v1 + 27*u1^5*v1^2 + u1^5*v1^3 - 16*u1^6
       + 30*u1^6*v1 - 5*u1^6*v1^2 + 10*u1^7 - 6*u1^7*v1 - 2*u1^8]*
      Nc^(-1)*Pi^2*v1 - 1/12*G[0,0,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]^3*
      Num[14*v1^3 - 40*v1^4 + 9*v1^5 - 3*v1^6 + 40*u1*v1^2 - 162*u1*
      v1^3 + 289*u1*v1^4 - 180*u1*v1^5 + 3*u1*v1^6 + 32*u1^2*v1 - 240*
      u1^2*v1^2 + 855*u1^2*v1^3 - 1238*u1^2*v1^4 + 504*u1^2*v1^5 - 3*
      u1^2*v1^6 + 4*u1^3 - 136*u1^3*v1 + 915*u1^3*v1^2 - 2678*u1^3*v1^3
       + 2466*u1^3*v1^4 - 510*u1^3*v1^5 + u1^3*v1^6 - 12*u1^4 + 358*
      u1^4*v1 - 2359*u1^4*v1^2 + 4404*u1^4*v1^3 - 2156*u1^4*v1^4 + 171*
      u1^4*v1^5 + 12*u1^5 - 748*u1^5*v1 + 3411*u1^5*v1^2 - 3438*u1^5*
      v1^3 + 673*u1^5*v1^4 - 4*u1^6 + 972*u1^6*v1 - 2433*u1^6*v1^2 + 
      1003*u1^6*v1^3 - 644*u1^7*v1 + 666*u1^7*v1^2 + 166*u1^8*v1]*Nc*
      Pi^2 + 1/12*G[0,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + 
      v1 + u1]*Num[22*v1 - 87*v1^2 + 53*v1^3 + 12*v1^4 + 166*u1 - 290*
      u1*v1 + 419*u1*v1^2 - 580*u1*v1^3 + 340*u1*v1^4 - 491*u1^2 + 845*
      u1^2*v1 - 1653*u1^2*v1^2 + 1667*u1^2*v1^3 - 344*u1^2*v1^4 + 623*
      u1^3 - 1590*u1^3*v1 + 2749*u1^3*v1^2 - 1348*u1^3*v1^3 + 124*u1^3*
      v1^4 - 529*u1^4 + 1857*u1^4*v1 - 1980*u1^4*v1^2 + 472*u1^4*v1^3
       + 435*u1^5 - 1292*u1^5*v1 + 684*u1^5*v1^2 - 316*u1^6 + 448*u1^6*
      v1 + 112*u1^7]*I*Nc*Pi*v1 + 1/4*G[0,0,v1]*Den[ - 1 + u1]^2*Den[v1
       + u1]^2*Den[ - 1 + v1 + u1]*Num[ - v1^2 + 2*v1^3 - v1^4 - 22*u1
       + 19*u1*v1 - u1*v1^2 + 19*u1*v1^3 - 23*u1*v1^4 + 64*u1^2 - 50*
      u1^2*v1 + 15*u1^2*v1^2 - 16*u1^2*v1^3 - 14*u1^2*v1^4 - 69*u1^3 - 
      10*u1^3*v1 + 124*u1^3*v1^2 - 113*u1^3*v1^3 + 16*u1^3*v1^4 - 5*
      u1^4 + 204*u1^4*v1 - 255*u1^4*v1^2 + 64*u1^4*v1^3 + 87*u1^5 - 227
      *u1^5*v1 + 96*u1^5*v1^2 - 71*u1^6 + 64*u1^6*v1 + 16*u1^7]*Nc^(-1)
      *v1 - 1/2*G[0,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[2*v1^2 - 
      3*v1^3 - 2*u1 + 7*u1*v1 - 22*u1*v1^2 + 11*u1*v1^3 + 9*u1^2 - 41*
      u1^2*v1 + 60*u1^2*v1^2 - 22*u1^2*v1^3 - 24*u1^3 + 90*u1^3*v1 - 78
      *u1^3*v1^2 + 10*u1^3*v1^3 + 41*u1^4 - 90*u1^4*v1 + 30*u1^4*v1^2
       - 34*u1^5 + 30*u1^5*v1 + 10*u1^6]*I*Nc^(-1)*Pi*v1 - 1/6*G[0,0,v1
      ]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - 7*v1 - 9*u1 + 29*u1*v1 - 20
      *u1*v1^2 + 29*u1^2 - 60*u1^2*v1 + 20*u1^2*v1^2 - 40*u1^3 + 40*
      u1^3*v1 + 20*u1^4]*I*Nf*Pi*v1 - 3/2*G[0,0,0,1 - v1,u1]*Den[v1 + 
      u1]*Num[ - 2 + v1 + u1]*Nc*v1 + G[0,0,0,u1]*G[0,v1]*Den[v1 + u1]*
      Num[ - 9 + 4*v1 + 4*u1]*Nc*v1 + G[0,0,0,u1]*G[0,v1]*Den[v1 + u1]*
      Num[ - 3 + v1 + u1]*Nc^(-1)*v1 - 3/2*G[0,0,0,u1]*G[1,v1]*Den[v1
       + u1]*Num[ - 2 + v1 + u1]*Nc*v1 + 1/2*G[0,0,0,u1]*Den[v1 + u1]^2
      *Num[3*v1 + 2*u1]*Num[ - 2 + v1 + u1]*Nc^(-1)*v1 - 17/4*G[0,0,0,
      u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1]*Nc*v1 + 1/2*G[0,0,0,u1]*Den[
      v1 + u1]*Num[ - 2 + v1 + u1]*Nf*v1 - 1/2*G[0,0,0,u1]*Den[v1 + u1]
      *Num[ - 2 + v1 + u1]*I*Nc^(-1)*Pi*v1 - 2*G[0,0,0,u1]*Den[v1 + u1]
      *Num[ - 2 + v1 + u1]*I*Nc*Pi*v1 - 1/2*G[0,0,0,v1]*G[1 - v1,u1]*
      Den[ - 1 + u1]*Num[ - 6 - 3*v1^2 - 6*u1*v1 + 3*u1*v1^2 + 6*u1^2*
      v1 + 2*u1^3]*Nc^(-1)*v1 - 1/2*G[0,0,0,v1]*G[1 - v1,u1]*Den[ - 1
       + u1]*Num[2 - 14*v1 + 12*v1^2 - 3*v1^3 - 2*u1 + 35*u1*v1 - 30*u1
      *v1^2 + 3*u1*v1^3 - 39*u1^2*v1 + 18*u1^2*v1^2 + 14*u1^3*v1]*Nc + 
      1/2*G[0,0,0,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[20 - 3*v1 - 9*v1^2
       + 3*v1^3 - 3*u1 - 42*u1*v1 + 33*u1*v1^2 - 33*u1^2 + 57*u1^2*v1
       + 27*u1^3]*Nc*v1 + 1/2*G[0,0,0,v1]*G[ - v1,u1]*Num[ - 2 + 3*v1^2
       + 6*u1*v1 + 3*u1^2]*Nc^(-1)*v1 - 1/2*G[0,0,0,v1]*G[0,u1]*Den[v1
       + u1]*Num[6 - 3*v1 + v1^3 - 3*u1 + 6*u1*v1 + u1*v1^2 + 6*u1^2 - 
      3*u1^2*v1 - 3*u1^3]*Nc^(-1)*v1 - 1/2*G[0,0,0,v1]*G[0,u1]*Den[v1
       + u1]*Num[30 - 12*v1 - 3*v1^2 + v1^3 - 12*u1 - 42*u1*v1 + 37*u1*
      v1^2 - 39*u1^2 + 69*u1^2*v1 + 33*u1^3]*Nc*v1 + 1/2*G[0,0,0,v1]*G[
      1,u1]*Den[ - 1 + u1]*Num[2 - 2*u1 + 17*u1*v1 - 18*u1*v1^2 - 39*
      u1^2*v1 + 18*u1^2*v1^2 + 16*u1^3*v1]*Nc - G[0,0,0,v1]*G[1,u1]*
      Den[ - 1 + u1]*Num[3 + 3*u1 - u1*v1 - 5*u1^2 + u1^2*v1 + 2*u1^3]*
      Nc^(-1)*v1 + 1/2*G[0,0,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[
      6*v1 - 4*v1^2 - 3*v1^3 + 4*u1 - 19*u1*v1 - 20*u1*v1^2 + 23*u1*
      v1^3 - 11*u1^2 - 27*u1^2*v1 + 113*u1^2*v1^2 - 46*u1^2*v1^3 - 12*
      u1^3 + 158*u1^3*v1 - 163*u1^3*v1^2 + 22*u1^3*v1^3 + 68*u1^4 - 188
      *u1^4*v1 + 66*u1^4*v1^2 - 71*u1^5 + 66*u1^5*v1 + 22*u1^6]*Nc^(-1)
      *v1 - 1/4*G[0,0,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[78*v1
       - 49*v1^2 + 4*v1^3 + 30*u1 - 254*u1*v1 + 36*u1*v1^2 + 184*u1*
      v1^3 - 109*u1^2 + 138*u1^2*v1 + 607*u1^2*v1^2 - 264*u1^2*v1^3 + 
      58*u1^3 + 662*u1^3*v1 - 866*u1^3*v1^2 + 120*u1^3*v1^3 + 239*u1^4
       - 940*u1^4*v1 + 360*u1^4*v1^2 - 338*u1^5 + 360*u1^5*v1 + 120*
      u1^6]*Nc*v1 - 1/2*G[0,0,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 
      14 - 8*v1 + 9*v1^2 - 3*v1^3 + 6*u1 + 72*u1*v1 - 64*u1*v1^2 + 3*u1
      *v1^3 + 63*u1^2 - 162*u1^2*v1 + 55*u1^2*v1^2 - 101*u1^3 + 100*
      u1^3*v1 + 48*u1^4]*I*Nc*Pi*v1 + 3/2*G[0,0,0,v1]*Den[ - 1 + u1]*
      Den[v1 + u1]*Num[ - 2 + v1 + 3*u1 + u1*v1 - 4*u1*v1^2 + u1^2 - 12
      *u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*Nf*v1 - 1/2
      *G[0,0,0,v1]*Den[v1 + u1]*Num[2 - v1 + 3*v1^3 - u1 + 11*u1*v1^2
       + 12*u1^2*v1 + 4*u1^3]*I*Nc^(-1)*Pi*v1 - 3/2*G[0,0,0,0,u1]*Den[
      v1 + u1]*Num[ - 2 + v1 + u1]*Nc^(-1)*v1 - 3/2*G[0,0,0,0,u1]*Den[
      v1 + u1]*Num[ - 2 + v1 + u1]*Nc*v1 + 1/2*G[0,0,0,0,v1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[ - 30 + 8*v1 + 9*v1^2 - 3*v1^3 + 38*u1 + 
      40*u1*v1 - 44*u1*v1^2 + 3*u1*v1^3 + 31*u1^2 - 105*u1^2*v1 + 35*
      u1^2*v1^2 - 64*u1^3 + 59*u1^3*v1 + 27*u1^4]*Nc*v1 + 1/2*G[0,0,0,0
      ,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 6 + 5*v1 - 3*v1^3 + 11*u1
       - 5*u1*v1 - 11*u1*v1^2 + 3*u1*v1^3 - 5*u1^2 - 9*u1^2*v1 + 11*
      u1^2*v1^2 - u1^3 + 11*u1^3*v1 + 3*u1^4]*Nc^(-1)*v1 - 1/2*G[0,0,0,
      1,v1]*Den[ - 1 + u1]*Num[ - 3*v1^2 + 6*u1 - 10*u1*v1 + 3*u1*v1^2
       - 11*u1^2 + 10*u1^2*v1 + 7*u1^3]*Nc^(-1)*v1 - 3/2*G[0,0,0,1,v1]*
      Num[5 - 3*v1 + v1^2 - 6*u1 + 6*u1*v1 + 5*u1^2]*Nc*v1 + 1/2*G[0,0,
      1,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[4*v1 - 2*u1 - 4*u1*
      v1 + 16*u1*v1^2 - 16*u1*v1^3 + 2*u1^2 + 16*u1^2*v1 - 45*u1^2*v1^2
       + 16*u1^2*v1^3 - 29*u1^3*v1 + 33*u1^3*v1^2 + 17*u1^4*v1]*Nc + 1/
      2*G[0,0,1,1 - v1,u1]*Num[ - 2 + u1]*Nc^(-1)*u1*v1 - 1/2*G[0,0,1,
      u1]*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[4*v1 - 2*u1 - 4*u1*v1
       + 16*u1*v1^2 - 16*u1*v1^3 + 2*u1^2 + 16*u1^2*v1 - 45*u1^2*v1^2
       + 16*u1^2*v1^3 - 29*u1^3*v1 + 33*u1^3*v1^2 + 17*u1^4*v1]*Nc - 1/
      2*G[0,0,1,u1]*G[0,v1]*Num[ - 2 + u1]*Nc^(-1)*u1*v1 + 1/2*G[0,0,1,
      u1]*G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[4*v1 - 2*u1 - 4*u1*v1
       + 16*u1*v1^2 - 16*u1*v1^3 + 2*u1^2 + 16*u1^2*v1 - 45*u1^2*v1^2
       + 16*u1^2*v1^3 - 29*u1^3*v1 + 33*u1^3*v1^2 + 17*u1^4*v1]*Nc + 1/
      2*G[0,0,1,u1]*G[1,v1]*Num[ - 2 + u1]*Nc^(-1)*u1*v1 + 1/2*G[0,0,1,
      u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[4*v1 - 2*u1 - 4*u1*v1 + 16*u1
      *v1^2 - 16*u1*v1^3 + 2*u1^2 + 16*u1^2*v1 - 45*u1^2*v1^2 + 16*u1^2
      *v1^3 - 29*u1^3*v1 + 33*u1^3*v1^2 + 17*u1^4*v1]*I*Nc*Pi + 1/2*G[0
      ,0,1,u1]*Num[ - 2 + u1]*I*Nc^(-1)*Pi*u1*v1 + 1/2*G[0,0,1,v1]*G[1
       - v1,u1]*Den[ - 1 + u1]*Num[ - 7 + 6*v1 - 2*v1^2 + 16*u1 - 14*u1
      *v1 + 2*u1*v1^2 - 13*u1^2 + 8*u1^2*v1 + 6*u1^3]*Nc*v1 + 1/2*G[0,0
      ,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 7 - 2*v1^2 + 7*u1 - 8*
      u1*v1 + 2*u1*v1^2 - 10*u1^2 + 8*u1^2*v1 + 6*u1^3]*Nc^(-1)*v1 - 1/
      2*G[0,0,1,v1]*G[ - v1,u1]*Num[1 + 2*v1^2 - 4*u1 + 8*u1*v1 + 6*
      u1^2]*Nc^(-1)*v1 - 1/2*G[0,0,1,v1]*G[ - v1,u1]*Num[8 - 3*v1 + 2*
      v1^2 - 15*u1 + 16*u1*v1 + 14*u1^2]*Nc*v1 + 1/2*G[0,0,1,v1]*G[0,u1
      ]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2 - 7*v1 + 3*v1^2 - v1^3 - 5
      *u1 + 19*u1*v1 - 18*u1*v1^2 + u1*v1^3 + 16*u1^2 - 42*u1^2*v1 + 15
      *u1^2*v1^2 - 25*u1^3 + 26*u1^3*v1 + 12*u1^4]*Nc*v1 + 1/2*G[0,0,1,
      v1]*G[0,u1]*Num[1 + v1]*Num[ - 1 + v1 + 2*u1]*Nc^(-1)*v1 - 1/2*G[
      0,0,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[4 - 8*v1 - 13*u1 + 8*u1*v1
       + 7*u1^2]*Nc*u1*v1 + 1/2*G[0,0,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[
      8 - 3*u1^2 + u1^3]*Nc^(-1)*v1 - 1/2*G[0,0,1,v1]*Den[ - 1 + u1]^3*
      Den[v1 + u1]*Num[2*v1 + 6*v1^2 - 3*v1^3 + v1^4 - 2*u1 - 14*u1*
      v1^2 - 2*u1*v1^3 + 3*u1*v1^4 + 6*u1^2 - 5*u1^2*v1 + 19*u1^2*v1^2
       - 6*u1^2*v1^3 - 3*u1^2*v1^4 - 6*u1^3 + 20*u1^3*v1 - 55*u1^3*v1^2
       + 24*u1^3*v1^3 + u1^3*v1^4 + 2*u1^4 - 46*u1^4*v1 + 67*u1^4*v1^2
       - 11*u1^4*v1^3 + 40*u1^5*v1 - 23*u1^5*v1^2 - 11*u1^6*v1]*I*Nc*Pi
       - 1/2*G[0,0,1,v1]*Den[ - 1 + u1]^3*Num[2 + v1^2 + 2*u1 + 3*u1*
      v1^2 - 13*u1^2 - 3*u1^2*v1^2 + 13*u1^3 + u1^3*v1^2 - 5*u1^4 + 
      u1^5]*I*Nc^(-1)*Pi*v1 - 1/12*G[0,0,1,v1]*Den[ - 1 + u1]^2*Den[v1
       + u1]*Den[ - 1 + v1 + u1]*Num[22 + 21*v1 - 31*v1^2 - 12*v1^3 - 
      95*u1 + 222*u1*v1 - 232*u1*v1^2 + 28*u1*v1^3 + 419*u1^2 - 935*
      u1^2*v1 + 517*u1^2*v1^2 - 92*u1^2*v1^3 - 787*u1^3 + 1116*u1^3*v1
       - 410*u1^3*v1^2 + 52*u1^3*v1^3 + 627*u1^4 - 544*u1^4*v1 + 132*
      u1^4*v1^2 - 226*u1^5 + 120*u1^5*v1 + 40*u1^6]*Nc*v1 - 1/2*G[0,0,1
      ,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[2*v1 - 3*v1^2 + 4*u1 - 11*
      u1*v1 + 5*u1*v1^2 - 12*u1^2 + 20*u1^2*v1 - 6*u1^2*v1^2 + 17*u1^3
       - 17*u1^3*v1 + 2*u1^3*v1^2 - 11*u1^4 + 4*u1^4*v1 + 2*u1^5]*
      Nc^(-1)*v1 - 1/6*G[0,0,1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2
       - 5*v1 - 3*u1 - 5*u1*v1 - 4*u1*v1^2 - 5*u1^2 - 12*u1^2*v1 + 4*
      u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*Nf*v1 + 1/2*G[0,0,1,0,v1
      ]*Den[ - 1 + u1]^3*Num[ - 1 + v1^2 + 9*u1 + 3*u1*v1^2 - 18*u1^2
       - 3*u1^2*v1^2 + 14*u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5]*Nc^(-1)*v1
       + 1/2*G[0,0,1,0,v1]*Den[ - 1 + u1]^3*Num[8 - 3*v1 + v1^2 + u1 - 
      19*u1*v1 + 3*u1*v1^2 - 40*u1^2 + 39*u1^2*v1 - 3*u1^2*v1^2 + 50*
      u1^3 - 21*u1^3*v1 + u1^3*v1^2 - 24*u1^4 + 4*u1^4*v1 + 5*u1^5]*Nc*
      v1 - 1/2*G[0,0,1,1,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[3*v1^2
       - 3*v1^3 + v1^4 - 2*u1 + 3*u1*v1 + 3*u1*v1^2 - 14*u1*v1^3 + 3*u1
      *v1^4 + 6*u1^2 + 6*u1^2*v1 - 39*u1^2*v1^2 + 30*u1^2*v1^3 - 3*u1^2
      *v1^4 - 6*u1^3 - 24*u1^3*v1 + 45*u1^3*v1^2 - 12*u1^3*v1^3 + u1^3*
      v1^4 + 2*u1^4 + 18*u1^4*v1 - 12*u1^4*v1^2 + u1^4*v1^3 - 3*u1^5*v1
      ]*Nc - 1/2*G[0,0,1,1,v1]*Den[ - 1 + u1]^3*Num[2 + v1^2 - 2*u1 + 3
      *u1*v1^2 - 2*u1^2 - 3*u1^2*v1^2 + 2*u1^3 + u1^3*v1^2]*Nc^(-1)*v1
       - 1/2*G[0,1,1 - v1,1 - v1,u1]*Den[v1 + u1]*Num[ - 2 + v1 + u1 - 
      19*u1*v1 + 20*u1*v1^2 - 19*u1^2 + 41*u1^2*v1 + 21*u1^3]*Nc*v1 + 1/
      2*G[0,1,1 - v1,1 - v1,u1]*Num[1 - 2*u1 + 4*u1*v1 + 3*u1^2]*
      Nc^(-1)*v1 + 1/2*G[0,1,1 - v1,u1]*G[0,v1]*Den[v1 + u1]*Num[ - 2
       + 3*v1 + 3*u1 - 7*u1*v1 + 8*u1*v1^2 - 7*u1^2 + 17*u1^2*v1 + 9*
      u1^3]*Nc*v1 + 1/2*G[0,1,1 - v1,u1]*G[0,v1]*Num[ - 1 + u1]^2*
      Nc^(-1)*v1 - 1/2*G[0,1,1 - v1,u1]*G[1,v1]*Den[v1 + u1]*Num[ - 2
       + v1 + u1 - 19*u1*v1 + 20*u1*v1^2 - 19*u1^2 + 41*u1^2*v1 + 21*
      u1^3]*Nc*v1 + 1/2*G[0,1,1 - v1,u1]*G[1,v1]*Num[1 - 2*u1 + 4*u1*v1
       + 3*u1^2]*Nc^(-1)*v1 - 1/12*G[0,1,1 - v1,u1]*Den[ - 1 + u1]*Den[
      v1 + u1]^2*Num[ - 69*v1^2 + 6*v1^3 + 108*u1 - 186*u1*v1 + 83*u1*
      v1^2 - 62*u1*v1^3 - 225*u1^2 + 196*u1^2*v1 - 230*u1^2*v1^2 + 104*
      u1^2*v1^3 + 119*u1^3 - 274*u1^3*v1 + 312*u1^3*v1^2 - 106*u1^4 + 
      312*u1^4*v1 + 104*u1^5]*Nc*v1 + 1/4*G[0,1,1 - v1,u1]*Den[ - 1 + 
      u1]*Den[v1 + u1]^2*Num[ - 15*v1^2 - 6*v1^3 - 4*u1 - 26*u1*v1 + 21
      *u1*v1^2 - 18*u1*v1^3 - 7*u1^2 + 56*u1^2*v1 - 74*u1^2*v1^2 + 20*
      u1^2*v1^3 + 29*u1^3 - 94*u1^3*v1 + 60*u1^3*v1^2 - 38*u1^4 + 60*
      u1^4*v1 + 20*u1^5]*Nc^(-1)*v1 - 1/2*G[0,1,1 - v1,u1]*Den[ - 1 + 
      u1]*Num[ - 6 + 17*u1 - 16*u1*v1 - 32*u1^2 + 16*u1^2*v1 + 17*u1^3]
      *I*Nc*Pi*v1 - 1/2*G[0,1,1 - v1,u1]*Num[ - 2 + u1]*I*Nc^(-1)*Pi*u1
      *v1 + 2/3*G[0,1,1 - v1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0
      ,1,1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + 4*v1 + 2*u1
       + 5*u1*v1 - 4*u1*v1^2 + 5*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*
      u1^3 + 7*u1^3*v1 + 3*u1^4]*Nc*v1 - 1/2*G[0,1,1 - v1,0,u1]*Num[2
       - 6*u1 + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/12*G[0,1,u1]*G[0,v1]*
      Den[ - 1 + u1]*Den[v1 + u1]^2*Num[ - 69*v1^2 + 6*v1^3 + 108*u1 - 
      186*u1*v1 + 83*u1*v1^2 - 62*u1*v1^3 - 225*u1^2 + 196*u1^2*v1 - 
      230*u1^2*v1^2 + 104*u1^2*v1^3 + 119*u1^3 - 274*u1^3*v1 + 312*u1^3
      *v1^2 - 106*u1^4 + 312*u1^4*v1 + 104*u1^5]*Nc*v1 - 1/4*G[0,1,u1]*
      G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]^2*Num[ - 15*v1^2 - 6*v1^3 - 4
      *u1 - 26*u1*v1 + 21*u1*v1^2 - 18*u1*v1^3 - 7*u1^2 + 56*u1^2*v1 - 
      74*u1^2*v1^2 + 20*u1^2*v1^3 + 29*u1^3 - 94*u1^3*v1 + 60*u1^3*v1^2
       - 38*u1^4 + 60*u1^4*v1 + 20*u1^5]*Nc^(-1)*v1 + 1/2*G[0,1,u1]*G[0
      ,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4 - 2*v1 + 2*u1 + 5*u1*v1
       - 8*u1*v1^2 + 5*u1^2 - 24*u1^2*v1 + 8*u1^2*v1^2 - 16*u1^3 + 17*
      u1^3*v1 + 9*u1^4]*I*Nc*Pi*v1 + 1/2*G[0,1,u1]*G[0,v1]*Num[ - 2 + 
      u1]*I*Nc^(-1)*Pi*u1*v1 - 2/3*G[0,1,u1]*G[0,v1]*Num[ - 1 + v1 + u1
      ]*Nf*u1*v1 + 1/2*G[0,1,u1]*G[0,1,v1]*Den[v1 + u1]*Num[2 - 3*v1 - 
      3*u1 - 11*u1*v1 + 12*u1*v1^2 - 11*u1^2 + 25*u1^2*v1 + 13*u1^3]*Nc
      *v1 - 1/2*G[0,1,u1]*G[0,1,v1]*Num[1 - 2*u1 + 4*u1*v1 + 3*u1^2]*
      Nc^(-1)*v1 - 1/12*G[0,1,u1]*G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]^2
      *Num[ - 69*v1^2 + 6*v1^3 + 108*u1 - 186*u1*v1 + 83*u1*v1^2 - 62*
      u1*v1^3 - 225*u1^2 + 196*u1^2*v1 - 230*u1^2*v1^2 + 104*u1^2*v1^3
       + 119*u1^3 - 274*u1^3*v1 + 312*u1^3*v1^2 - 106*u1^4 + 312*u1^4*
      v1 + 104*u1^5]*Nc*v1 + 1/4*G[0,1,u1]*G[1,v1]*Den[ - 1 + u1]*Den[
      v1 + u1]^2*Num[ - 15*v1^2 - 6*v1^3 - 4*u1 - 26*u1*v1 + 21*u1*v1^2
       - 18*u1*v1^3 - 7*u1^2 + 56*u1^2*v1 - 74*u1^2*v1^2 + 20*u1^2*v1^3
       + 29*u1^3 - 94*u1^3*v1 + 60*u1^3*v1^2 - 38*u1^4 + 60*u1^4*v1 + 
      20*u1^5]*Nc^(-1)*v1 - 1/2*G[0,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[
       - 6 + 17*u1 - 16*u1*v1 - 32*u1^2 + 16*u1^2*v1 + 17*u1^3]*I*Nc*Pi
      *v1 - 1/2*G[0,1,u1]*G[1,v1]*Num[ - 2 + u1]*I*Nc^(-1)*Pi*u1*v1 + 2/
      3*G[0,1,u1]*G[1,v1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0,1,u1]*
      G[1,0,v1]*Den[v1 + u1]*Num[ - 2 + 3*v1 + 3*u1 - 7*u1*v1 + 8*u1*
      v1^2 - 7*u1^2 + 17*u1^2*v1 + 9*u1^3]*Nc*v1 + 1/2*G[0,1,u1]*G[1,0,
      v1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 - 1/2*G[0,1,u1]*G[1,1,v1]*Den[v1
       + u1]*Num[ - 2 + v1 + u1 - 19*u1*v1 + 20*u1*v1^2 - 19*u1^2 + 41*
      u1^2*v1 + 21*u1^3]*Nc*v1 + 1/2*G[0,1,u1]*G[1,1,v1]*Num[1 - 2*u1
       + 4*u1*v1 + 3*u1^2]*Nc^(-1)*v1 - 1/12*G[0,1,u1]*Den[ - 1 + u1]*
      Den[v1 + u1]^2*Num[ - 69*v1^2 + 6*v1^3 + 108*u1 - 186*u1*v1 + 83*
      u1*v1^2 - 62*u1*v1^3 - 225*u1^2 + 196*u1^2*v1 - 230*u1^2*v1^2 + 
      104*u1^2*v1^3 + 119*u1^3 - 274*u1^3*v1 + 312*u1^3*v1^2 - 106*u1^4
       + 312*u1^4*v1 + 104*u1^5]*I*Nc*Pi*v1 + 1/4*G[0,1,u1]*Den[ - 1 + 
      u1]*Den[v1 + u1]^2*Num[ - 15*v1^2 - 6*v1^3 - 4*u1 - 26*u1*v1 + 21
      *u1*v1^2 - 18*u1*v1^3 - 7*u1^2 + 56*u1^2*v1 - 74*u1^2*v1^2 + 20*
      u1^2*v1^3 + 29*u1^3 - 94*u1^3*v1 + 60*u1^3*v1^2 - 38*u1^4 + 60*
      u1^4*v1 + 20*u1^5]*I*Nc^(-1)*Pi*v1 + 1/12*G[0,1,u1]*Den[ - 1 + u1
      ]*Den[v1 + u1]*Num[ - 14 - 21*v1 - 7*u1 + 38*u1*v1 - 44*u1*v1^2
       + 38*u1^2 - 132*u1^2*v1 + 44*u1^2*v1^2 - 88*u1^3 + 91*u1^3*v1 + 
      47*u1^4]*Nc*Pi^2*v1 + 2/3*G[0,1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*
      u1*v1 + 1/12*G[0,1,u1]*Num[ - 1 - 10*u1 + 4*u1*v1 + 7*u1^2]*
      Nc^(-1)*Pi^2*v1 - 1/2*G[0,1,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1
      ]^3*Den[v1 + u1]*Num[ - 2 + 2*v1 - 3*v1^2 + 8*u1 - 10*u1*v1 - u1*
      v1^2 + 6*u1*v1^3 - 13*u1^2 + 32*u1^2*v1 - 9*u1^2*v1^2 - 6*u1^2*
      v1^3 + 35*u1^3 - 84*u1^3*v1 + 27*u1^3*v1^2 + 2*u1^3*v1^3 - 69*
      u1^4 + 90*u1^4*v1 - 12*u1^4*v1^2 + 57*u1^5 - 30*u1^5*v1 - 16*u1^6
      ]*Nc*v1 - 1/2*G[0,1,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^3*Num[
       - 3 + 7*u1 - 6*u1*v1 + 6*u1*v1^2 - 11*u1^2 + 18*u1^2*v1 - 6*u1^2
      *v1^2 + 17*u1^3 - 18*u1^3*v1 + 2*u1^3*v1^2 - 14*u1^4 + 6*u1^4*v1
       + 4*u1^5]*Nc^(-1)*v1 + 1/2*G[0,1,v1]*G[1 - v1, - v1,u1]*Den[ - 1
       + u1]*Den[v1 + u1]*Num[ - 4 - 4*v1 + 3*v1^2 - v1^3 + 4*u1*v1 - 2
      *u1*v1^2 + u1*v1^3 + u1^2 + 3*u1^2*v1 - u1^2*v1^2 + 4*u1^3 - 5*
      u1^3*v1 - 3*u1^4]*Nc*v1 + 1/2*G[0,1,v1]*G[1 - v1, - v1,u1]*Num[1
       + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[0,1,v1]*G[1
       - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 + 17*v1^2 - 9
      *v1^3 + 2*v1^4 - 4*u1 + 23*u1*v1 - 45*u1*v1^2 + 9*u1*v1^3 + 12*
      u1^2 - 42*u1^2*v1 + 36*u1^2*v1^2 - 3*u1^2*v1^3 - 12*u1^3 + 31*
      u1^3*v1 - 24*u1^3*v1^2 + 9*u1^3*v1^3 + 4*u1^4 - 21*u1^4*v1 + 23*
      u1^4*v1^2 - 4*u1^4*v1^3 + 14*u1^5*v1 - 7*u1^5*v1^2 - 3*u1^6*v1]*I
      *Nc*Pi + 1/2*G[0,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Num[2*v1^2
       + 4*u1 - 11*u1^2 + 11*u1^3 - 5*u1^4 + u1^5]*I*Nc^(-1)*Pi*v1 + 1/
      6*G[0,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 6
      *v1^2 + 18*v1^3 - 18*v1^4 + 6*v1^5 - 12*u1*v1 + 7*u1*v1^2 - 84*u1
      *v1^3 + 54*u1*v1^4 - 12*u1*v1^5 - 60*u1^2 - 16*u1^2*v1 - 143*u1^2
      *v1^2 + 188*u1^2*v1^3 - 54*u1^2*v1^4 + 6*u1^2*v1^5 + 103*u1^3 - 
      154*u1^3*v1 + 333*u1^3*v1^2 - 142*u1^3*v1^3 + 18*u1^3*v1^4 - 131*
      u1^4 + 312*u1^4*v1 - 221*u1^4*v1^2 + 38*u1^4*v1^3 + 119*u1^5 - 
      172*u1^5*v1 + 66*u1^5*v1^2 - 51*u1^6 + 60*u1^6*v1 + 20*u1^7]*Nc*
      u1^(-1)*v1 + 1/4*G[0,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + 
      u1]^2*Num[ - 15*v1^2 + 2*v1^3 + 4*u1 - 34*u1*v1 + 15*u1*v1^2 - 8*
      u1*v1^3 - 23*u1^2 + 28*u1^2*v1 - 30*u1^2*v1^2 + 4*u1^2*v1^3 + 15*
      u1^3 - 36*u1^3*v1 + 12*u1^3*v1^2 - 14*u1^4 + 12*u1^4*v1 + 4*u1^5]
      *Nc^(-1)*v1 + 1/6*G[0,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 5
       - u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nf*v1 - 1/2*G[0,1,
      v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Num[ - 10 + 3*v1 - v1^2 + 15*u1
       - 9*u1*v1 + u1*v1^2 - 15*u1^2 + 6*u1^2*v1 + 4*u1^3]*Nc*v1 - 1/2*
      G[0,1,v1]*G[1 - v1,0,u1]*Num[1 + v1]*Num[ - 1 + v1 + 2*u1]*
      Nc^(-1)*v1 + 1/2*G[0,1,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*Den[v1
       + u1]*Num[ - 2 - v1 - 9*v1^2 + 2*v1^3 + 5*u1 - 11*u1*v1 + 13*u1*
      v1^2 - 8*u1^2 + 28*u1^2*v1 - 15*u1^2*v1^2 + 19*u1^3 - 48*u1^3*v1
       + 21*u1^3*v1^2 - 33*u1^4 + 49*u1^4*v1 - 8*u1^4*v1^2 + 28*u1^5 - 
      17*u1^5*v1 - 9*u1^6]*Nc*v1 + 1/2*G[0,1,v1]*G[1 - v1,1,u1]*Den[ - 
      1 + u1]^3*Num[2 + 2*v1^2 - 8*u1 + 13*u1^2 - 11*u1^3 + 5*u1^4 - 
      u1^5]*Nc^(-1)*v1 + 1/2*G[0,1,v1]*G[ - v1,1 - v1,u1]*Num[9 - 9*v1
       + 2*v1^2 + u1 - 6*u1*v1 - 8*u1^2]*Nc*v1 + G[0,1,v1]*G[ - v1,1 - 
      v1,u1]*Num[v1^2 - u1 + 3*u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 1/2*G[0,1,
      v1]*G[ - v1, - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*
      Nc^(-1)*v1 - 1/2*G[0,1,v1]*G[ - v1, - v1,u1]*Num[4 - 3*v1 + v1^2
       - 7*u1 + 6*u1*v1 + 5*u1^2]*Nc*v1 - 1/12*G[0,1,v1]*G[ - v1,u1]*
      Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[ - 24*v1^2 + 60*v1^3 - 48*
      v1^4 + 12*v1^5 - 63*u1*v1 + 177*u1*v1^2 - 150*u1*v1^3 + 36*u1*
      v1^4 - 87*u1^2 + 286*u1^2*v1 - 290*u1^2*v1^2 + 76*u1^2*v1^3 + 169
      *u1^3 - 322*u1^3*v1 + 132*u1^3*v1^2 - 134*u1^4 + 120*u1^4*v1 + 40
      *u1^5]*Nc*u1^(-1)*v1 - 1/4*G[0,1,v1]*G[ - v1,u1]*Den[v1 + u1]*
      Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*v1^2 - 10*u1^2 + 8*
      u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + G[0,1,v1]*G[ - v1,u1]*Den[v1 + u1]
      *Num[v1 - v1^2 + 3*v1^3 - u1 - u1*v1 + 6*u1*v1^3 - 3*u1^2*v1 + 12
      *u1^2*v1^2 + 6*u1^3*v1]*I*Nc*Pi - 2/3*G[0,1,v1]*G[ - v1,u1]*Num[
       - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[0,1,v1]*G[ - v1,0,u1]*Num[4 + 
      v1^2 - 12*u1 + 14*u1*v1 + 13*u1^2]*Nc*v1 + 1/2*G[0,1,v1]*G[ - v1,
      0,u1]*Num[v1 + u1]^2*Nc^(-1)*v1 - 1/2*G[0,1,v1]*G[0,1 - v1,u1]*
      Den[ - 1 + u1]*Den[v1 + u1]*Num[2 - 7*v1 + 6*v1^2 - v1^3 - 9*u1
       + 20*u1*v1 - 13*u1*v1^2 + u1*v1^3 + 14*u1^2 - 27*u1^2*v1 + 7*
      u1^2*v1^2 - 15*u1^3 + 10*u1^3*v1 + 4*u1^4]*Nc*v1 - 1/2*G[0,1,v1]*
      G[0,1 - v1,u1]*Num[1 + v1]*Num[ - 1 + v1 + 2*u1]*Nc^(-1)*v1 + 1/2
      *G[0,1,v1]*G[0, - v1,u1]*Den[ - 1 + u1]*Num[ - 8 + 6*v1 - v1^2 + 
      13*u1 - 12*u1*v1 + u1*v1^2 - 12*u1^2 + 6*u1^2*v1 + 5*u1^3]*Nc*v1
       + 1/2*G[0,1,v1]*G[0, - v1,u1]*Num[v1 + u1]^2*Nc^(-1)*v1 - 1/6*G[
      0,1,v1]*G[0,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + 
      u1]*Num[ - 11*v1 - 7*v1^2 + 15*v1^3 + 3*v1^4 + u1 + 8*u1*v1 + 124
      *u1*v1^2 - 207*u1*v1^3 + 106*u1*v1^4 - 9*u1^2 + 192*u1^2*v1 - 751
      *u1^2*v1^2 + 768*u1^2*v1^3 - 197*u1^2*v1^4 + 95*u1^3 - 869*u1^3*
      v1 + 1714*u1^3*v1^2 - 940*u1^3*v1^3 + 100*u1^3*v1^4 - 328*u1^4 + 
      1548*u1^4*v1 - 1638*u1^4*v1^2 + 388*u1^4*v1^3 + 496*u1^5 - 1244*
      u1^5*v1 + 570*u1^5*v1^2 - 349*u1^6 + 376*u1^6*v1 + 94*u1^7]*Nc*v1
       + 1/6*G[0,1,v1]*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2 - 3
      *v1 - u1 + 17*u1*v1 - 16*u1*v1^2 + 17*u1^2 - 48*u1^2*v1 + 16*u1^2
      *v1^2 - 32*u1^3 + 32*u1^3*v1 + 16*u1^4]*Nf*v1 + 1/4*G[0,1,v1]*G[0
      ,u1]*Den[ - 1 + u1]*Num[ - 5 + 2*v1 + 31*u1 - 26*u1*v1 - 46*u1^2
       + 20*u1^2*v1 + 20*u1^3]*Nc^(-1)*v1 - 1/2*G[0,1,v1]*G[0,u1]*Den[
      v1 + u1]*Num[2*v1 + 3*v1^2 - 2*u1 + 3*u1*v1 - 5*u1*v1^2 + 12*u1*
      v1^3 - 5*u1^2*v1 + 25*u1^2*v1^2 + 13*u1^3*v1]*I*Nc*Pi + 1/2*G[0,1
      ,v1]*G[0,u1]*Num[ - 2 + 4*v1 + 3*u1]*I*Nc^(-1)*Pi*u1*v1 - 1/2*G[0
      ,1,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[3 + u1]*Num[3 + u1^2]*Nc
      *v1 - 1/2*G[0,1,v1]*G[1,1 - v1,u1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 + 
      1/12*G[0,1,v1]*G[1,u1]*Den[ - 1 + u1]^2*Den[ - 1 + v1 + u1]*Num[
      12 - 24*v1 + 12*v1^2 - 81*u1 + 117*u1*v1 - 36*u1*v1^2 + 377*u1^2
       - 544*u1^2*v1 + 212*u1^2*v1^2 - 965*u1^3 + 1257*u1^3*v1 - 400*
      u1^3*v1^2 + 1251*u1^4 - 1182*u1^4*v1 + 200*u1^4*v1^2 - 782*u1^5
       + 376*u1^5*v1 + 188*u1^6]*Nc*u1^(-1)*v1 - 1/4*G[0,1,v1]*G[1,u1]*
      Den[ - 1 + u1]^2*Num[9 - 32*u1 + 28*u1*v1 + 65*u1^2 - 44*u1^2*v1
       - 62*u1^3 + 20*u1^3*v1 + 20*u1^4]*Nc^(-1)*v1 - 1/2*G[0,1,v1]*G[1
      ,u1]*Den[ - 1 + u1]*Num[ - 3 + u1 - 4*u1*v1 - 5*u1^2 + 4*u1^2*v1
       + 3*u1^3]*I*Nc^(-1)*Pi*v1 + 1/2*G[0,1,v1]*G[1,u1]*Den[ - 1 + u1]
      *Num[4 - 11*v1 - 4*u1 + 10*u1*v1 - 8*u1*v1^2 - 16*u1^2*v1 + 8*
      u1^2*v1^2 + 9*u1^3*v1]*I*Nc*Pi - 8/3*G[0,1,v1]*G[1,u1]*Num[ - 1
       + v1 + u1]*Nf*u1*v1 - 1/2*G[0,1,v1]*G[1,0,u1]*Num[1 - 4*u1 + 4*
      u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/2*G[0,1,v1]*G[1,0,u1]*Num[3 - 11*
      u1 + 8*u1*v1 + 8*u1^2]*Nc*v1 + 1/2*G[0,1,v1]*G[1,1,u1]*Den[ - 1
       + u1]*Num[ - 9 + 5*u1 - 4*u1*v1 - 5*u1^2 + 4*u1^2*v1 + 3*u1^3]*
      Nc^(-1)*v1 - 1/2*G[0,1,v1]*G[1,1,u1]*Den[ - 1 + u1]*Num[ - 9 + 8*
      u1 - 8*u1*v1 - 22*u1^2 + 8*u1^2*v1 + 9*u1^3]*Nc*v1 + 1/12*G[0,1,
      v1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 3*v1^2 - 6*v1^3 + 2*v1^4
       + 6*u1 - 3*u1*v1 + 8*u1*v1^2 - 20*u1*v1^3 + 6*u1*v1^4 - 18*u1^2
       + 14*u1^2*v1 - 13*u1^2*v1^2 + 36*u1^2*v1^3 - 6*u1^2*v1^4 + 18*
      u1^3 + 9*u1^3*v1 - 23*u1^3*v1^2 + 2*u1^3*v1^4 - 6*u1^4 - 53*u1^4*
      v1 + 44*u1^4*v1^2 - 6*u1^4*v1^3 + 38*u1^5*v1 - 13*u1^5*v1^2 - 5*
      u1^6*v1]*Nc*Pi^2 + 1/12*G[0,1,v1]*Den[ - 1 + u1]^3*Num[2 + 2*v1^2
       - 4*u1 + 8*u1*v1 + 6*u1*v1^2 + 9*u1^2 - 24*u1^2*v1 - 6*u1^2*v1^2
       - 19*u1^3 + 24*u1^3*v1 + 2*u1^3*v1^2 + 17*u1^4 - 8*u1^4*v1 - 5*
      u1^5]*Nc^(-1)*Pi^2*v1 - 1/6*G[0,1,v1]*Den[ - 1 + u1]^2*Den[v1 + 
      u1]^2*Den[ - 1 + v1 + u1]*Num[ - 15*v1^2 + 12*v1^3 + 3*v1^4 + 12*
      u1 - 30*u1*v1 + 171*u1*v1^2 - 253*u1*v1^3 + 118*u1*v1^4 - 39*u1^2
       + 306*u1^2*v1 - 931*u1^2*v1^2 + 853*u1^2*v1^3 - 203*u1^2*v1^4 + 
      159*u1^3 - 1091*u1^3*v1 + 1897*u1^3*v1^2 - 964*u1^3*v1^3 + 100*
      u1^3*v1^4 - 416*u1^4 + 1707*u1^4*v1 - 1674*u1^4*v1^2 + 388*u1^4*
      v1^3 + 545*u1^5 - 1268*u1^5*v1 + 570*u1^5*v1^2 - 355*u1^6 + 376*
      u1^6*v1 + 94*u1^7]*I*Nc*Pi*v1 - 2/3*G[0,1,v1]*Den[ - 1 + u1]^2*
      Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 8*v1^2 + u1 - 
      14*u1*v1 + 4*u1*v1^2 - 7*u1^2 + 7*u1^2*v1 + 3*u1^3]*Nf*u1*v1 + 1/
      12*G[0,1,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[9*v1^2 + 3*v1^3
       + 44*u1 - 120*u1*v1 + 386*u1*v1^2 - 271*u1*v1^3 - 217*u1^2 + 
      1039*u1^2*v1 - 1165*u1^2*v1^2 + 158*u1^2*v1^3 + 700*u1^3 - 1655*
      u1^3*v1 + 550*u1^3*v1^2 - 761*u1^4 + 626*u1^4*v1 + 234*u1^5]*Nc*
      v1 - 1/4*G[0,1,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[v1 - v1^2 + 
      7*u1 + 31*u1*v1 - 43*u1*v1^2 + 20*u1^2 - 90*u1^2*v1 + 22*u1^2*
      v1^2 - 41*u1^3 + 36*u1^3*v1 + 14*u1^4]*Nc^(-1)*v1 + 1/6*G[0,1,v1]
      *Den[ - 1 + u1]*Num[ - 3 + 21*u1 - 16*u1*v1 - 32*u1^2 + 16*u1^2*
      v1 + 16*u1^3]*I*Nf*Pi*v1 + 1/4*G[0,1,v1]*Den[ - 1 + u1]*Num[ - 3
       + 25*u1 - 22*u1*v1 - 42*u1^2 + 20*u1^2*v1 + 20*u1^3]*I*Nc^(-1)*
      Pi*v1 + 1/2*G[0,1,0,1 - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2
       + 4*v1 + 2*u1 + 5*u1*v1 - 4*u1*v1^2 + 5*u1^2 - 12*u1^2*v1 + 4*
      u1^2*v1^2 - 8*u1^3 + 7*u1^3*v1 + 3*u1^4]*Nc*v1 - 1/2*G[0,1,0,1 - 
      v1,u1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/2*G[0,1,0,
      u1]*G[0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + 4*v1 + 2*u1 + 5*
      u1*v1 - 4*u1*v1^2 + 5*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 
      7*u1^3*v1 + 3*u1^4]*Nc*v1 + 1/2*G[0,1,0,u1]*G[0,v1]*Num[2 - 6*u1
       + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[0,1,0,u1]*G[1,v1]*Den[ - 
      1 + u1]*Den[v1 + u1]*Num[2 + 4*v1 + 2*u1 + 5*u1*v1 - 4*u1*v1^2 + 
      5*u1^2 - 12*u1^2*v1 + 4*u1^2*v1^2 - 8*u1^3 + 7*u1^3*v1 + 3*u1^4]*
      Nc*v1 - 1/2*G[0,1,0,u1]*G[1,v1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*
      Nc^(-1)*v1 + 1/2*G[0,1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + 
      4*v1 + 2*u1 + 5*u1*v1 - 4*u1*v1^2 + 5*u1^2 - 12*u1^2*v1 + 4*u1^2*
      v1^2 - 8*u1^3 + 7*u1^3*v1 + 3*u1^4]*I*Nc*Pi*v1 - 1/2*G[0,1,0,u1]*
      Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[0,1,0,v1
      ]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[2*v1 + 13*v1^2
       - 9*v1^3 + 2*v1^4 - 2*u1 + 7*u1*v1 - 13*u1*v1^2 - 7*u1*v1^3 + 6*
      u1^2 + 2*u1^2*v1 - 70*u1^2*v1^2 + 45*u1^2*v1^3 - 6*u1^3 - 63*u1^3
      *v1 + 140*u1^3*v1^2 - 39*u1^3*v1^3 + 2*u1^4 + 95*u1^4*v1 - 95*
      u1^4*v1^2 + 12*u1^4*v1^3 - 56*u1^5*v1 + 25*u1^5*v1^2 + 13*u1^6*v1
      ]*Nc - 1/2*G[0,1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Num[4 + 2*
      v1^2 - 4*u1 - 7*u1^2 + 11*u1^3 - 5*u1^4 + u1^5]*Nc^(-1)*v1 + G[0,
      1,0,v1]*G[ - v1,u1]*Num[2 - 3*v1 - 5*u1 + 2*u1*v1 + 2*u1^2]*Nc*v1
       - 1/2*G[0,1,0,v1]*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2 + 3*
      v1 + u1 + 16*u1*v1 - 6*u1*v1^2 + 16*u1^2 - 24*u1^2*v1 + 6*u1^2*
      v1^2 - 18*u1^3 + 11*u1^3*v1 + 5*u1^4]*Nc*v1 - 1/2*G[0,1,0,v1]*G[0
      ,u1]*Num[4 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[0,1,0,v1
      ]*G[1,u1]*Den[ - 1 + u1]*Num[ - 2 + 3*v1 + 2*u1 + 20*u1*v1 - 10*
      u1*v1^2 - 26*u1^2*v1 + 10*u1^2*v1^2 + 9*u1^3*v1]*Nc + 1/2*G[0,1,0
      ,v1]*G[1,u1]*Den[ - 1 + u1]*Num[3 + 3*u1 - 6*u1*v1 - 9*u1^2 + 6*
      u1^2*v1 + 5*u1^3]*Nc^(-1)*v1 + 1/2*G[0,1,0,v1]*Den[ - 1 + u1]^3*
      Den[v1 + u1]*Num[ - 2 - 7*v1 + 3*v1^2 - v1^3 - u1 + 26*u1*v1 - 24
      *u1*v1^2 + 9*u1*v1^3 + 17*u1^2 - 25*u1^2*v1 + 24*u1^2*v1^2 - 9*
      u1^2*v1^3 - 33*u1^3*v1 + 6*u1^3*v1^2 + 3*u1^3*v1^3 - 48*u1^4 + 60
      *u1^4*v1 - 7*u1^4*v1^2 + 45*u1^5 - 21*u1^5*v1 - 11*u1^6]*I*Nc*Pi*
      v1 + 1/2*G[0,1,0,v1]*Den[ - 1 + u1]^3*Num[ - 1 - v1^2 + u1 - 2*u1
      *v1 + 9*u1*v1^2 + 6*u1^2*v1 - 9*u1^2*v1^2 + 2*u1^3 - 6*u1^3*v1 + 
      3*u1^3*v1^2 - 3*u1^4 + 2*u1^4*v1 + u1^5]*I*Nc^(-1)*Pi*v1 + 1/6*G[
      0,1,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[
       - 11 - 66*v1 + 74*v1^2 + 3*v1^3 - 56*u1 + 252*u1*v1 - 115*u1*
      v1^2 + 10*u1*v1^3 + 191*u1^2 - 437*u1^2*v1 + 340*u1^2*v1^2 - 125*
      u1^2*v1^3 - 331*u1^3 + 792*u1^3*v1 - 599*u1^3*v1^2 + 88*u1^3*v1^3
       + 462*u1^4 - 823*u1^4*v1 + 276*u1^4*v1^2 - 349*u1^5 + 282*u1^5*
      v1 + 94*u1^6]*Nc*v1 - 1/4*G[0,1,0,v1]*Den[ - 1 + u1]^2*Den[v1 + 
      u1]*Num[15*v1 + 11*u1 - 54*u1*v1 + 30*u1*v1^2 - 46*u1^2 + 115*
      u1^2*v1 - 46*u1^2*v1^2 + 81*u1^3 - 112*u1^3*v1 + 20*u1^3*v1^2 - 
      66*u1^4 + 40*u1^4*v1 + 20*u1^5]*Nc^(-1)*v1 - 1/6*G[0,1,0,v1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[ - 2 - 11*v1 - 9*u1 + 13*u1*v1 - 16*
      u1*v1^2 + 13*u1^2 - 48*u1^2*v1 + 16*u1^2*v1^2 - 32*u1^3 + 32*u1^3
      *v1 + 16*u1^4]*Nf*v1 - 1/2*G[0,1,0,0,v1]*Den[ - 1 + u1]^3*Num[ - 
      7 + 6*v1 - 2*v1^2 + 26*u1 - 40*u1*v1 + 12*u1*v1^2 - 21*u1^2 + 48*
      u1^2*v1 - 12*u1^2*v1^2 - 11*u1^3 - 12*u1^3*v1 + 4*u1^3*v1^2 + 16*
      u1^4 - 2*u1^4*v1 - 3*u1^5]*Nc*v1 - 1/2*G[0,1,0,0,v1]*Den[ - 1 + 
      u1]^3*Num[3 - 2*v1^2 - 13*u1 - 2*u1*v1 + 12*u1*v1^2 + 16*u1^2 + 6
      *u1^2*v1 - 12*u1^2*v1^2 - 4*u1^3 - 6*u1^3*v1 + 4*u1^3*v1^2 - 3*
      u1^4 + 2*u1^4*v1 + u1^5]*Nc^(-1)*v1 + 1/2*G[0,1,0,1,v1]*Den[ - 1
       + u1]^3*Num[ - 3 - v1^2 + 7*u1 - 8*u1*v1 + 9*u1*v1^2 - 12*u1^2
       + 24*u1^2*v1 - 9*u1^2*v1^2 + 20*u1^3 - 24*u1^3*v1 + 3*u1^3*v1^2
       - 17*u1^4 + 8*u1^4*v1 + 5*u1^5]*Nc^(-1)*v1 + 1/2*G[0,1,0,1,v1]*
      Den[ - 1 + u1]^3*Num[ - 2 + 3*v1 - v1^2 + 26*u1 - 29*u1*v1 + 9*u1
      *v1^2 - 41*u1^2 + 33*u1^2*v1 - 9*u1^2*v1^2 + 5*u1^3 - 3*u1^3*v1
       + 3*u1^3*v1^2 + 19*u1^4 - 4*u1^4*v1 - 7*u1^5]*Nc*v1 - G[0,1,1,1
       - v1,u1]*Den[v1 + u1]*Num[2 - 3*v1 - 3*u1 - 2*u1*v1 + 2*u1*v1^2
       - 2*u1^2 + 4*u1^2*v1 + 2*u1^3]*Nc*v1 + G[0,1,1,1 - v1,u1]*Num[1
       - 2*u1 + 2*u1*v1 + 2*u1^2]*Nc^(-1)*v1 + G[0,1,1,u1]*G[0,v1]*Den[
      v1 + u1]*Num[2 - 3*v1 - 3*u1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*
      u1^2*v1 + 2*u1^3]*Nc*v1 - G[0,1,1,u1]*G[0,v1]*Num[1 - 2*u1 + 2*u1
      *v1 + 2*u1^2]*Nc^(-1)*v1 - G[0,1,1,u1]*G[1,v1]*Den[v1 + u1]*Num[2
       - 3*v1 - 3*u1 - 2*u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*u1^2*v1 + 2*
      u1^3]*Nc*v1 + G[0,1,1,u1]*G[1,v1]*Num[1 - 2*u1 + 2*u1*v1 + 2*u1^2
      ]*Nc^(-1)*v1 - G[0,1,1,u1]*Den[v1 + u1]*Num[2 - 3*v1 - 3*u1 - 2*
      u1*v1 + 2*u1*v1^2 - 2*u1^2 + 4*u1^2*v1 + 2*u1^3]*I*Nc*Pi*v1 + G[0
      ,1,1,u1]*Num[1 - 2*u1 + 2*u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*
      G[0,1,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*
      v1 + 10*v1^2 - 9*v1^3 + 2*v1^4 - 4*u1 + 16*u1*v1 - 22*u1*v1^2 + 5
      *u1*v1^3 + 12*u1^2 - 19*u1^2*v1 - 4*u1^2*v1^2 + 9*u1^2*v1^3 - 12*
      u1^3 - 5*u1^3*v1 + 22*u1^3*v1^2 - 3*u1^3*v1^3 + 4*u1^4 + 13*u1^4*
      v1 - 6*u1^4*v1^2 - 3*u1^5*v1]*Nc + 1/2*G[0,1,1,v1]*G[1 - v1,u1]*
      Den[ - 1 + u1]^3*Num[5 + 2*v1^2 - 9*u1 + 3*u1^2 + u1^3]*Nc^(-1)*
      v1 + 1/2*G[0,1,1,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[2*v1 - 5*v1^2
       + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*Nc - 1/2*G[0,
      1,1,v1]*G[0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2*v1^2 + 2*u1
       - 2*u1*v1 - 5*u1*v1^2 - 2*u1^2 - 5*u1^2*v1 + 3*u1^2*v1^2 + 3*
      u1^3*v1]*Nc + G[0,1,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 2 + u1]*
      Nc^(-1)*v1 + 1/2*G[0,1,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[4 - 8*v1
       - 4*u1 - 5*u1*v1 + 3*u1^2*v1]*Nc + 1/6*G[0,1,1,v1]*Den[ - 1 + u1
      ]^2*Num[ - 26 - 3*v1 - 6*u1*v1 + 26*u1^2 + 3*u1^2*v1]*Nc*v1 - 1/2
      *G[0,1,1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 2*v1^2 + 2*u1 - 2
      *u1*v1 - 5*u1*v1^2 - 2*u1^2 - 5*u1^2*v1 + 3*u1^2*v1^2 + 3*u1^3*v1
      ]*I*Nc*Pi + 1/4*G[0,1,1,v1]*Den[ - 1 + u1]*Num[ - 3 - 3*u1 + 2*u1
      *v1]*Nc^(-1)*v1 - 5/6*G[0,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nf*
      v1 + G[0,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 + 1/2
      *G[0,1,1,0,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4*v1^2 + 3*v1^3
       - v1^4 + 4*u1 - 4*u1*v1 + 29*u1*v1^2 - 30*u1*v1^3 + u1*v1^4 - 4*
      u1^2 + 26*u1^2*v1 - 75*u1^2*v1^2 + 27*u1^2*v1^3 - 46*u1^3*v1 + 52
      *u1^3*v1^2 + 26*u1^4*v1]*Nc + 1/2*G[0,1,1,0,v1]*Den[ - 1 + u1]*
      Num[ - 7 - v1^2 + 3*u1 - 2*u1*v1 + u1*v1^2 - 4*u1^2 + 2*u1^2*v1
       + 2*u1^3]*Nc^(-1)*v1 + 3/2*G[0,1,1,1,v1]*Den[ - 1 + u1]*Num[1 + 
      u1]*Nc^(-1)*v1 - 1/2*G[0,1,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*
      v1 - 1/2*G[1,1 - v1,1 - v1,1 - v1,u1]*Nc^(-1)*v1 + 1/2*G[1,1 - v1
      ,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[11 + 9*u1]*Nc*v1 + 1/4*G[1,
      1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[3 - 26*u1 + 28*u1*v1 + 65*
      u1^2 - 44*u1^2*v1 - 62*u1^3 + 20*u1^3*v1 + 20*u1^4]*Nc^(-1)*v1 - 
      1/12*G[1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[27 - 12*v1 - 334*
      u1 + 316*u1*v1 + 657*u1^2 - 344*u1^2*v1 - 474*u1^3 + 124*u1^3*v1
       + 124*u1^4]*Nc*v1 - 3/2*G[1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 2 + 5*u1 - 4*u1*v1 - 9*u1^2 + 4*u1^2*v1 + 4*u1^3]*I*Nc*Pi*
      v1 + G[1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 1 + 2*u1 - 2*u1*
      v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*I*Nc^(-1)*Pi*v1 + 4/3*G[1,1 - 
      v1,1 - v1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 - 3/2*G[1,1 - v1,1 - 
      v1,0,u1]*Num[1 - 5*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 + 1/2*G[1,1 - v1,
      1 - v1,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + G[1,1
       - v1, - v1,u1]*Den[ - 1 + u1]*Num[1 - u1 + 7*u1*v1 - 5*u1*v1^2
       - 13*u1^2*v1 + 5*u1^2*v1^2 + 4*u1^3*v1]*I*Nc*Pi - G[1,1 - v1, - 
      v1,u1]*Num[1 - 3*u1 + u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 + G[1,1 - 
      v1, - v1,0,u1]*Den[ - 1 + u1]*Num[1 - u1 + 7*u1*v1 - 5*u1*v1^2 - 
      13*u1^2*v1 + 5*u1^2*v1^2 + 4*u1^3*v1]*Nc - G[1,1 - v1, - v1,0,u1]
      *Num[1 - 3*u1 + u1*v1 + 2*u1^2]*Nc^(-1)*v1 + 1/4*G[1,1 - v1,u1]*
      Den[ - 1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 4 + 8*v1 - 4*v1^2 + 9
      *u1 - 11*u1*v1 + 2*u1*v1^2 - 35*u1^2 + 48*u1^2*v1 - 20*u1^2*v1^2
       + 27*u1^3 + 37*u1^3*v1 - 50*u1^3*v1^2 + 75*u1^4 - 162*u1^4*v1 + 
      44*u1^4*v1^2 - 112*u1^5 + 80*u1^5*v1 + 40*u1^6]*I*Nc*Pi*u1^(-1)*
      v1 + 1/4*G[1,1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[12*v1
       - 8*v1^2 - 4*v1^3 - 24*u1 - 20*u1*v1^2 + 12*u1*v1^3 + 116*u1^2
       - 173*u1^2*v1 + 92*u1^2*v1^2 - 12*u1^2*v1^3 - 265*u1^3 + 384*
      u1^3*v1 - 156*u1^3*v1^2 + 4*u1^3*v1^3 + 340*u1^4 - 367*u1^4*v1 + 
      60*u1^4*v1^2 - 223*u1^5 + 112*u1^5*v1 + 56*u1^6]*Nc*u1^(-1)*v1 - 
      1/4*G[1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[1 + 2*v1 + 2*u1 - 8*u1*v1
       - 3*u1^2 + 2*u1^2*v1]*I*Nc^(-1)*Pi*v1 - 1/4*G[1,1 - v1,u1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[ - 8*v1 + 8*v1^2 - 12*u1 + 28*u1*v1
       - 8*u1*v1^2 + 28*u1^2 - 13*u1^2*v1 - 16*u1^2*v1^2 - 9*u1^3 - 41*
      u1^3*v1 + 16*u1^3*v1^2 - 25*u1^4 + 32*u1^4*v1 + 16*u1^5]*Nc^(-1)*
      u1^(-1)*v1 + 1/12*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[6 - 19*v1 - 6
      *u1 + 135*u1*v1 - 66*u1*v1^2 - 165*u1^2*v1 + 66*u1^2*v1^2 + 57*
      u1^3*v1]*Nc*Pi^2 - 1/12*G[1,1 - v1,u1]*Num[13 - 32*u1 + 14*u1*v1
       + 23*u1^2]*Nc^(-1)*Pi^2*v1 - 3/2*G[1,1 - v1,0,1 - v1,u1]*Num[1
       - 5*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 + 1/2*G[1,1 - v1,0,1 - v1,u1]*
      Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/12*G[1,1 - v1,0,
      u1]*Den[ - 1 + u1]*Den[ - 1 + v1 + u1]*Num[12 - 24*v1 + 12*v1^2
       - 3*u1 - 9*u1*v1 + 12*u1*v1^2 - 16*u1^2 + 59*u1^2*v1 - 28*u1^2*
      v1^2 + 33*u1^3 - 106*u1^3*v1 + 52*u1^3*v1^2 - 66*u1^4 + 80*u1^4*
      v1 + 40*u1^5]*Nc*u1^(-1)*v1 - 1/2*G[1,1 - v1,0,u1]*Den[ - 1 + u1]
      *Num[2 - 6*v1 - 2*u1 + 21*u1*v1 - 12*u1*v1^2 - 30*u1^2*v1 + 12*
      u1^2*v1^2 + 11*u1^3*v1]*I*Nc*Pi + 1/4*G[1,1 - v1,0,u1]*Den[ - 1
       + u1]*Num[3 - 5*u1 - 2*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + 2/
      3*G[1,1 - v1,0,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[1,1 - v1,
      0,u1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[1,
      1 - v1,0,0,u1]*Den[ - 1 + u1]*Num[ - 2 + 2*v1 + 2*u1 - u1*v1 + 3*
      u1^2*v1]*Nc + 1/2*G[1,1 - v1,1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 2
       + 17*u1 - 24*u1*v1 - 45*u1^2 + 24*u1^2*v1 + 26*u1^3]*Nc*v1 - G[1
      ,1 - v1,1,1 - v1,u1]*Num[ - 1 + 2*u1*v1 + u1^2]*Nc^(-1)*v1 + 1/2*
      G[1,1 - v1,1,u1]*Den[ - 1 + u1]*Num[ - 2 + 17*u1 - 24*u1*v1 - 45*
      u1^2 + 24*u1^2*v1 + 26*u1^3]*I*Nc*Pi*v1 - G[1,1 - v1,1,u1]*Num[
       - 1 + 2*u1*v1 + u1^2]*I*Nc^(-1)*Pi*v1 + 1/4*G[1,u1]*G[1,v1]*Den[
       - 1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 4 + 8*v1 - 4*v1^2 + 9*u1
       - 11*u1*v1 + 2*u1*v1^2 - 35*u1^2 + 48*u1^2*v1 - 20*u1^2*v1^2 + 
      27*u1^3 + 37*u1^3*v1 - 50*u1^3*v1^2 + 75*u1^4 - 162*u1^4*v1 + 44*
      u1^4*v1^2 - 112*u1^5 + 80*u1^5*v1 + 40*u1^6]*I*Nc*Pi*u1^(-1)*v1
       + 1/4*G[1,u1]*G[1,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[12*v1 - 
      8*v1^2 - 4*v1^3 - 24*u1 - 20*u1*v1^2 + 12*u1*v1^3 + 116*u1^2 - 
      173*u1^2*v1 + 92*u1^2*v1^2 - 12*u1^2*v1^3 - 265*u1^3 + 384*u1^3*
      v1 - 156*u1^3*v1^2 + 4*u1^3*v1^3 + 340*u1^4 - 367*u1^4*v1 + 60*
      u1^4*v1^2 - 223*u1^5 + 112*u1^5*v1 + 56*u1^6]*Nc*u1^(-1)*v1 - 1/4
      *G[1,u1]*G[1,v1]*Den[ - 1 + u1]^2*Num[1 + 2*v1 + 2*u1 - 8*u1*v1
       - 3*u1^2 + 2*u1^2*v1]*I*Nc^(-1)*Pi*v1 - 1/4*G[1,u1]*G[1,v1]*Den[
       - 1 + u1]*Den[v1 + u1]*Num[ - 8*v1 + 8*v1^2 - 12*u1 + 28*u1*v1
       - 8*u1*v1^2 + 28*u1^2 - 13*u1^2*v1 - 16*u1^2*v1^2 - 9*u1^3 - 41*
      u1^3*v1 + 16*u1^3*v1^2 - 25*u1^4 + 32*u1^4*v1 + 16*u1^5]*Nc^(-1)*
      u1^(-1)*v1 + 1/12*G[1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[6 - 19*v1 - 
      6*u1 + 135*u1*v1 - 66*u1*v1^2 - 165*u1^2*v1 + 66*u1^2*v1^2 + 57*
      u1^3*v1]*Nc*Pi^2 - 1/12*G[1,u1]*G[1,v1]*Num[13 - 32*u1 + 14*u1*v1
       + 23*u1^2]*Nc^(-1)*Pi^2*v1 - 1/24*G[1,u1]*Den[ - 1 + u1]^2*Den[
       - 1 + v1 + u1]*Num[ - 32 + 64*v1 - 32*v1^2 + 79*u1 - 111*u1*v1
       + 32*u1*v1^2 + 79*u1^2 - 362*u1^2*v1 + 236*u1^2*v1^2 - 761*u1^3
       + 1499*u1^3*v1 - 596*u1^3*v1^2 + 1453*u1^4 - 1738*u1^4*v1 + 340*
      u1^4*v1^2 - 1142*u1^5 + 648*u1^5*v1 + 324*u1^6]*Nc*Pi^2*u1^(-1)*
      v1 + 1/4*G[1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[12*v1 - 8*v1^2
       - 4*v1^3 - 24*u1 - 20*u1*v1^2 + 12*u1*v1^3 + 116*u1^2 - 173*u1^2
      *v1 + 92*u1^2*v1^2 - 12*u1^2*v1^3 - 265*u1^3 + 384*u1^3*v1 - 156*
      u1^3*v1^2 + 4*u1^3*v1^3 + 340*u1^4 - 367*u1^4*v1 + 60*u1^4*v1^2
       - 223*u1^5 + 112*u1^5*v1 + 56*u1^6]*I*Nc*Pi*u1^(-1)*v1 + 1/24*G[
      1,u1]*Den[ - 1 + u1]^2*Num[ - 5 + 20*v1 - 38*u1 + 28*u1*v1 + 177*
      u1^2 - 128*u1^2*v1 - 202*u1^3 + 68*u1^3*v1 + 68*u1^4]*Nc^(-1)*
      Pi^2*v1 - 1/4*G[1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 8*v1 + 8
      *v1^2 - 12*u1 + 28*u1*v1 - 8*u1*v1^2 + 28*u1^2 - 13*u1^2*v1 - 16*
      u1^2*v1^2 - 9*u1^3 - 41*u1^3*v1 + 16*u1^3*v1^2 - 25*u1^4 + 32*
      u1^4*v1 + 16*u1^5]*I*Nc^(-1)*Pi*u1^(-1)*v1 + 1/3*G[1,u1]*Den[ - 1
       + u1]*Num[1 - 5*v1 - u1 + 4*u1*v1]*I*Nc*Pi^3 + 2/3*G[1,u1]*Num[
       - 1 + v1 + u1]*Nf*Pi^2*u1*v1 - 1/3*G[1,u1]*Num[2 - 3*u1 + 3*u1*
      v1 + 3*u1^2]*I*Nc^(-1)*Pi^3*v1 - 3/2*G[1,v1]*G[1 - v1,1 - v1,1 - 
      v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1 - 3/2*G[1,v1]*G[1 - 
      v1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 1/2*G[1,
      v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]^2*Num[1 + u1]*Num[2 + v1
       - 2*u1]*Nc^(-1)*v1 - 17/4*G[1,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1
       + u1]*Num[1 + u1]*Nc*v1 + 1/2*G[1,v1]*G[1 - v1,1 - v1,u1]*Den[
       - 1 + u1]*Num[1 + u1]*Nf*v1 - 1/2*G[1,v1]*G[1 - v1,1 - v1,u1]*
      Den[ - 1 + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 - 2*G[1,v1]*G[1 - v1,1
       - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*I*Nc*Pi*v1 - 3/2*G[1,v1]*G[1
       - v1,1 - v1,0,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/2*G[1,v1]
      *G[1 - v1,1 - v1,1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2 + 
      12*v1 - 3*v1^2 + 18*u1 - 22*u1*v1 - u1*v1^2 + 6*u1*v1^3 - 25*u1^2
       + 26*u1^2*v1 - 9*u1^2*v1^2 - 6*u1^2*v1^3 + 29*u1^3 - 76*u1^3*v1
       + 27*u1^3*v1^2 + 2*u1^3*v1^3 - 61*u1^4 + 90*u1^4*v1 - 12*u1^4*
      v1^2 + 57*u1^5 - 30*u1^5*v1 - 16*u1^6]*Nc*v1 + 1/2*G[1,v1]*G[1 - 
      v1,1 - v1,1,u1]*Den[ - 1 + u1]^3*Num[1 + u1 - 6*u1*v1 + 6*u1*v1^2
       - 11*u1^2 + 18*u1^2*v1 - 6*u1^2*v1^2 + 19*u1^3 - 18*u1^3*v1 + 2*
      u1^3*v1^2 - 14*u1^4 + 6*u1^4*v1 + 4*u1^5]*Nc^(-1)*v1 - 1/2*G[1,v1
      ]*G[1 - v1, - v1,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[ - 4 - 4*v1
       + 3*v1^2 - v1^3 + 4*u1*v1 - 2*u1*v1^2 + u1*v1^3 + u1^2 + 3*u1^2*
      v1 - u1^2*v1^2 + 4*u1^3 - 5*u1^3*v1 - 3*u1^4]*I*Nc*Pi*v1 - 1/2*G[
      1,v1]*G[1 - v1, - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*
      I*Nc^(-1)*Pi*v1 - 1/2*G[1,v1]*G[1 - v1, - v1,0,u1]*Den[ - 1 + u1]
      *Den[v1 + u1]*Num[ - 4 - 4*v1 + 3*v1^2 - v1^3 + 4*u1*v1 - 2*u1*
      v1^2 + u1*v1^3 + u1^2 + 3*u1^2*v1 - u1^2*v1^2 + 4*u1^3 - 5*u1^3*
      v1 - 3*u1^4]*Nc*v1 - 1/2*G[1,v1]*G[1 - v1, - v1,0,u1]*Num[1 + 
      v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/12*G[1,v1]*G[1 - 
      v1,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[2*v1 - 11*v1^2 + v1^4 + 
      6*u1 - 17*u1*v1 + 54*u1*v1^2 - 23*u1*v1^3 + 9*u1*v1^4 - 18*u1^2
       + 60*u1^2*v1 - 69*u1^2*v1^2 + 9*u1^2*v1^3 - 9*u1^2*v1^4 + 18*
      u1^3 - 47*u1^3*v1 - 55*u1^3*v1^2 + 39*u1^3*v1^3 + 3*u1^3*v1^4 - 6
      *u1^4 - 55*u1^4*v1 + 132*u1^4*v1^2 - 21*u1^4*v1^3 + 84*u1^5*v1 - 
      51*u1^5*v1^2 - 27*u1^6*v1]*Nc*Pi^2 - 1/12*G[1,v1]*G[1 - v1,u1]*
      Den[ - 1 + u1]^3*Num[2 + v1^2 - 16*u1 + 8*u1*v1 + 9*u1*v1^2 + 51*
      u1^2 - 24*u1^2*v1 - 9*u1^2*v1^2 - 73*u1^3 + 24*u1^3*v1 + 3*u1^3*
      v1^2 + 47*u1^4 - 8*u1^4*v1 - 11*u1^5]*Nc^(-1)*Pi^2*v1 + 4/3*G[1,
      v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[ - 2 + u1]*Num[ - 1 + v1 + 
      u1]*Nf*u1*v1 + 1/4*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[ - 1
       - 43*u1 + 22*u1^2]*Num[ - 1 + v1 + u1]*Nc^(-1)*v1 - 1/2*G[1,v1]*
      G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[2 + v1 - 18*u1 + 13*u1*v1 + 38*
      u1^2 - 22*u1^2*v1 - 32*u1^3 + 10*u1^3*v1 + 10*u1^4]*I*Nc^(-1)*Pi*
      v1 - 1/12*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[9 + 3*v1 + 
      194*u1 - 191*u1*v1 - 273*u1^2 + 70*u1^2*v1 + 70*u1^3]*Nc*v1 + 1/
      12*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[29 - 276*u1 + 196*u1
      *v1 + 519*u1^2 - 272*u1^2*v1 - 396*u1^3 + 124*u1^3*v1 + 124*u1^4]
      *I*Nc*Pi*v1 - 1/6*G[1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 1 + 
      11*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*u1^3]*I*Nf*Pi*v1 - 3/2*
      G[1,v1]*G[1 - v1,0,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 
      1/12*G[1,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]^2*Num[51 - 276*u1 + 
      196*u1*v1 + 497*u1^2 - 272*u1^2*v1 - 396*u1^3 + 124*u1^3*v1 + 124
      *u1^4]*Nc*v1 + G[1,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]
      *Num[ - 2*v1^2 + u1 - 2*u1*v1 + 4*u1*v1^2 - 4*u1*v1^3 - u1^2 + 4*
      u1^2*v1 - 12*u1^2*v1^2 + 4*u1^2*v1^3 - 8*u1^3*v1 + 8*u1^3*v1^2 + 
      4*u1^4*v1]*I*Nc*Pi - 1/6*G[1,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*
      Num[ - 3 + 9*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*u1^3]*Nf*v1
       - 1/2*G[1,v1]*G[1 - v1,0,u1]*Den[ - 1 + u1]*Num[ - 3 + 15*u1 - 
      12*u1*v1 - 22*u1^2 + 10*u1^2*v1 + 10*u1^3]*Nc^(-1)*v1 - 1/2*G[1,
      v1]*G[1 - v1,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*I*Nc^(-1)*Pi*
      v1 + 1/2*G[1,v1]*G[1 - v1,0,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*
      Num[ - 3*v1^2 + 2*u1 - 3*u1*v1 + 9*u1*v1^2 - 8*u1*v1^3 - 2*u1^2
       + 9*u1^2*v1 - 24*u1^2*v1^2 + 8*u1^2*v1^3 - 16*u1^3*v1 + 16*u1^3*
      v1^2 + 8*u1^4*v1]*Nc - 1/2*G[1,v1]*G[1 - v1,0,0,u1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/2*G[1,v1]*G[1 - v1,0,1,u1]*
      Den[v1 + u1]*Num[ - 2 + 12*v1 - 12*v1^2 + 2*v1^3 + 12*u1 - 7*u1*
      v1 - 12*u1*v1^2 + 5*u1^2 - 31*u1^2*v1 - 17*u1^3]*Nc*v1 + 1/2*G[1,
      v1]*G[1 - v1,0,1,u1]*Num[2 + 2*v1^2 + 6*u1*v1 + 3*u1^2]*Nc^(-1)*
      v1 - 1/2*G[1,v1]*G[1 - v1,1,1 - v1,u1]*Den[ - 1 + u1]^3*Den[v1 + 
      u1]*Num[ - 2*v1 - 9*v1^3 + 2*v1^4 - 4*u1 + 6*u1*v1 - 10*u1*v1^2
       + 5*u1*v1^3 + 12*u1^2 - 7*u1^2*v1 + 2*u1^2*v1^2 + 9*u1^2*v1^3 - 
      12*u1^3 + u1^3*v1 + 14*u1^3*v1^2 - 3*u1^3*v1^3 + 4*u1^4 + 5*u1^4*
      v1 - 6*u1^4*v1^2 - 3*u1^5*v1]*Nc - 1/2*G[1,v1]*G[1 - v1,1,1 - v1,
      u1]*Den[ - 1 + u1]^3*Num[1 + 2*v1^2 - 3*u1 + 3*u1^2 - u1^3]*
      Nc^(-1)*v1 - 1/2*G[1,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*Num[ - 4
       - 3*v1^2 + v1^3 + 12*u1 + 17*u1*v1 - 21*u1*v1^2 + 3*u1*v1^3 - 12
      *u1^2 - 49*u1^2*v1 + 45*u1^2*v1^2 - 3*u1^2*v1^3 + 4*u1^3 + 53*
      u1^3*v1 - 27*u1^3*v1^2 + u1^3*v1^3 - 27*u1^4*v1 + 6*u1^4*v1^2 + 6
      *u1^5*v1]*I*Nc*Pi - 1/2*G[1,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*
      Num[ - 1 + v1^2 + 5*u1 - 2*u1*v1 + 3*u1*v1^2 - 11*u1^2 + 6*u1^2*
      v1 - 3*u1^2*v1^2 + 13*u1^3 - 6*u1^3*v1 + u1^3*v1^2 - 8*u1^4 + 2*
      u1^4*v1 + 2*u1^5]*I*Nc^(-1)*Pi*v1 - 1/12*G[1,v1]*G[1 - v1,1,u1]*
      Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 12*v1^2 + 36*v1^3 - 36*
      v1^4 + 12*v1^5 - 24*u1*v1 + 93*u1*v1^2 - 174*u1*v1^3 + 108*u1*
      v1^4 - 24*u1*v1^5 - 120*u1^2 + 126*u1^2*v1 - 632*u1^2*v1^2 + 704*
      u1^2*v1^3 - 108*u1^2*v1^4 + 12*u1^2*v1^5 + 285*u1^3 - 982*u1^3*v1
       + 1927*u1^3*v1^2 - 634*u1^3*v1^3 + 36*u1^3*v1^4 - 596*u1^4 + 
      2162*u1^4*v1 - 1616*u1^4*v1^2 + 200*u1^4*v1^3 + 843*u1^5 - 1642*
      u1^5*v1 + 504*u1^5*v1^2 - 576*u1^6 + 492*u1^6*v1 + 164*u1^7]*Nc*
      u1^(-1)*v1 + 1/4*G[1,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^2*Den[v1
       + u1]^2*Num[ - 9*v1^2 + 2*v1^3 + 4*u1 - 22*u1*v1 + 4*u1*v1^2 + 
      16*u1*v1^3 - 21*u1^2 + 10*u1^2*v1 + 69*u1^2*v1^2 - 30*u1^2*v1^3
       + 12*u1^3 + 86*u1^3*v1 - 104*u1^3*v1^2 + 16*u1^3*v1^3 + 33*u1^4
       - 118*u1^4*v1 + 48*u1^4*v1^2 - 44*u1^5 + 48*u1^5*v1 + 16*u1^6]*
      Nc^(-1)*v1 + 2/3*G[1,v1]*G[1 - v1,1,u1]*Num[ - 1 + v1 + u1]*Nf*u1
      *v1 - 1/2*G[1,v1]*G[1 - v1,1,0,u1]*Den[v1 + u1]*Num[2 + 4*v1 - 3*
      v1^2 + 4*u1 - 6*u1*v1 + 4*u1*v1^2 - 3*u1^2 + 9*u1^2*v1 + 5*u1^3]*
      Nc*v1 - 1/2*G[1,v1]*G[1 - v1,1,0,u1]*Num[ - 1 + u1]^2*Nc^(-1)*v1
       + 1/2*G[1,v1]*G[1 - v1,1,1,u1]*Den[v1 + u1]*Num[ - v1^2 + 4*u1
       - u1*v1 - 11*u1*v1^2 + 16*u1*v1^3 - 11*u1^2*v1 + 34*u1^2*v1^2 + 
      18*u1^3*v1]*Nc + 1/2*G[1,v1]*G[1 - v1,1,1,u1]*Num[1 - 4*u1 + 2*
      u1^2]*Nc^(-1)*v1 - 1/2*G[1,v1]*G[ - v1,1 - v1,u1]*Den[v1 + u1]*
      Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*
      v1]*I*Nc*Pi - 1/2*G[1,v1]*G[ - v1,1 - v1,0,u1]*Den[v1 + u1]*Num[2
      *v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*
      Nc - G[1,v1]*G[ - v1,1 - v1,1,u1]*Den[v1 + u1]*Num[ - v1 + 7*v1^2
       - 6*v1^3 + v1^4 + u1 + 7*u1*v1 - 7*u1*v1^2 - 2*u1*v1^3 - u1^2*v1
       - 7*u1^2*v1^2 - 4*u1^3*v1]*Nc - G[1,v1]*G[ - v1,1 - v1,1,u1]*
      Num[v1^2 - u1 + 3*u1*v1 + 2*u1^2]*Nc^(-1)*v1 + 1/2*G[1,v1]*G[ - 
      v1, - v1,u1]*Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi
      *v1 + 1/2*G[1,v1]*G[ - v1, - v1,u1]*Num[4 - 3*v1 + v1^2 - 7*u1 + 
      6*u1*v1 + 5*u1^2]*I*Nc*Pi*v1 + 1/2*G[1,v1]*G[ - v1, - v1,0,u1]*
      Num[1 + v1^2 - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[1,v1]*
      G[ - v1, - v1,0,u1]*Num[4 - 3*v1 + v1^2 - 7*u1 + 6*u1*v1 + 5*u1^2
      ]*Nc*v1 + 1/12*G[1,v1]*G[ - v1,u1]*Den[v1 + u1]*Den[ - 1 + v1 + 
      u1]*Num[ - 24*v1^2 + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1*v1 + 177
      *u1*v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2*v1 - 290
      *u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132*u1^3*
      v1^2 - 134*u1^4 + 120*u1^4*v1 + 40*u1^5]*I*Nc*Pi*u1^(-1)*v1 - 1/
      12*G[1,v1]*G[ - v1,u1]*Den[v1 + u1]*Num[ - 6*v1 + 10*v1^2 - 21*
      v1^3 + 3*v1^4 + 6*u1 + 10*u1*v1 - 56*u1*v1^2 + 23*u1*v1^3 - 35*
      u1^2*v1 + 37*u1^2*v1^2 + 17*u1^3*v1]*Nc*Pi^2 + 1/4*G[1,v1]*G[ - 
      v1,u1]*Den[v1 + u1]*Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*
      v1^2 - 10*u1^2 + 8*u1^2*v1 + 4*u1^3]*I*Nc^(-1)*Pi*v1 + 2/3*G[1,v1
      ]*G[ - v1,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*v1 - 1/12*G[1,v1]*G[
       - v1,u1]*Num[5 + 3*v1^2 - 14*u1 + 20*u1*v1 + 17*u1^2]*Nc^(-1)*
      Pi^2*v1 - 1/2*G[1,v1]*G[ - v1,0,1 - v1,u1]*Den[v1 + u1]*Num[2*v1
       - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2 + 3*u1^2*v1]*Nc
       + 1/12*G[1,v1]*G[ - v1,0,u1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*
      Num[ - 24*v1^2 + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1*v1 + 177*u1*
      v1^2 - 150*u1*v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2*v1 - 290*
      u1^2*v1^2 + 76*u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132*u1^3*v1^2
       - 134*u1^4 + 120*u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 + 1/2*G[1,v1]*
      G[ - v1,0,u1]*Den[v1 + u1]*Num[ - 2*v1 + 6*v1^2 - 9*v1^3 + v1^4
       + 2*u1 + 6*u1*v1 - 6*u1*v1^2 - 9*u1*v1^3 + 3*u1^2*v1 - 21*u1^2*
      v1^2 - 11*u1^3*v1]*I*Nc*Pi + 1/4*G[1,v1]*G[ - v1,0,u1]*Den[v1 + 
      u1]*Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*v1^2 - 10*u1^2 + 
      8*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + 2/3*G[1,v1]*G[ - v1,0,u1]*Num[
       - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[1,v1]*G[ - v1,0,u1]*Num[1 + v1^2
       - 4*u1 + 6*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[1,v1]*G[ - v1
      ,0,0,u1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 3/2*G[1,v1
      ]*G[ - v1,0,0,u1]*Num[v1 - 3*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 - G[1,
      v1]*G[ - v1,0,1,u1]*Den[v1 + u1]*Num[ - v1 + 7*v1^2 - 6*v1^3 + 
      v1^4 + u1 + 7*u1*v1 - 7*u1*v1^2 - 2*u1*v1^3 - u1^2*v1 - 7*u1^2*
      v1^2 - 4*u1^3*v1]*Nc - G[1,v1]*G[ - v1,0,1,u1]*Num[v1^2 - u1 + 3*
      u1*v1 + 2*u1^2]*Nc^(-1)*v1 - 1/2*G[1,v1]*G[1,1 - v1,1 - v1,u1]*
      Nc^(-1)*v1 + 1/2*G[1,v1]*G[1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[11 + 9*u1]*Nc*v1 + 1/4*G[1,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]^
      2*Num[3 - 26*u1 + 28*u1*v1 + 65*u1^2 - 44*u1^2*v1 - 62*u1^3 + 20*
      u1^3*v1 + 20*u1^4]*Nc^(-1)*v1 - 1/12*G[1,v1]*G[1,1 - v1,u1]*Den[
       - 1 + u1]^2*Num[27 - 12*v1 - 334*u1 + 316*u1*v1 + 657*u1^2 - 344
      *u1^2*v1 - 474*u1^3 + 124*u1^3*v1 + 124*u1^4]*Nc*v1 - 3/2*G[1,v1]
      *G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 2 + 5*u1 - 4*u1*v1 - 9*u1^2
       + 4*u1^2*v1 + 4*u1^3]*I*Nc*Pi*v1 + G[1,v1]*G[1,1 - v1,u1]*Den[
       - 1 + u1]*Num[ - 1 + 2*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*
      u1^3]*I*Nc^(-1)*Pi*v1 + 4/3*G[1,v1]*G[1,1 - v1,u1]*Num[ - 1 + v1
       + u1]*Nf*u1*v1 - 3/2*G[1,v1]*G[1,1 - v1,0,u1]*Num[1 - 5*u1 + 4*
      u1*v1 + 4*u1^2]*Nc*v1 + 1/2*G[1,v1]*G[1,1 - v1,0,u1]*Num[1 - 4*u1
       + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/2*G[1,v1]*G[1,1 - v1,1,u1]*
      Den[ - 1 + u1]*Num[ - 2 + 17*u1 - 24*u1*v1 - 45*u1^2 + 24*u1^2*v1
       + 26*u1^3]*Nc*v1 - G[1,v1]*G[1,1 - v1,1,u1]*Num[ - 1 + 2*u1*v1
       + u1^2]*Nc^(-1)*v1 + 1/12*G[1,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]*
      Num[ - 6 - v1 + 17*u1 - 14*u1*v1 + 6*u1*v1^3 - 32*u1^2 + 82*u1^2*
      v1 - 30*u1^2*v1^2 - 6*u1^2*v1^3 + 88*u1^3 - 176*u1^3*v1 + 54*u1^3
      *v1^2 + 2*u1^3*v1^3 - 140*u1^4 + 155*u1^4*v1 - 22*u1^4*v1^2 + 95*
      u1^5 - 46*u1^5*v1 - 22*u1^6]*I*Nc*Pi^3*v1 + 1/6*G[1,v1]*Den[ - 1
       + u1]^3*Num[ - 2 + 12*u1 - 4*u1*v1 + 3*u1*v1^2 - 29*u1^2 + 12*
      u1^2*v1 - 3*u1^2*v1^2 + 35*u1^3 - 12*u1^3*v1 + u1^3*v1^2 - 21*
      u1^4 + 4*u1^4*v1 + 5*u1^5]*I*Nc^(-1)*Pi^3*v1 + 1/72*G[1,v1]*Den[
       - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 66*v1 + 63
      *v1^2 - 9*v1^3 + 12*v1^4 + 114*u1 + 150*u1*v1 - 407*u1*v1^2 + 148
      *u1*v1^3 + 76*u1*v1^4 - 273*u1^2 - 637*u1^2*v1 + 445*u1^2*v1^2 + 
      1049*u1^2*v1^3 - 608*u1^2*v1^4 - 59*u1^3 + 386*u1^3*v1 + 2791*
      u1^3*v1^2 - 2980*u1^3*v1^3 + 364*u1^3*v1^4 + 77*u1^4 + 2739*u1^4*
      v1 - 5292*u1^4*v1^2 + 1480*u1^4*v1^3 + 921*u1^5 - 4076*u1^5*v1 + 
      2244*u1^5*v1^2 - 1156*u1^6 + 1504*u1^6*v1 + 376*u1^7]*Nc*Pi^2*v1
       - 1/12*G[1,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 24*v1 + 21
      *v1^2 - 21*v1^3 + 12*v1^4 + 20*u1 + 60*u1*v1 - 455*u1*v1^2 + 399*
      u1*v1^3 - 24*u1*v1^4 - 49*u1^2 - 811*u1^2*v1 + 1627*u1^2*v1^2 - 
      528*u1^2*v1^3 + 12*u1^2*v1^4 - 333*u1^3 + 2075*u1^3*v1 - 1625*
      u1^3*v1^2 + 192*u1^3*v1^3 + 835*u1^4 - 1762*u1^4*v1 + 516*u1^4*
      v1^2 - 641*u1^5 + 504*u1^5*v1 + 168*u1^6]*I*Nc*Pi*v1 + 1/3*G[1,v1
      ]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[11 + 12*v1 - 12*v1^2 - 10*u1
       + 95*u1*v1 - 108*u1*v1^2 + 118*u1^2 - 281*u1^2*v1 + 54*u1^2*v1^2
       - 173*u1^3 + 108*u1^3*v1 + 54*u1^4]*Nc*v1 + 1/4*G[1,v1]*Den[ - 1
       + u1]^2*Den[v1 + u1]*Num[v1 - v1^2 + 3*u1 - 22*u1*v1 + 19*u1*
      v1^2 - 25*u1^2 + 72*u1^2*v1 - 32*u1^2*v1^2 + 55*u1^3 - 81*u1^3*v1
       + 16*u1^3*v1^2 - 49*u1^4 + 32*u1^4*v1 + 16*u1^5]*I*Nc^(-1)*Pi*v1
       - 2*G[1,v1]*Den[ - 1 + u1]^2*Num[ - 1 - 8*u1 + 4*u1^2]*Num[ - 1
       + v1 + u1]*Nc^(-1)*v1 - 1/24*G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]
      ^2*Num[15*v1^2 + 2*v1^3 - 12*u1 + 18*u1*v1 - 11*u1*v1^2 + 16*u1*
      v1^3 + 15*u1^2 - 16*u1^2*v1 + 36*u1^2*v1^2 - 3*u1^3 + 24*u1^3*v1
       + 4*u1^4]*Nc^(-1)*Pi^2*v1 - 1/18*G[1,v1]*Den[ - 1 + u1]*Den[v1
       + u1]*Num[ - 3 - 3*v1 + 4*u1*v1 - 4*u1*v1^2 + 4*u1^2 - 12*u1^2*
      v1 + 4*u1^2*v1^2 - 8*u1^3 + 8*u1^3*v1 + 4*u1^4]*Nf*Pi^2*v1 + 2/3*
      G[1,v1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + u1^2]*Nf
      *v1 - 2/3*G[1,v1]*Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[1 + v1
       + u1]*I*Nf*Pi*u1*v1 - 3/2*G[1,0,1 - v1,1 - v1,u1]*Num[1 - 5*u1
       + 4*u1*v1 + 4*u1^2]*Nc*v1 + 1/2*G[1,0,1 - v1,1 - v1,u1]*Num[1 - 
      4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 - 3/2*G[1,0,1 - v1,u1]*G[1,v1
      ]*Num[1 - 5*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1 + 1/2*G[1,0,1 - v1,u1]*
      G[1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/12*G[1,0,
      1 - v1,u1]*Den[ - 1 + u1]*Den[ - 1 + v1 + u1]*Num[12 - 24*v1 + 12
      *v1^2 - 3*u1 - 9*u1*v1 + 12*u1*v1^2 - 16*u1^2 + 59*u1^2*v1 - 28*
      u1^2*v1^2 + 33*u1^3 - 106*u1^3*v1 + 52*u1^3*v1^2 - 66*u1^4 + 80*
      u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 - 1/2*G[1,0,1 - v1,u1]*Den[ - 1
       + u1]*Num[2 - 6*v1 - 2*u1 + 21*u1*v1 - 12*u1*v1^2 - 30*u1^2*v1
       + 12*u1^2*v1^2 + 11*u1^3*v1]*I*Nc*Pi + 1/4*G[1,0,1 - v1,u1]*Den[
       - 1 + u1]*Num[3 - 5*u1 - 2*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1
       + 2/3*G[1,0,1 - v1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[1,0,
      1 - v1,u1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2
      *G[1,0,1 - v1,0,u1]*Den[ - 1 + u1]*Num[ - 2 + 2*v1 + 2*u1 - u1*v1
       + 3*u1^2*v1]*Nc + G[1,0, - v1,u1]*Den[ - 1 + u1]*Num[1 - u1 + 7*
      u1*v1 - 5*u1*v1^2 - 13*u1^2*v1 + 5*u1^2*v1^2 + 4*u1^3*v1]*I*Nc*Pi
       - G[1,0, - v1,u1]*Num[1 - 3*u1 + u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1
       + G[1,0, - v1,0,u1]*Den[ - 1 + u1]*Num[1 - u1 + 7*u1*v1 - 5*u1*
      v1^2 - 13*u1^2*v1 + 5*u1^2*v1^2 + 4*u1^3*v1]*Nc - G[1,0, - v1,0,
      u1]*Num[1 - 3*u1 + u1*v1 + 2*u1^2]*Nc^(-1)*v1 + 1/12*G[1,0,u1]*G[
      1,v1]*Den[ - 1 + u1]*Den[ - 1 + v1 + u1]*Num[12 - 24*v1 + 12*v1^2
       - 3*u1 - 9*u1*v1 + 12*u1*v1^2 - 16*u1^2 + 59*u1^2*v1 - 28*u1^2*
      v1^2 + 33*u1^3 - 106*u1^3*v1 + 52*u1^3*v1^2 - 66*u1^4 + 80*u1^4*
      v1 + 40*u1^5]*Nc*u1^(-1)*v1 - 1/2*G[1,0,u1]*G[1,v1]*Den[ - 1 + u1
      ]*Num[2 - 6*v1 - 2*u1 + 21*u1*v1 - 12*u1*v1^2 - 30*u1^2*v1 + 12*
      u1^2*v1^2 + 11*u1^3*v1]*I*Nc*Pi + 1/4*G[1,0,u1]*G[1,v1]*Den[ - 1
       + u1]*Num[3 - 5*u1 - 2*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 + 2/
      3*G[1,0,u1]*G[1,v1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/2*G[1,0,u1]*
      G[1,v1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[
      1,0,u1]*G[1,0,v1]*Den[ - 1 + u1]*Num[2 - 5*v1 - 2*u1 + 33*u1*v1
       - 22*u1*v1^2 - 53*u1^2*v1 + 22*u1^2*v1^2 + 21*u1^3*v1]*Nc - 1/2*
      G[1,0,u1]*G[1,0,v1]*Num[1 - 4*u1 + 2*u1*v1 + 3*u1^2]*Nc^(-1)*v1
       - 3/2*G[1,0,u1]*G[1,1,v1]*Num[1 - 5*u1 + 4*u1*v1 + 4*u1^2]*Nc*v1
       + 1/2*G[1,0,u1]*G[1,1,v1]*Num[1 - 4*u1 + 4*u1*v1 + 4*u1^2]*
      Nc^(-1)*v1 + 1/12*G[1,0,u1]*Den[ - 1 + u1]*Den[ - 1 + v1 + u1]*
      Num[12 - 24*v1 + 12*v1^2 - 3*u1 - 9*u1*v1 + 12*u1*v1^2 - 16*u1^2
       + 59*u1^2*v1 - 28*u1^2*v1^2 + 33*u1^3 - 106*u1^3*v1 + 52*u1^3*
      v1^2 - 66*u1^4 + 80*u1^4*v1 + 40*u1^5]*I*Nc*Pi*u1^(-1)*v1 + 1/4*
      G[1,0,u1]*Den[ - 1 + u1]*Num[3 - 5*u1 - 2*u1^2 + 4*u1^2*v1 + 4*
      u1^3]*I*Nc^(-1)*Pi*v1 + 1/12*G[1,0,u1]*Den[ - 1 + u1]*Num[8 - 23*
      v1 - 8*u1 + 34*u1*v1 - 8*u1*v1^2 - 31*u1^2*v1 + 8*u1^2*v1^2 + 4*
      u1^3*v1]*Nc*Pi^2 + 2/3*G[1,0,u1]*Num[ - 1 + v1 + u1]*I*Nf*Pi*u1*
      v1 - 1/12*G[1,0,u1]*Num[9 - 24*u1 + 16*u1*v1 + 20*u1^2]*Nc^(-1)*
      Pi^2*v1 - 1/2*G[1,0,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Den[v1
       + u1]*Num[ - 3*v1^3 - 2*u1 + 8*u1*v1^2 - 23*u1*v1^3 + 2*u1^2 + 
      11*u1^2*v1 - 72*u1^2*v1^2 + 26*u1^2*v1^3 - 49*u1^3*v1 + 52*u1^3*
      v1^2 + 26*u1^4*v1]*Nc - 1/2*G[1,0,v1]*G[1 - v1,1 - v1,u1]*Den[ - 
      1 + u1]*Num[ - 1 - 3*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*
      Nc^(-1)*v1 + 1/2*G[1,0,v1]*G[1 - v1, - v1,u1]*Den[ - 1 + u1]*Den[
      v1 + u1]*Num[ - 4 - 4*v1 + 3*v1^2 - v1^3 + 4*u1*v1 - 2*u1*v1^2 + 
      u1*v1^3 + u1^2 + 3*u1^2*v1 - u1^2*v1^2 + 4*u1^3 - 5*u1^3*v1 - 3*
      u1^4]*Nc*v1 + 1/2*G[1,0,v1]*G[1 - v1, - v1,u1]*Num[1 + v1^2 - 4*
      u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/2*G[1,0,v1]*G[1 - v1,u1]*
      Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 + 4*v1^2 - 6*v1^3 + 
      v1^4 + 2*u1 + 10*u1*v1 - 24*u1*v1^2 + 15*u1*v1^3 + 3*u1*v1^4 - 6*
      u1^2 - 24*u1^2*v1 + 75*u1^2*v1^2 - 39*u1^2*v1^3 - 3*u1^2*v1^4 + 6
      *u1^3 + 63*u1^3*v1 - 147*u1^3*v1^2 + 51*u1^3*v1^3 + u1^3*v1^4 - 2
      *u1^4 - 105*u1^4*v1 + 133*u1^4*v1^2 - 19*u1^4*v1^3 + 79*u1^5*v1
       - 41*u1^5*v1^2 - 21*u1^6*v1]*I*Nc*Pi - 1/2*G[1,0,v1]*G[1 - v1,u1
      ]*Den[ - 1 + u1]^3*Num[ - 2 + v1^2 + 4*u1 + 3*u1*v1^2 + u1^2 - 3*
      u1^2*v1^2 - 7*u1^3 + u1^3*v1^2 + 5*u1^4 - u1^5]*I*Nc^(-1)*Pi*v1
       + 1/2*G[1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 2*v1^2 + 2*v1^3 + 2*u1 - 2*u1*v1 - 5*u1*v1^2 + 15*u1*v1^3
       - 4*u1^2 - 20*u1^2*v1 + 66*u1^2*v1^2 - 23*u1^2*v1^3 - 11*u1^3 + 
      89*u1^3*v1 - 81*u1^3*v1^2 + 10*u1^3*v1^3 + 38*u1^4 - 93*u1^4*v1
       + 30*u1^4*v1^2 - 35*u1^5 + 30*u1^5*v1 + 10*u1^6]*Nc^(-1)*v1 - 1/
      12*G[1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[83*
      v1^2 - 6*v1^3 - 108*u1 + 118*u1*v1 + 66*u1*v1^2 + 64*u1*v1^3 + 
      251*u1^2 + 246*u1^2*v1 + 5*u1^2*v1^2 - 194*u1^2*v1^3 + 66*u1^3 - 
      230*u1^3*v1 - 550*u1^3*v1^2 + 124*u1^3*v1^3 - 171*u1^4 - 518*u1^4
      *v1 + 372*u1^4*v1^2 - 162*u1^5 + 372*u1^5*v1 + 124*u1^6]*Nc*v1 + 
      1/6*G[1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 7 + 5*u1 - 8*u1*
      v1 - 16*u1^2 + 8*u1^2*v1 + 8*u1^3]*Nf*v1 + 1/2*G[1,0,v1]*G[1 - v1
      ,0,u1]*Den[ - 1 + u1]*Den[v1 + u1]*Num[2*v1 + 6*v1^2 + 6*v1^3 - 
      v1^4 - 2*u1 + 4*u1*v1 + 19*u1*v1^2 - 13*u1*v1^3 + u1*v1^4 + 2*
      u1^2 + 13*u1^2*v1 - 24*u1^2*v1^2 + 7*u1^2*v1^3 - 12*u1^3*v1 + 11*
      u1^3*v1^2 + 5*u1^4*v1]*Nc + 1/2*G[1,0,v1]*G[1 - v1,0,u1]*Num[v1^2
       - 4*u1 + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[1,0,v1]*G[1 - v1,1
      ,u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 - 9*v1^3 + 2*v1^4
       - 4*u1 + 6*u1*v1 - 3*u1*v1^2 - 3*u1*v1^3 + 12*u1^2 - 36*u1^2*
      v1^2 + 33*u1^2*v1^3 - 12*u1^3 - 29*u1^3*v1 + 86*u1^3*v1^2 - 27*
      u1^3*v1^3 + 4*u1^4 + 53*u1^4*v1 - 64*u1^4*v1^2 + 8*u1^4*v1^3 - 37
      *u1^5*v1 + 17*u1^5*v1^2 + 9*u1^6*v1]*Nc + 1/2*G[1,0,v1]*G[1 - v1,
      1,u1]*Den[ - 1 + u1]^3*Num[1 + 2*v1^2 - u1 - 4*u1^2 + 8*u1^3 - 5*
      u1^4 + u1^5]*Nc^(-1)*v1 + 1/2*G[1,0,v1]*G[ - v1,1 - v1,u1]*Den[v1
       + u1]*Num[4*v1 - 7*v1^2 + 6*v1^3 - 4*u1 - 7*u1*v1 - 14*u1*v1^2
       + 26*u1*v1^3 - 20*u1^2*v1 + 52*u1^2*v1^2 + 26*u1^3*v1]*Nc + 1/2*
      G[1,0,v1]*G[ - v1,1 - v1,u1]*Num[1 - 2*u1 + 2*u1*v1 + 2*u1^2]*
      Nc^(-1)*v1 - 1/2*G[1,0,v1]*G[ - v1, - v1,u1]*Num[1 + v1^2 - 4*u1
       + 6*u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/2*G[1,0,v1]*G[ - v1, - v1,u1]
      *Num[4 - 3*v1 + v1^2 - 7*u1 + 6*u1*v1 + 5*u1^2]*Nc*v1 - 1/12*G[1,
      0,v1]*G[ - v1,u1]*Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[ - 24*v1^2
       + 60*v1^3 - 48*v1^4 + 12*v1^5 - 63*u1*v1 + 177*u1*v1^2 - 150*u1*
      v1^3 + 36*u1*v1^4 - 87*u1^2 + 286*u1^2*v1 - 290*u1^2*v1^2 + 76*
      u1^2*v1^3 + 169*u1^3 - 322*u1^3*v1 + 132*u1^3*v1^2 - 134*u1^4 + 
      120*u1^4*v1 + 40*u1^5]*Nc*u1^(-1)*v1 - 1/4*G[1,0,v1]*G[ - v1,u1]*
      Den[v1 + u1]*Num[ - v1 - 2*v1^2 + 3*u1 - 12*u1*v1 + 4*u1*v1^2 - 
      10*u1^2 + 8*u1^2*v1 + 4*u1^3]*Nc^(-1)*v1 - 2/3*G[1,0,v1]*G[ - v1,
      u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 - 1/2*G[1,0,v1]*G[ - v1,u1]*Num[
      1 - 2*u1 + 2*u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[1,0,v1]*G[
       - v1,u1]*Num[ - 3*v1 - 17*u1 + 14*u1*v1 + 14*u1^2]*I*Nc*Pi*v1 - 
      1/2*G[1,0,v1]*G[ - v1,0,u1]*Num[ - 1 + v1 + u1]*Num[ - 8 + v1 + 5
      *u1]*Nc*v1 - 1/2*G[1,0,v1]*G[ - v1,0,u1]*Num[1 + v1^2 - 4*u1 + 6*
      u1*v1 + 5*u1^2]*Nc^(-1)*v1 - 1/2*G[1,0,v1]*G[1,1 - v1,u1]*Den[ - 
      1 + u1]*Num[2 + 6*v1 - 2*u1 + 16*u1*v1 - 2*u1*v1^2 - 7*u1^2*v1 + 
      2*u1^2*v1^2 + u1^3*v1]*Nc - 1/2*G[1,0,v1]*G[1,1 - v1,u1]*Num[ - 4
       + 6*v1 + 5*u1]*Nc^(-1)*u1*v1 - 1/4*G[1,0,v1]*G[1,u1]*Den[ - 1 + 
      u1]^2*Num[ - 1 + 4*v1 - 18*u1 + 24*u1*v1 + 65*u1^2 - 48*u1^2*v1
       - 70*u1^3 + 24*u1^3*v1 + 24*u1^4]*Nc^(-1)*v1 + 1/12*G[1,0,v1]*G[
      1,u1]*Den[ - 1 + u1]^2*Num[3 + 12*v1 - 266*u1 + 272*u1*v1 + 597*
      u1^2 - 328*u1^2*v1 - 462*u1^3 + 128*u1^3*v1 + 128*u1^4]*Nc*v1 - 1/
      2*G[1,0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 4 + 10*u1 - 2*u1*v1 - 
      13*u1^2 + 2*u1^2*v1 + 5*u1^3]*I*Nc^(-1)*Pi*v1 + 1/2*G[1,0,v1]*G[1
      ,u1]*Den[ - 1 + u1]*Num[2 - 6*v1 - 2*u1 + 37*u1*v1 - 22*u1*v1^2
       - 56*u1^2*v1 + 22*u1^2*v1^2 + 19*u1^3*v1]*I*Nc*Pi - 8/3*G[1,0,v1
      ]*G[1,u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 - 1/2*G[1,0,v1]*G[1,1,u1]*
      Den[ - 1 + u1]*Num[ - 4 - 3*v1 + 4*u1 + 11*u1*v1 - 16*u1*v1^2 - 
      35*u1^2*v1 + 16*u1^2*v1^2 + 17*u1^3*v1]*Nc - 1/2*G[1,0,v1]*G[1,1,
      u1]*Den[ - 1 + u1]*Num[3 + u1 - 3*u1^2 + u1^3]*Nc^(-1)*v1 + 1/12*
      G[1,0,v1]*Den[ - 1 + u1]^3*Num[ - 21 + 9*v1 - 3*v1^2 + 179*u1 - 
      123*u1*v1 + 3*u1*v1^2 - 553*u1^2 + 351*u1^2*v1 - 3*u1^2*v1^2 + 
      765*u1^3 - 357*u1^3*v1 + u1^3*v1^2 - 482*u1^4 + 120*u1^4*v1 + 112
      *u1^5]*Nc*Pi^2*v1 + 1/12*G[1,0,v1]*Den[ - 1 + u1]^3*Num[15 - 3*
      v1^2 - 57*u1 + 3*u1*v1^2 + 93*u1^2 - 3*u1^2*v1^2 - 83*u1^3 + u1^3
      *v1^2 + 40*u1^4 - 8*u1^5]*Nc^(-1)*Pi^2*v1 - 1/4*G[1,0,v1]*Den[ - 
      1 + u1]^2*Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[ - v1 + 2*v1^2 - 
      v1^3 + u1 - 12*u1*v1 + 42*u1*v1^2 - 23*u1*v1^3 - 18*u1^2 + 63*
      u1^2*v1 - 43*u1^2*v1^2 - 14*u1^2*v1^3 + 22*u1^3 + 2*u1^3*v1 - 71*
      u1^3*v1^2 + 16*u1^3*v1^3 + 22*u1^4 - 100*u1^4*v1 + 48*u1^4*v1^2
       - 43*u1^5 + 48*u1^5*v1 + 16*u1^6]*Nc^(-1)*v1 + 1/12*G[1,0,v1]*
      Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 57*
      v1^2 + 90*v1^3 - 45*v1^4 + 12*v1^5 - 44*u1 - 148*u1*v1 + 274*u1*
      v1^2 + 201*u1*v1^3 - 175*u1*v1^4 - 24*u1*v1^5 - 3*u1^2 + 346*u1^2
      *v1 + 253*u1^2*v1^2 - 406*u1^2*v1^3 - 190*u1^2*v1^4 + 12*u1^2*
      v1^5 + 118*u1^3 - 311*u1^3*v1 + 443*u1^3*v1^2 - 1005*u1^3*v1^3 + 
      204*u1^3*v1^4 - 318*u1^4 + 1344*u1^4*v1 - 2139*u1^4*v1^2 + 708*
      u1^4*v1^3 + 682*u1^5 - 1903*u1^5*v1 + 1020*u1^5*v1^2 - 603*u1^6
       + 672*u1^6*v1 + 168*u1^7]*Nc*v1 - 2/3*G[1,0,v1]*Den[ - 1 + u1]^2
      *Den[v1 + u1]^2*Num[ - 1 + v1 + u1]*Num[ - 1 - v1 - 8*v1^2 + u1
       - 14*u1*v1 + 4*u1*v1^2 - 7*u1^2 + 7*u1^2*v1 + 3*u1^3]*Nf*u1*v1
       + 1/4*G[1,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[9*v1^2 - 2*
      v1^3 - 4*u1 + 14*u1*v1 - 38*u1*v1^2 + 22*u1*v1^3 + 13*u1^2 - 62*
      u1^2*v1 + 111*u1^2*v1^2 - 44*u1^2*v1^3 - 30*u1^3 + 152*u1^3*v1 - 
      150*u1^3*v1^2 + 20*u1^3*v1^3 + 63*u1^4 - 168*u1^4*v1 + 60*u1^4*
      v1^2 - 62*u1^5 + 60*u1^5*v1 + 20*u1^6]*I*Nc^(-1)*Pi*v1 - 1/6*G[1,
      0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[16*v1^2 + 42*u1 + 44*u1
      *v1 - 199*u1*v1^2 + 108*u1*v1^3 - 56*u1^2 - 422*u1^2*v1 + 534*
      u1^2*v1^2 - 84*u1^2*v1^3 - 181*u1^3 + 756*u1^3*v1 - 327*u1^3*v1^2
       + 24*u1^3*v1^3 + 330*u1^4 - 402*u1^4*v1 + 72*u1^4*v1^2 - 159*
      u1^5 + 72*u1^5*v1 + 24*u1^6]*I*Nc*Pi*v1 + 1/6*G[1,0,v1]*Den[ - 1
       + u1]*Num[ - 1 + 15*u1 - 12*u1*v1 - 24*u1^2 + 12*u1^2*v1 + 12*
      u1^3]*I*Nf*Pi*v1 + 1/2*G[1,0,0,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 2
       + 2*v1 + 2*u1 - u1*v1 + 3*u1^2*v1]*Nc + 1/2*G[1,0,0,u1]*G[1,v1]*
      Den[ - 1 + u1]*Num[ - 2 + 2*v1 + 2*u1 - u1*v1 + 3*u1^2*v1]*Nc + 1/
      2*G[1,0,0,u1]*Den[ - 1 + u1]*Num[ - 2 + 2*v1 + 2*u1 - u1*v1 + 3*
      u1^2*v1]*I*Nc*Pi + 1/2*G[1,0,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^3*
      Den[v1 + u1]*Num[ - 2*v1 + 4*v1^2 - 15*v1^3 + 2*v1^4 + 2*u1 + 10*
      u1*v1 - 45*u1*v1^2 + 31*u1*v1^3 - 6*u1^2 - 36*u1^2*v1 + 99*u1^2*
      v1^2 - 33*u1^2*v1^3 + 6*u1^3 + 72*u1^3*v1 - 107*u1^3*v1^2 + 27*
      u1^3*v1^3 - 2*u1^4 - 74*u1^4*v1 + 65*u1^4*v1^2 - 8*u1^4*v1^3 + 38
      *u1^5*v1 - 16*u1^5*v1^2 - 8*u1^6*v1]*Nc + 1/2*G[1,0,0,v1]*G[1 - 
      v1,u1]*Den[ - 1 + u1]^3*Num[ - 1 + 2*v1^2 - u1 + 5*u1^2 - 3*u1^3]
      *Nc^(-1)*v1 + G[1,0,0,v1]*G[ - v1,u1]*Num[2 - 3*v1 - 5*u1 + 2*u1*
      v1 + 2*u1^2]*Nc*v1 - 1/2*G[1,0,0,v1]*G[1,u1]*Den[ - 1 + u1]*Num[2
       - 9*v1 - 2*u1 + 18*u1*v1 - 18*u1*v1^2 - 45*u1^2*v1 + 18*u1^2*
      v1^2 + 16*u1^3*v1]*Nc + 1/2*G[1,0,0,v1]*G[1,u1]*Num[3 - 6*u1 + 2*
      u1*v1 + 4*u1^2]*Nc^(-1)*v1 + 1/6*G[1,0,0,v1]*Den[ - 1 + u1]^2*
      Den[v1 + u1]*Den[ - 1 + v1 + u1]*Num[ - 11 - 126*v1 + 134*v1^2 + 
      3*v1^3 - 116*u1 + 687*u1*v1 - 652*u1*v1^2 + 232*u1*v1^3 + 566*
      u1^2 - 1727*u1^2*v1 + 1414*u1^2*v1^2 - 317*u1^2*v1^3 - 1084*u1^3
       + 2319*u1^3*v1 - 1274*u1^3*v1^2 + 142*u1^3*v1^3 + 1137*u1^4 - 
      1597*u1^4*v1 + 438*u1^4*v1^2 - 640*u1^5 + 444*u1^5*v1 + 148*u1^6]
      *Nc*v1 - 1/4*G[1,0,0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]*Num[35*v1
       - 4*v1^2 + 31*u1 - 104*u1*v1 + 50*u1*v1^2 - 92*u1^2 + 207*u1^2*
      v1 - 94*u1^2*v1^2 + 153*u1^3 - 230*u1^3*v1 + 44*u1^3*v1^2 - 136*
      u1^4 + 88*u1^4*v1 + 44*u1^5]*Nc^(-1)*v1 - 1/6*G[1,0,0,v1]*Den[ - 
      1 + u1]*Den[v1 + u1]*Num[ - 2 - 17*v1 - 15*u1 + 31*u1*v1 - 28*u1*
      v1^2 + 31*u1^2 - 84*u1^2*v1 + 28*u1^2*v1^2 - 56*u1^3 + 56*u1^3*v1
       + 28*u1^4]*Nf*v1 + G[1,0,0,v1]*Den[v1 + u1]*Num[1 + 5*v1 - 3*
      v1^2 + v1^3 + 5*u1 - 25*u1*v1 + 18*u1*v1^2 - 22*u1^2 + 32*u1^2*v1
       + 15*u1^3]*I*Nc*Pi*v1 + 1/2*G[1,0,0,v1]*Num[ - 5 + 2*v1^2 + 2*u1
       + 6*u1*v1 + 2*u1^2]*I*Nc^(-1)*Pi*v1 - 1/2*G[1,0,0,0,v1]*Den[ - 1
       + u1]*Num[ - 10 + 6*v1 - 2*v1^2 + 31*u1 - 24*u1*v1 + 2*u1*v1^2
       - 39*u1^2 + 18*u1^2*v1 + 14*u1^3]*Nc*v1 - G[1,0,0,0,v1]*Den[ - 1
       + u1]*Num[3 - v1^2 - 6*u1 - 3*u1*v1 + u1*v1^2 + 3*u1^2*v1 + u1^3
      ]*Nc^(-1)*v1 + 1/2*G[1,0,0,1,v1]*Den[ - 1 + u1]*Num[ - 7 + 6*v1
       - 2*v1^2 + 16*u1 - 14*u1*v1 + 2*u1*v1^2 - 13*u1^2 + 8*u1^2*v1 + 
      6*u1^3]*Nc*v1 + 1/2*G[1,0,0,1,v1]*Den[ - 1 + u1]*Num[ - 3 - 2*
      v1^2 + 3*u1 - 8*u1*v1 + 2*u1*v1^2 - 10*u1^2 + 8*u1^2*v1 + 6*u1^3]
      *Nc^(-1)*v1 - 1/2*G[1,0,1,1 - v1,u1]*Num[ - 1 + u1]^2*Nc^(-1)*v1
       - 1/2*G[1,0,1,1 - v1,u1]*Num[3 - 8*u1 + 12*u1*v1 + 13*u1^2]*Nc*
      v1 - 1/2*G[1,0,1,u1]*G[1,v1]*Num[ - 1 + u1]^2*Nc^(-1)*v1 - 1/2*G[
      1,0,1,u1]*G[1,v1]*Num[3 - 8*u1 + 12*u1*v1 + 13*u1^2]*Nc*v1 - 1/2*
      G[1,0,1,u1]*Num[ - 1 + u1]^2*I*Nc^(-1)*Pi*v1 - 1/2*G[1,0,1,u1]*
      Num[3 - 8*u1 + 12*u1*v1 + 13*u1^2]*I*Nc*Pi*v1 - 1/2*G[1,0,1,v1]*
      G[1 - v1,u1]*Den[ - 1 + u1]^3*Num[ - 3 + 7*u1 - 6*u1*v1 + 6*u1*
      v1^2 - 11*u1^2 + 18*u1^2*v1 - 6*u1^2*v1^2 + 17*u1^3 - 18*u1^3*v1
       + 2*u1^3*v1^2 - 14*u1^4 + 6*u1^4*v1 + 4*u1^5]*Nc^(-1)*v1 - 1/2*
      G[1,0,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^3*Num[3 - 8*u1 - 10*u1*v1
       + 6*u1*v1^2 + 32*u1^2 - 6*u1^2*v1 - 6*u1^2*v1^2 - 68*u1^3 + 30*
      u1^3*v1 + 2*u1^3*v1^2 + 57*u1^4 - 14*u1^4*v1 - 16*u1^5]*Nc*v1 + 1/
      2*G[1,0,1,v1]*G[ - v1,u1]*Num[9 - 9*v1 + 2*v1^2 + u1 - 6*u1*v1 - 
      8*u1^2]*Nc*v1 + G[1,0,1,v1]*G[ - v1,u1]*Num[v1^2 - u1 + 3*u1*v1
       + 2*u1^2]*Nc^(-1)*v1 - 1/2*G[1,0,1,v1]*G[1,u1]*Den[ - 1 + u1]*
      Num[3 + u1]*Num[3 + u1^2]*Nc*v1 - 1/2*G[1,0,1,v1]*G[1,u1]*Num[ - 
      1 + u1]^2*Nc^(-1)*v1 + 1/2*G[1,0,1,v1]*Den[ - 1 + u1]^3*Den[v1 + 
      u1]*Num[7*v1^2 - 3*v1^3 + v1^4 - 2*u1 + 7*u1*v1 - 9*u1*v1^2 - 10*
      u1*v1^3 + 3*u1*v1^4 + 6*u1^2 - 6*u1^2*v1 - 12*u1^2*v1^2 + 18*u1^2
      *v1^3 - 3*u1^2*v1^4 - 6*u1^3 - u1^3*v1 + 4*u1^3*v1^2 + u1^3*v1^4
       + 2*u1^4 - 11*u1^4*v1 + 17*u1^4*v1^2 - 3*u1^4*v1^3 + 14*u1^5*v1
       - 7*u1^5*v1^2 - 3*u1^6*v1]*I*Nc*Pi + 1/2*G[1,0,1,v1]*Den[ - 1 + 
      u1]^3*Num[v1^2 + 4*u1 + 3*u1*v1^2 - 11*u1^2 - 3*u1^2*v1^2 + 11*
      u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5]*I*Nc^(-1)*Pi*v1 + 1/6*G[1,0,1,
      v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[49*
      v1^2 - 49*v1^3 + 54*u1 + 20*u1*v1 - 110*u1*v1^2 - 75*u1*v1^3 + 62
      *u1*v1^4 - 137*u1^2 + 83*u1^2*v1 - 304*u1^2*v1^2 + 349*u1^2*v1^3
       - 70*u1^2*v1^4 + 198*u1^3 - 461*u1^3*v1 + 680*u1^3*v1^2 - 281*
      u1^3*v1^3 + 26*u1^3*v1^4 - 232*u1^4 + 561*u1^4*v1 - 423*u1^4*v1^2
       + 92*u1^4*v1^3 + 168*u1^5 - 283*u1^5*v1 + 126*u1^5*v1^2 - 71*
      u1^6 + 80*u1^6*v1 + 20*u1^7]*Nc*v1 + 1/4*G[1,0,1,v1]*Den[ - 1 + 
      u1]*Den[v1 + u1]^2*Num[ - 9*v1^2 + 2*v1^3 + 4*u1 - 22*u1*v1 + 9*
      u1*v1^2 - 8*u1*v1^3 - 17*u1^2 + 16*u1^2*v1 - 30*u1^2*v1^2 + 4*
      u1^2*v1^3 + 9*u1^3 - 36*u1^3*v1 + 12*u1^3*v1^2 - 14*u1^4 + 12*
      u1^4*v1 + 4*u1^5]*Nc^(-1)*v1 + 1/6*G[1,0,1,v1]*Den[ - 1 + u1]*
      Num[ - 7 + u1 - 4*u1*v1 - 8*u1^2 + 4*u1^2*v1 + 4*u1^3]*Nf*v1 - 1/
      2*G[1,0,1,0,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[7*v1^2 - 3*v1^3
       + v1^4 - 4*u1 + 7*u1*v1 + 11*u1*v1^2 - 26*u1*v1^3 + 3*u1*v1^4 + 
      12*u1^2 + 14*u1^2*v1 - 106*u1^2*v1^2 + 66*u1^2*v1^3 - 3*u1^2*v1^4
       - 12*u1^3 - 79*u1^3*v1 + 164*u1^3*v1^2 - 48*u1^3*v1^3 + u1^3*
      v1^4 + 4*u1^4 + 101*u1^4*v1 - 101*u1^4*v1^2 + 13*u1^4*v1^3 - 56*
      u1^5*v1 + 25*u1^5*v1^2 + 13*u1^6*v1]*Nc - 1/2*G[1,0,1,0,v1]*Den[
       - 1 + u1]^3*Num[8 + v1^2 - 16*u1 + 3*u1*v1^2 + 5*u1^2 - 3*u1^2*
      v1^2 + 7*u1^3 + u1^3*v1^2 - 5*u1^4 + u1^5]*Nc^(-1)*v1 + 1/2*G[1,0
      ,1,1,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[4*v1^2 - 3*v1^3 + v1^4
       - 2*u1 + 4*u1*v1 + 2*u1*v1^2 - 14*u1*v1^3 + 3*u1*v1^4 + 6*u1^2
       + 5*u1^2*v1 - 40*u1^2*v1^2 + 30*u1^2*v1^3 - 3*u1^2*v1^4 - 6*u1^3
       - 25*u1^3*v1 + 46*u1^3*v1^2 - 12*u1^3*v1^3 + u1^3*v1^4 + 2*u1^4
       + 19*u1^4*v1 - 12*u1^4*v1^2 + u1^4*v1^3 - 3*u1^5*v1]*Nc + 1/2*G[
      1,0,1,1,v1]*Den[ - 1 + u1]^3*Num[3 + v1^2 - 3*u1 + 3*u1*v1^2 - 3*
      u1^2 - 3*u1^2*v1^2 + 3*u1^3 + u1^3*v1^2]*Nc^(-1)*v1 + 1/2*G[1,1,1
       - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 4 - 3*v1 + 4*u1 + 19*u1*v1
       - 24*u1*v1^2 - 51*u1^2*v1 + 24*u1^2*v1^2 + 25*u1^3*v1]*Nc - 1/2*
      G[1,1,1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 3 + 3*u1 - 4*u1*v1
       - 5*u1^2 + 4*u1^2*v1 + 3*u1^3]*Nc^(-1)*v1 + 1/2*G[1,1,1 - v1,u1]
      *G[1,v1]*Den[ - 1 + u1]*Num[ - 4 - 3*v1 + 4*u1 + 19*u1*v1 - 24*u1
      *v1^2 - 51*u1^2*v1 + 24*u1^2*v1^2 + 25*u1^3*v1]*Nc - 1/2*G[1,1,1
       - v1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 3 + 3*u1 - 4*u1*v1 - 5*
      u1^2 + 4*u1^2*v1 + 3*u1^3]*Nc^(-1)*v1 - 1/2*G[1,1,1 - v1,u1]*Den[
       - 1 + u1]^2*Den[ - 1 + v1 + u1]*Num[2 - 4*v1 + 2*v1^2 - 13*u1 + 
      21*u1*v1 - 8*u1*v1^2 + 18*u1^2 - 3*u1^2*v1 - 10*u1^2*v1^2 - 17*
      u1^3 + 10*u1^3*v1 - 12*u1^3*v1^2 + 32*u1^4 - 44*u1^4*v1 + 12*u1^4
      *v1^2 - 32*u1^5 + 20*u1^5*v1 + 10*u1^6]*Nc*u1^(-1)*v1 + 1/2*G[1,1
      ,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 4 + 3*v1 + 4*u1 + 30*u1*v1 - 28
      *u1*v1^2 - 59*u1^2*v1 + 28*u1^2*v1^2 + 28*u1^3*v1]*I*Nc*Pi + 1/2*
      G[1,1,1 - v1,u1]*Den[ - 1 + u1]*Num[ - 3 + u1]*I*Nc^(-1)*Pi*v1 - 
      1/2*G[1,1,1 - v1,u1]*Den[ - 1 + u1]*Num[5 - 2*v1 - 2*u1 - 2*u1^2
       + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 + 1/2*G[1,1,1 - v1,0,u1]*Num[2
       - 6*u1 + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[1,1,1 - v1,0,u1]*
      Num[2 - 3*u1 + 4*u1*v1 + 5*u1^2]*Nc*v1 - 1/2*G[1,1,u1]*G[1,v1]*
      Den[ - 1 + u1]^2*Den[ - 1 + v1 + u1]*Num[2 - 4*v1 + 2*v1^2 - 13*
      u1 + 21*u1*v1 - 8*u1*v1^2 + 18*u1^2 - 3*u1^2*v1 - 10*u1^2*v1^2 - 
      17*u1^3 + 10*u1^3*v1 - 12*u1^3*v1^2 + 32*u1^4 - 44*u1^4*v1 + 12*
      u1^4*v1^2 - 32*u1^5 + 20*u1^5*v1 + 10*u1^6]*Nc*u1^(-1)*v1 + 1/2*
      G[1,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 4 + 3*v1 + 4*u1 + 30*u1*
      v1 - 28*u1*v1^2 - 59*u1^2*v1 + 28*u1^2*v1^2 + 28*u1^3*v1]*I*Nc*Pi
       + 1/2*G[1,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 3 + u1]*I*Nc^(-1)*
      Pi*v1 - 1/2*G[1,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[5 - 2*v1 - 2*u1
       - 2*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 + 1/2*G[1,1,u1]*G[1,1,
      v1]*Den[ - 1 + u1]*Num[ - 4 - 3*v1 + 4*u1 + 19*u1*v1 - 24*u1*v1^2
       - 51*u1^2*v1 + 24*u1^2*v1^2 + 25*u1^3*v1]*Nc - 1/2*G[1,1,u1]*G[1
      ,1,v1]*Den[ - 1 + u1]*Num[ - 3 + 3*u1 - 4*u1*v1 - 5*u1^2 + 4*u1^2
      *v1 + 3*u1^3]*Nc^(-1)*v1 - 1/2*G[1,1,u1]*Den[ - 1 + u1]^2*Den[ - 
      1 + v1 + u1]*Num[2 - 4*v1 + 2*v1^2 - 13*u1 + 21*u1*v1 - 8*u1*v1^2
       + 18*u1^2 - 3*u1^2*v1 - 10*u1^2*v1^2 - 17*u1^3 + 10*u1^3*v1 - 12
      *u1^3*v1^2 + 32*u1^4 - 44*u1^4*v1 + 12*u1^4*v1^2 - 32*u1^5 + 20*
      u1^5*v1 + 10*u1^6]*I*Nc*Pi*u1^(-1)*v1 - 1/12*G[1,1,u1]*Den[ - 1
       + u1]*Num[ - 15 + 3*u1 - 4*u1*v1 + u1^2 + 4*u1^2*v1 + u1^3]*
      Nc^(-1)*Pi^2*v1 - 1/12*G[1,1,u1]*Den[ - 1 + u1]*Num[ - 4 + 15*v1
       + 4*u1 + 117*u1*v1 - 80*u1*v1^2 - 175*u1^2*v1 + 80*u1^2*v1^2 + 
      77*u1^3*v1]*Nc*Pi^2 - 1/2*G[1,1,u1]*Den[ - 1 + u1]*Num[5 - 2*v1
       - 2*u1 - 2*u1^2 + 2*u1^2*v1 + 2*u1^3]*I*Nc^(-1)*Pi*v1 - 3/2*G[1,
      1,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc^(-1)*v1
       - 3/2*G[1,1,v1]*G[1 - v1,1 - v1,u1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc*v1 - 1/2*G[1,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]^2*Num[1 + u1]*
      Num[2 + v1 - 2*u1]*Nc^(-1)*v1 - 17/4*G[1,1,v1]*G[1 - v1,u1]*Den[
       - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/2*G[1,1,v1]*G[1 - v1,u1]*Den[ - 
      1 + u1]*Num[1 + u1]*Nf*v1 - 1/2*G[1,1,v1]*G[1 - v1,u1]*Den[ - 1
       + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 - 2*G[1,1,v1]*G[1 - v1,u1]*
      Den[ - 1 + u1]*Num[1 + u1]*I*Nc*Pi*v1 - 3/2*G[1,1,v1]*G[1 - v1,0,
      u1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 - 1/2*G[1,1,v1]*G[1 - v1,1,
      u1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 2*v1 - 9*v1^3 + 2*v1^4
       - 4*u1 + 6*u1*v1 - 10*u1*v1^2 + 5*u1*v1^3 + 12*u1^2 - 7*u1^2*v1
       + 2*u1^2*v1^2 + 9*u1^2*v1^3 - 12*u1^3 + u1^3*v1 + 14*u1^3*v1^2
       - 3*u1^3*v1^3 + 4*u1^4 + 5*u1^4*v1 - 6*u1^4*v1^2 - 3*u1^5*v1]*Nc
       - 1/2*G[1,1,v1]*G[1 - v1,1,u1]*Den[ - 1 + u1]^3*Num[1 + 2*v1^2
       - 3*u1 + 3*u1^2 - u1^3]*Nc^(-1)*v1 - 1/2*G[1,1,v1]*G[ - v1,u1]*
      Den[v1 + u1]*Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*
      v1^2 + 3*u1^2*v1]*I*Nc*Pi - 1/2*G[1,1,v1]*G[ - v1,0,u1]*Den[v1 + 
      u1]*Num[2*v1 - 5*v1^2 + 3*v1^3 - 2*u1 - 5*u1*v1 + 6*u1*v1^2 + 3*
      u1^2*v1]*Nc - 1/2*G[1,1,v1]*G[1,1 - v1,u1]*Nc^(-1)*v1 + 1/2*G[1,1
      ,v1]*G[1,1 - v1,u1]*Den[ - 1 + u1]*Num[11 + 9*u1]*Nc*v1 + 1/4*G[1
      ,1,v1]*G[1,u1]*Den[ - 1 + u1]^2*Num[3 - 26*u1 + 28*u1*v1 + 65*
      u1^2 - 44*u1^2*v1 - 62*u1^3 + 20*u1^3*v1 + 20*u1^4]*Nc^(-1)*v1 - 
      1/12*G[1,1,v1]*G[1,u1]*Den[ - 1 + u1]^2*Num[27 - 12*v1 - 334*u1
       + 316*u1*v1 + 657*u1^2 - 344*u1^2*v1 - 474*u1^3 + 124*u1^3*v1 + 
      124*u1^4]*Nc*v1 - 3/2*G[1,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 2
       + 5*u1 - 4*u1*v1 - 9*u1^2 + 4*u1^2*v1 + 4*u1^3]*I*Nc*Pi*v1 + G[1
      ,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[ - 1 + 2*u1 - 2*u1*v1 - 4*u1^2
       + 2*u1^2*v1 + 2*u1^3]*I*Nc^(-1)*Pi*v1 + 4/3*G[1,1,v1]*G[1,u1]*
      Num[ - 1 + v1 + u1]*Nf*u1*v1 - 1/12*G[1,1,v1]*Den[ - 1 + u1]^3*
      Den[v1 + u1]*Num[ - v1^2 - 6*v1^3 + 2*v1^4 + 4*u1 - u1*v1 + 18*u1
      *v1^2 - 4*u1*v1^3 + 6*u1*v1^4 - 12*u1^2 + 24*u1^2*v1 - 21*u1^2*
      v1^2 - 12*u1^2*v1^3 - 6*u1^2*v1^4 + 12*u1^3 - 15*u1^3*v1 - 83*
      u1^3*v1^2 + 48*u1^3*v1^3 + 2*u1^3*v1^4 - 4*u1^4 - 65*u1^4*v1 + 
      138*u1^4*v1^2 - 22*u1^4*v1^3 + 84*u1^5*v1 - 51*u1^5*v1^2 - 27*
      u1^6*v1]*Nc*Pi^2 - 1/12*G[1,1,v1]*Den[ - 1 + u1]^3*Num[2 + 2*v1^2
       - 16*u1 + 8*u1*v1 + 6*u1*v1^2 + 51*u1^2 - 24*u1^2*v1 - 6*u1^2*
      v1^2 - 73*u1^3 + 24*u1^3*v1 + 2*u1^3*v1^2 + 47*u1^4 - 8*u1^4*v1
       - 11*u1^5]*Nc^(-1)*Pi^2*v1 + 4/3*G[1,1,v1]*Den[ - 1 + u1]^2*Num[
       - 2 + u1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 1/4*G[1,1,v1]*Den[ - 1
       + u1]^2*Num[ - 1 - 43*u1 + 22*u1^2]*Num[ - 1 + v1 + u1]*Nc^(-1)*
      v1 - 1/2*G[1,1,v1]*Den[ - 1 + u1]^2*Num[2 + v1 - 18*u1 + 13*u1*v1
       + 38*u1^2 - 22*u1^2*v1 - 32*u1^3 + 10*u1^3*v1 + 10*u1^4]*I*
      Nc^(-1)*Pi*v1 - 1/12*G[1,1,v1]*Den[ - 1 + u1]^2*Num[9 + 3*v1 + 
      194*u1 - 191*u1*v1 - 273*u1^2 + 70*u1^2*v1 + 70*u1^3]*Nc*v1 + 1/
      12*G[1,1,v1]*Den[ - 1 + u1]^2*Num[29 - 276*u1 + 196*u1*v1 + 519*
      u1^2 - 272*u1^2*v1 - 396*u1^3 + 124*u1^3*v1 + 124*u1^4]*I*Nc*Pi*
      v1 - 1/6*G[1,1,v1]*Den[ - 1 + u1]*Num[ - 1 + 11*u1 - 8*u1*v1 - 16
      *u1^2 + 8*u1^2*v1 + 8*u1^3]*I*Nf*Pi*v1 + 1/2*G[1,1,0,1 - v1,u1]*
      Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[1,1,0,1 - v1,
      u1]*Num[2 - 3*u1 + 4*u1*v1 + 5*u1^2]*Nc*v1 + 1/2*G[1,1,0,u1]*G[1,
      v1]*Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*Nc^(-1)*v1 + 1/2*G[1,1,0,u1]
      *G[1,v1]*Num[2 - 3*u1 + 4*u1*v1 + 5*u1^2]*Nc*v1 + 1/2*G[1,1,0,u1]
      *Num[2 - 6*u1 + 4*u1*v1 + 5*u1^2]*I*Nc^(-1)*Pi*v1 + 1/2*G[1,1,0,
      u1]*Num[2 - 3*u1 + 4*u1*v1 + 5*u1^2]*I*Nc*Pi*v1 - 1/2*G[1,1,0,v1]
      *G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 2 + 8*v1 - 3*v1^2 + 2*u1 + 3*
      u1*v1 - 23*u1*v1^2 - 43*u1^2*v1 + 26*u1^2*v1^2 + 26*u1^3*v1]*Nc
       - 1/2*G[1,1,0,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[ - 1 - 3*u1 - 
      2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 + 1/2*G[1,1,0,
      v1]*G[ - v1,u1]*Den[v1 + u1]*Num[4*v1 - 7*v1^2 + 6*v1^3 - 4*u1 - 
      7*u1*v1 - 14*u1*v1^2 + 26*u1*v1^3 - 20*u1^2*v1 + 52*u1^2*v1^2 + 
      26*u1^3*v1]*Nc + 1/2*G[1,1,0,v1]*G[ - v1,u1]*Num[1 - 2*u1 + 2*u1*
      v1 + 2*u1^2]*Nc^(-1)*v1 - 1/2*G[1,1,0,v1]*G[1,u1]*Den[ - 1 + u1]*
      Num[2 + 6*v1 - 2*u1 + 16*u1*v1 - 2*u1*v1^2 - 7*u1^2*v1 + 2*u1^2*
      v1^2 + u1^3*v1]*Nc - 1/2*G[1,1,0,v1]*G[1,u1]*Num[ - 4 + 6*v1 + 5*
      u1]*Nc^(-1)*u1*v1 - 1/2*G[1,1,0,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]
      *Num[ - 4*v1^2 + 4*u1 - 4*u1*v1 + 6*u1*v1^2 - 4*u1*v1^3 + 6*u1*
      v1^4 - 12*u1^2 + 6*u1^2*v1 + 33*u1^2*v1^2 - 18*u1^2*v1^3 - 6*u1^2
      *v1^4 + 12*u1^3 + 37*u1^3*v1 - 121*u1^3*v1^2 + 42*u1^3*v1^3 + 2*
      u1^3*v1^4 - 4*u1^4 - 97*u1^4*v1 + 127*u1^4*v1^2 - 18*u1^4*v1^3 + 
      79*u1^5*v1 - 41*u1^5*v1^2 - 21*u1^6*v1]*I*Nc*Pi - 1/2*G[1,1,0,v1]
      *Den[ - 1 + u1]^3*Num[ - 2 + 6*v1^2 + 7*u1 - 6*u1*v1^2 - 9*u1^2
       + 2*u1^2*v1^2 + 5*u1^3 - u1^4]*I*Nc^(-1)*Pi*u1*v1 - 1/12*G[1,1,0
      ,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1]*Num[ - 
      111*v1^2 + 105*v1^3 + 6*v1^4 + 108*u1 - 282*u1*v1 + 227*u1*v1^2
       + 48*u1*v1^3 + 16*u1*v1^4 - 387*u1^2 + 259*u1^2*v1 + 339*u1^2*
      v1^2 + 63*u1^2*v1^3 - 134*u1^2*v1^4 + 245*u1^3 + 498*u1^3*v1 + 73
      *u1^3*v1^2 - 688*u1^3*v1^3 + 100*u1^3*v1^4 + 201*u1^4 + 21*u1^4*
      v1 - 1260*u1^4*v1^2 + 448*u1^4*v1^3 - 5*u1^5 - 992*u1^5*v1 + 720*
      u1^5*v1^2 - 286*u1^6 + 496*u1^6*v1 + 124*u1^7]*Nc*v1 + 1/2*G[1,1,
      0,v1]*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[3*v1^2 + 2*u1 + 8*u1*v1
       - 19*u1*v1^2 + 19*u1*v1^3 + u1^2 - 42*u1^2*v1 + 79*u1^2*v1^2 - 
      25*u1^2*v1^3 - 21*u1^3 + 103*u1^3*v1 - 85*u1^3*v1^2 + 10*u1^3*
      v1^3 + 43*u1^4 - 95*u1^4*v1 + 30*u1^4*v1^2 - 35*u1^5 + 30*u1^5*v1
       + 10*u1^6]*Nc^(-1)*v1 + 1/6*G[1,1,0,v1]*Den[ - 1 + u1]*Num[ - 9
       + 7*u1 - 8*u1*v1 - 16*u1^2 + 8*u1^2*v1 + 8*u1^3]*Nf*v1 + 1/2*G[1
      ,1,0,0,v1]*Den[ - 1 + u1]^3*Den[v1 + u1]*Num[ - 12*v1^2 + 3*v1^3
       - v1^4 + 4*u1 - 12*u1*v1 + 21*u1*v1^2 - 26*u1*v1^3 + 9*u1*v1^4
       - 12*u1^2 + 18*u1^2*v1 - 3*u1^2*v1^2 + 30*u1^2*v1^3 - 9*u1^2*
      v1^4 + 12*u1^3 + 22*u1^3*v1 - 37*u1^3*v1^2 + 3*u1^3*v1^4 - 4*u1^4
       - 58*u1^4*v1 + 47*u1^4*v1^2 - 5*u1^4*v1^3 + 38*u1^5*v1 - 16*u1^5
      *v1^2 - 8*u1^6*v1]*Nc + 1/2*G[1,1,0,0,v1]*Den[ - 1 + u1]^3*Num[
       - 11 - v1^2 + 29*u1 + 9*u1*v1^2 - 25*u1^2 - 9*u1^2*v1^2 + 7*u1^3
       + 3*u1^3*v1^2]*Nc^(-1)*v1 - 1/2*G[1,1,0,1,v1]*Den[ - 1 + u1]^3*
      Num[ - 3 + 7*u1 - 6*u1*v1 + 6*u1*v1^2 - 11*u1^2 + 18*u1^2*v1 - 6*
      u1^2*v1^2 + 17*u1^3 - 18*u1^3*v1 + 2*u1^3*v1^2 - 14*u1^4 + 6*u1^4
      *v1 + 4*u1^5]*Nc^(-1)*v1 - 1/2*G[1,1,0,1,v1]*Den[ - 1 + u1]^3*
      Num[1 - 2*u1 - 10*u1*v1 + 6*u1*v1^2 + 26*u1^2 - 6*u1^2*v1 - 6*
      u1^2*v1^2 - 66*u1^3 + 30*u1^3*v1 + 2*u1^3*v1^2 + 57*u1^4 - 14*
      u1^4*v1 - 16*u1^5]*Nc*v1 - 1/2*G[1,1,1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 4 + 6*v1 + 4*u1 + 3*u1*v1 - 8*u1*v1^2 - 13*u1^2*v1 + 8*
      u1^2*v1^2 + 8*u1^3*v1]*Nc - G[1,1,1,1 - v1,u1]*Den[ - 1 + u1]*
      Num[ - 3 + 3*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*
      v1 - 1/2*G[1,1,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 4 + 6*v1 + 4*
      u1 + 3*u1*v1 - 8*u1*v1^2 - 13*u1^2*v1 + 8*u1^2*v1^2 + 8*u1^3*v1]*
      Nc - G[1,1,1,u1]*G[1,v1]*Den[ - 1 + u1]*Num[ - 3 + 3*u1 - 2*u1*v1
       - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*Nc^(-1)*v1 - 1/2*G[1,1,1,u1]*Den[
       - 1 + u1]*Num[ - 4 + 6*v1 + 4*u1 + 3*u1*v1 - 8*u1*v1^2 - 13*u1^2
      *v1 + 8*u1^2*v1^2 + 8*u1^3*v1]*I*Nc*Pi - G[1,1,1,u1]*Den[ - 1 + 
      u1]*Num[ - 3 + 3*u1 - 2*u1*v1 - 4*u1^2 + 2*u1^2*v1 + 2*u1^3]*I*
      Nc^(-1)*Pi*v1 - 3/2*G[1,1,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*Num[1
       + u1]*Nc^(-1)*v1 - 3/2*G[1,1,1,v1]*G[1 - v1,u1]*Den[ - 1 + u1]*
      Num[1 + u1]*Nc*v1 - 1/2*G[1,1,1,v1]*G[1,u1]*Nc^(-1)*v1 + 1/2*G[1,
      1,1,v1]*G[1,u1]*Den[ - 1 + u1]*Num[11 + 9*u1]*Nc*v1 - 1/2*G[1,1,1
      ,v1]*Den[ - 1 + u1]^2*Num[1 + u1]*Num[2 + v1 - 2*u1]*Nc^(-1)*v1
       - 17/4*G[1,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1 + 1/2*G[1,1,
      1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nf*v1 - 1/2*G[1,1,1,v1]*Den[ - 1
       + u1]*Num[1 + u1]*I*Nc^(-1)*Pi*v1 - 2*G[1,1,1,v1]*Den[ - 1 + u1]
      *Num[1 + u1]*I*Nc*Pi*v1 - 1/2*G[1,1,1,0,v1]*Den[ - 1 + u1]*Num[
       - 4 + 3*v1 - v1^2 + 15*u1 - 29*u1*v1 + u1*v1^2 - 43*u1^2 + 26*
      u1^2*v1 + 26*u1^3]*Nc*v1 - 1/2*G[1,1,1,0,v1]*Den[ - 1 + u1]*Num[
       - 1 - v1^2 - 3*u1 - 2*u1*v1 + u1*v1^2 - 4*u1^2 + 2*u1^2*v1 + 2*
      u1^3]*Nc^(-1)*v1 - 3/2*G[1,1,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*
      Nc^(-1)*v1 - 3/2*G[1,1,1,1,v1]*Den[ - 1 + u1]*Num[1 + u1]*Nc*v1
       - 2/3*Den[ - 1 + v1]*Num[ - 1 + v1 + u1]*u1*v1 - 2/3*Den[ - 1 + 
      v1]*Num[ - 1 + v1 + u1]*Nf*u1*v1 + 2/3*Den[ - 1 + u1]*Den[ - 1 + 
      v1]*Den[v1 + u1]*Num[ - 33 + 33*v1 + 33*u1 - 65*u1*v1 + 32*u1*
      v1^2 - 32*u1^2 + 30*u1^2*v1 + u1^2*v1^2 - 2*u1^3 + 2*u1^3*v1 + 
      u1^4]*Nc*v1 - 1/720*Den[ - 1 + u1]^3*Den[v1 + u1]^3*Num[ - 124*
      v1^2 + 15*v1^3 - 68*v1^5 - 224*u1*v1 + 417*u1*v1^2 - 17*u1*v1^3
       - 572*u1*v1^4 + 240*u1*v1^5 - 112*u1^2 + 717*u1^2*v1 - 423*u1^2*
      v1^2 - 1647*u1^2*v1^3 + 1824*u1^2*v1^4 - 240*u1^2*v1^5 + 351*u1^3
       - 723*u1^3*v1 - 2065*u1^3*v1^2 + 4933*u1^3*v1^3 - 1824*u1^3*v1^4
       + 80*u1^3*v1^5 - 353*u1^4 - 1161*u1^4*v1 + 6255*u1^4*v1^2 - 4824
      *u1^4*v1^3 + 608*u1^4*v1^4 - 227*u1^5 + 3807*u1^5*v1 - 5928*u1^5*
      v1^2 + 1576*u1^5*v1^3 + 901*u1^6 - 3480*u1^6*v1 + 1880*u1^6*v1^2
       - 792*u1^7 + 1064*u1^7*v1 + 232*u1^8]*Nc^(-1)*Pi^4*v1 - 1/720*
      Den[ - 1 + u1]^3*Den[v1 + u1]^3*Num[ - 180*v1^3 - 233*v1^4 + 204*
      v1^5 - 68*v1^6 - 468*u1*v1^2 - 159*u1*v1^3 + 2616*u1*v1^4 - 1996*
      u1*v1^5 + 240*u1*v1^6 - 360*u1^2*v1 + 705*u1^2*v1^2 + 6084*u1^2*
      v1^3 - 11360*u1^2*v1^4 + 4656*u1^2*v1^5 - 240*u1^2*v1^6 - 60*u1^3
       + 847*u1^3*v1 + 4812*u1^3*v1^2 - 22604*u1^3*v1^3 + 19908*u1^3*
      v1^4 - 4104*u1^3*v1^5 + 80*u1^3*v1^6 + 180*u1^4 + 924*u1^4*v1 - 
      18664*u1^4*v1^2 + 34188*u1^4*v1^3 - 15143*u1^4*v1^4 + 1276*u1^4*
      v1^5 - 180*u1^5 - 5420*u1^5*v1 + 26076*u1^5*v1^2 - 23205*u1^5*
      v1^3 + 4248*u1^5*v1^4 + 60*u1^6 + 7380*u1^6*v1 - 16197*u1^6*v1^2
       + 5888*u1^6*v1^3 - 4271*u1^7*v1 + 3736*u1^7*v1^2 + 900*u1^8*v1]*
      Nc*Pi^4 - 1/24*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1
      ]*Num[2*v1 - 5*v1^2 + 6*v1^3 - 3*v1^4 + 80*u1 - 119*u1*v1 + 193*
      u1*v1^2 - 367*u1*v1^3 + 203*u1*v1^4 - 270*u1^2 + 580*u1^2*v1 - 
      1207*u1^2*v1^2 + 1082*u1^2*v1^3 - 186*u1^2*v1^4 + 471*u1^3 - 1430
      *u1^3*v1 + 2060*u1^3*v1^2 - 821*u1^3*v1^3 + 64*u1^3*v1^4 - 587*
      u1^4 + 1686*u1^4*v1 - 1347*u1^4*v1^2 + 256*u1^4*v1^3 + 505*u1^5
       - 975*u1^5*v1 + 384*u1^5*v1^2 - 263*u1^6 + 256*u1^6*v1 + 64*u1^7
      ]*Nc^(-1)*Pi^2*v1 + 1/24*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1
       + v1 + u1]*Num[54*v1 - 47*v1^2 + 10*v1^3 - 33*v1^4 + 16*v1^5 + 
      288*u1 - 249*u1*v1 + 407*u1*v1^2 - 1481*u1*v1^3 + 989*u1*v1^4 - 
      32*u1*v1^5 - 670*u1^2 + 932*u1^2*v1 - 3889*u1^2*v1^2 + 4582*u1^2*
      v1^3 - 962*u1^2*v1^4 + 16*u1^2*v1^5 + 769*u1^3 - 3514*u1^3*v1 + 
      7564*u1^3*v1^2 - 3523*u1^3*v1^3 + 272*u1^3*v1^4 - 1073*u1^4 + 
      5258*u1^4*v1 - 5129*u1^4*v1^2 + 944*u1^4*v1^3 + 1303*u1^5 - 3377*
      u1^5*v1 + 1360*u1^5*v1^2 - 841*u1^6 + 896*u1^6*v1 + 224*u1^7]*Nc*
      Pi^2*v1 + 1/36*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Den[ - 1 + v1 + u1
      ]*Num[63*v1 - 66*v1^2 + 3*v1^3 + 45*u1 - 252*u1*v1 + 547*u1*v1^2
       - 710*u1*v1^3 + 310*u1*v1^4 - 150*u1^2 + 1136*u1^2*v1 - 2756*
      u1^2*v1^2 + 2189*u1^2*v1^3 - 410*u1^2*v1^4 + 574*u1^3 - 3376*u1^3
      *v1 + 4933*u1^3*v1^2 - 2026*u1^3*v1^3 + 166*u1^3*v1^4 - 1330*u1^4
       + 4539*u1^4*v1 - 3618*u1^4*v1^2 + 676*u1^4*v1^3 + 1485*u1^5 - 
      2798*u1^5*v1 + 1026*u1^5*v1^2 - 796*u1^6 + 688*u1^6*v1 + 172*u1^7
      ]*I*Nc*Pi^3*v1 + 2/3*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 1 + 
      v1 + u1]*Num[ - 1 - v1 - 2*v1^2 + u1 - 2*u1*v1 + u1*v1^2 - u1^2
       + u1^2*v1]*Nf*Pi^2*u1*v1 + 1/3*Den[ - 1 + u1]^2*Den[v1 + u1]^2*
      Num[ - 29*v1 + 12*v1^2 - 12*v1^3 + 37*u1 + 82*u1*v1 - 11*u1*v1^2
       - 108*u1*v1^3 - 62*u1^2 - 15*u1^2*v1 - 241*u1^2*v1^2 + 54*u1^2*
      v1^3 + 50*u1^3 - 158*u1^3*v1 + 108*u1^3*v1^2 - 25*u1^4 + 54*u1^4*
      v1]*I*Nc*Pi*v1 - 2*Den[ - 1 + u1]^2*Den[v1 + u1]^2*Num[ - 3*v1 + 
      v1^2 - v1^3 + 2*u1 + 8*u1*v1 - 2*u1*v1^2 - 8*u1*v1^3 - 3*u1^2 - 4
      *u1^2*v1 - 17*u1^2*v1^2 + 4*u1^2*v1^3 + 2*u1^3 - 10*u1^3*v1 + 8*
      u1^3*v1^2 - u1^4 + 4*u1^4*v1]*I*Nc^(-1)*Pi*v1 - 1/12*Den[ - 1 + 
      u1]^2*Den[v1 + u1]*Num[ - 10 + v1 - v1^2 + 24*u1 - 28*u1*v1 + 11*
      u1*v1^2 - 43*u1^2 + 77*u1^2*v1 - 34*u1^2*v1^2 + 69*u1^3 - 94*u1^3
      *v1 + 20*u1^3*v1^2 - 60*u1^4 + 40*u1^4*v1 + 20*u1^5]*I*Nc^(-1)*
      Pi^3*v1 - 10*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + u1*v1 + 
      u1^2]*Nc^(-1)*v1 - 2/3*Den[ - 1 + u1]*Den[v1 + u1]*Num[1 - u1 + 
      u1*v1 + u1^2]*I*Nf*Pi*v1 - 1/18*Den[ - 1 + u1]*Den[v1 + u1]*Num[3
       - 3*u1 + 11*u1*v1 - 8*u1*v1^2 + 11*u1^2 - 24*u1^2*v1 + 8*u1^2*
      v1^2 - 16*u1^3 + 16*u1^3*v1 + 8*u1^4]*I*Nf*Pi^3*v1) ;



==> anc/Omegas_region4a.out <==
*   Two-loop gg->Hg amplitude mediated by a nearly massless quark
*   K. Melnikov, L. Tancredi, C. Wever
*   FORM readable files for the finite remainder of the 
*   Helicity Amplitudes defined in formulas (6.4) and (6.5), 
*   in the scattering kinematics gg->Hg (region 4a+).
*   For definitions of the regions see Section 6.1, formula (6.13).
*   As explained in the text, we renormalise alpha_s in the MSbar scheme
*   with Nf+1 active flavours, and mb in the pole mass scheme.
*   mb2 = m_b^2
*   mh2 = m_h^2 = (s+t+u)
*   u2 = -t/u,  v2 = mh2/u
*   Nc = 3 is the number of colors
*   Nf = 4 is the number of massless quarks (up,down,charm,strange)
*   We use the notation 
*   id Den(x?) = 1/x ;
*   id Num(x?) = x ;


g [Omegappp_1l_Nf+1_4a] = ( + Log(mb2*mh2^-1)^2 * ( 3/2 )

       + Log(mb2*mh2^-1) * ( i_*Pi - G(1 - v2,u2) - G(0,u2) + 3*G(0,v2) - G(1,
         v2) )

       - 4 - 4/3*Pi^2 + G(1 - v2,1 - v2,u2) + G(1 - v2,u2)*i_*Pi + G(1 - v2,0,
         u2) - 2*G( - v2,u2)*i_*Pi - 2*G( - v2,0,u2) + G(0,1 - v2,u2) + G(0,u2
         )*i_*Pi - 3*G(0,u2)*G(0,v2) + G(0,u2)*G(1,v2) - G(0,v2)*i_*Pi - 3*G(0
         ,v2)*G(1 - v2,u2) + 2*G(0,v2)*G( - v2,u2) + 2*G(0,v2)*G(1,u2) + G(0,0
         ,u2) + 5*G(0,0,v2) - G(0,1,v2) - 2*G(1,1 - v2,u2) - 2*G(1,u2)*i_*Pi
          - 2*G(1,u2)*G(1,v2) + G(1,v2)*i_*Pi + G(1,v2)*G(1 - v2,u2) - G(1,0,
         v2) + G(1,1,v2)) ;

g [Omegappm_1l_Nf+1_4a] = ( + Log(mb2*mh2^-1)^2*Den( - 1 + v2 + u2)*v2 * ( 1/2
          )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2
       - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2)*v2 * (  - G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)*v2 * (  - G(1 - v2,u2) - G(1,v2)
          )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*
      v2 * ( i_*Pi + G(0,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 1 + 4*v2
       - 7*v2^2 + 4*v2^3 + 2*u2 - 8*u2*v2 + 7*u2*v2^2 - 2*u2^2 + 4*u2^2*v2 + 
      u2^3)*u2*v2 * ( 4*G(0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 8*u2 - 12*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3)*v2 * (  - 
         G(0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 7*v2 + 9*
      v2^2 - 5*v2^3 + v2^4 - 5*u2 + 11*u2*v2 - 11*u2*v2^2 + 5*u2*v2^3 + 2*u2^2
       - 11*u2^2*v2 + 9*u2^2*v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*u2^4)*v2 * (  - G(0
         ,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 2*v2 + v2^2
       - u2 + 2*u2*v2 + u2^2)*v2 * (  - 4 )

       + Den( - 1 + v2 + u2)*v2 * ( G(1 - v2,1 - v2,u2) + G(1 - v2,u2)*i_*Pi
          + G(1 - v2,0,u2) + G(0,1 - v2,u2) + G(0,u2)*i_*Pi + G(0,u2)*G(1,v2)
          - 3*G(0,v2)*G(1 - v2,u2) + 2*G(0,v2)*G(1,u2) - G(0,1,v2) - 2*G(1,1
          - v2,u2) - 2*G(1,u2)*i_*Pi - 2*G(1,u2)*G(1,v2) + G(1,v2)*i_*Pi + G(1
         ,v2)*G(1 - v2,u2) + G(1,1,v2) )

       + Den( - 1 + v2 + u2)^3*u2*v2 * ( 4*G( - v2,u2)*i_*Pi + 4*G( - v2,0,u2)
          - 4*G(0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 2*u2 + 6*u2*v2 + 3*u2^2
      )*v2 * (  - G(1,0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*v2^3
       + 9*u2 - 20*u2*v2 + 9*u2*v2^2 - 11*u2^2 + 9*u2^2*v2 + 3*u2^3)*v2 * ( 
          - 1/3*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 4*v2^2 + v2^3 + 
      5*u2 - 4*u2*v2 + 3*u2*v2^2 + 3*u2^2*v2 + u2^3)*v2 * ( G(0,u2)*G(0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*v2 * (  - G(0,0,
         u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 1 + 2*v2 + 2*u2)*u2*v2
       * (  - 4*i_*Pi - 4*G(0,u2) )) ;

g [Omegappp_2l_Nf+1_4a] = ( + Nc^-1 * ( 10 - 1/36*Pi^4 + 5/12*i_*Pi^3 + 6*
         Zeta(3) + 9*Zeta(3)*i_*Pi + 2*Zeta(3)*G(1 - v2,u2) - 5*Zeta(3)*G( - 
         v2,u2) + 8*Zeta(3)*G(0,v2) - 6*Zeta(3)*G(1,u2) - 4*Zeta(3)*G(1,v2) + 
         1/2*G(1 - v2,1 - v2,1 - v2,1 - v2,u2) + 3/2*G(1 - v2,1 - v2,1 - v2,u2
         ) + 2*G(1 - v2,1 - v2,1 - v2,u2)*i_*Pi + 2*G(1 - v2,1 - v2,1 - v2,0,
         u2) - G(1 - v2,1 - v2, - v2,u2)*i_*Pi - G(1 - v2,1 - v2, - v2,0,u2)
          - 3/4*G(1 - v2,1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,1 - v2,u2)*i_*Pi + 2*
         G(1 - v2,1 - v2,0,1 - v2,u2) + 3/2*G(1 - v2,1 - v2,0,u2) + 3*G(1 - v2
         ,1 - v2,0,u2)*i_*Pi + 5/2*G(1 - v2,1 - v2,0,0,u2) - 4*G(1 - v2,1 - v2
         ,1,1 - v2,u2) - 4*G(1 - v2,1 - v2,1,u2)*i_*Pi + 3/2*G(1 - v2, - v2,u2
         )*i_*Pi + 3/2*G(1 - v2, - v2,0,u2) - G(1 - v2, - v2,0,u2)*i_*Pi - 2*
         G(1 - v2, - v2,0,0,u2) + 7/12*G(1 - v2,u2)*Pi^2 - 1/4*G(1 - v2,u2)*i_
         *Pi^3 + 2*G(1 - v2,0,1 - v2,1 - v2,u2) + 3/2*G(1 - v2,0,1 - v2,u2) + 
         3*G(1 - v2,0,1 - v2,u2)*i_*Pi + 5/2*G(1 - v2,0,1 - v2,0,u2) - 2*G(1
          - v2,0, - v2,u2)*i_*Pi - 2*G(1 - v2,0, - v2,0,u2) - 13/12*G(1 - v2,0
         ,u2)*Pi^2 + 3/2*G(1 - v2,0,u2)*i_*Pi + 5/2*G(1 - v2,0,0,1 - v2,u2) + 
         3/2*G(1 - v2,0,0,u2) + 3*G(1 - v2,0,0,u2)*i_*Pi + 2*G(1 - v2,0,0,0,u2
         ) - G(1 - v2,0,1,1 - v2,u2) - G(1 - v2,0,1,u2)*i_*Pi - 2*G(1 - v2,1,1
          - v2,1 - v2,u2) - 6*G(1 - v2,1,1 - v2,u2) - 2*G(1 - v2,1,1 - v2,u2)*
         i_*Pi - G(1 - v2,1,1 - v2,0,u2) - 6*G(1 - v2,1,u2)*i_*Pi - G(1 - v2,1
         ,0,1 - v2,u2) - G(1 - v2,1,0,u2)*i_*Pi + 3*G(1 - v2,1,1,1 - v2,u2) + 
         3*G(1 - v2,1,1,u2)*i_*Pi - G( - v2,1 - v2,1 - v2,u2)*i_*Pi - G( - v2,
         1 - v2,1 - v2,0,u2) + 1/2*G( - v2,1 - v2,u2)*Pi^2 + 3/2*G( - v2,1 - 
         v2,u2)*i_*Pi - G( - v2,1 - v2,0,1 - v2,u2) + 3/2*G( - v2,1 - v2,0,u2)
          - 2*G( - v2,1 - v2,0,u2)*i_*Pi - 2*G( - v2,1 - v2,0,0,u2) + G( - v2,
         1 - v2,1,1 - v2,u2) + G( - v2,1 - v2,1,u2)*i_*Pi - 2*G( - v2, - v2,
          - v2,u2)*i_*Pi - 2*G( - v2, - v2, - v2,0,u2) - 1/6*G( - v2, - v2,u2)
         *Pi^2 - 3*G( - v2, - v2,u2)*i_*Pi - 3*G( - v2, - v2,0,u2) + 2*G( - v2
         , - v2,0,u2)*i_*Pi + 3*G( - v2, - v2,0,0,u2) - 5/2*G( - v2,u2)*Pi^2
          + 1/6*G( - v2,u2)*i_*Pi^3 - G( - v2,0,1 - v2,1 - v2,u2) + 3/2*G( - 
         v2,0,1 - v2,u2) - 2*G( - v2,0,1 - v2,u2)*i_*Pi - 2*G( - v2,0,1 - v2,0
         ,u2) + 5*G( - v2,0, - v2,u2)*i_*Pi + 5*G( - v2,0, - v2,0,u2) + 5/6*G(
          - v2,0,u2)*Pi^2 + 3/2*G( - v2,0,u2)*i_*Pi - 2*G( - v2,0,0,1 - v2,u2)
          - 3*G( - v2,0,0,u2) - 3*G( - v2,0,0,u2)*i_*Pi - 4*G( - v2,0,0,0,u2)
          + G( - v2,0,1,1 - v2,u2) + G( - v2,0,1,u2)*i_*Pi + 2*G(0,1 - v2,1 - 
         v2,1 - v2,u2) + 3/2*G(0,1 - v2,1 - v2,u2) + 3*G(0,1 - v2,1 - v2,u2)*
         i_*Pi + 2*G(0,1 - v2,1 - v2,u2)*G(1,v2) + 5/2*G(0,1 - v2,1 - v2,0,u2)
          - G(0,1 - v2, - v2,u2)*i_*Pi - G(0,1 - v2, - v2,0,u2) - 11/12*G(0,1
          - v2,u2)*Pi^2 + 3/2*G(0,1 - v2,u2)*i_*Pi + 3/2*G(0,1 - v2,u2)*G(1,v2
         ) + 3*G(0,1 - v2,u2)*G(1,v2)*i_*Pi - 11/2*G(0,1 - v2,u2)*G(1,0,v2) + 
         2*G(0,1 - v2,u2)*G(1,1,v2) + 5/2*G(0,1 - v2,0,1 - v2,u2) + 3/2*G(0,1
          - v2,0,u2) + 3*G(0,1 - v2,0,u2)*i_*Pi + 5/2*G(0,1 - v2,0,u2)*G(1,v2)
          + 2*G(0,1 - v2,0,0,u2) - 2*G(0,1 - v2,1,1 - v2,u2) - 2*G(0,1 - v2,1,
         u2)*i_*Pi - 2*G(0,1 - v2,1,u2)*G(1,v2) - G(0, - v2,1 - v2,u2)*i_*Pi
          - G(0, - v2,1 - v2,0,u2) + 3*G(0, - v2, - v2,u2)*i_*Pi + 3*G(0, - v2
         , - v2,0,u2) + 1/2*G(0, - v2,u2)*Pi^2 - 6*G(0, - v2,u2)*i_*Pi - G(0,
          - v2,u2)*G(1,v2)*i_*Pi + G(0, - v2,u2)*G(1,0,v2) - G(0, - v2,0,1 - 
         v2,u2) - 6*G(0, - v2,0,u2) - 2*G(0, - v2,0,u2)*i_*Pi - G(0, - v2,0,u2
         )*G(1,v2) - 2*G(0, - v2,0,0,u2) - 2/3*G(0,u2)*Pi^2 - 1/4*G(0,u2)*i_*
         Pi^3 + 19/12*G(0,u2)*G(0,v2)*Pi^2 - 3/2*G(0,u2)*G(0,v2)*i_*Pi - 11/12
         *G(0,u2)*G(1,v2)*Pi^2 + 3/2*G(0,u2)*G(1,v2)*i_*Pi - 3/2*G(0,u2)*G(1,0
         ,v2) - 4*G(0,u2)*G(1,0,v2)*i_*Pi + 4*G(0,u2)*G(1,0,0,v2) - 5/2*G(0,u2
         )*G(1,0,1,v2) + 3/2*G(0,u2)*G(1,1,v2) + 3*G(0,u2)*G(1,1,v2)*i_*Pi - 
         11/2*G(0,u2)*G(1,1,0,v2) + 2*G(0,u2)*G(1,1,1,v2) - 2*G(0,v2) + 5/4*G(
         0,v2)*Pi^2 + 7/12*G(0,v2)*i_*Pi^3 - 9/2*G(0,v2)*G(1 - v2,1 - v2,1 - 
         v2,u2) + G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 9/2*G(0,v2)*G(1 - v2,1
          - v2,u2) - 3/2*G(0,v2)*G(1 - v2,1 - v2,u2)*i_*Pi - 9/2*G(0,v2)*G(1
          - v2,1 - v2,0,u2) + 4*G(0,v2)*G(1 - v2,1 - v2,1,u2) - 3/2*G(0,v2)*G(
         1 - v2, - v2,u2) + G(0,v2)*G(1 - v2, - v2,u2)*i_*Pi + 2*G(0,v2)*G(1
          - v2, - v2,0,u2) + 11/12*G(0,v2)*G(1 - v2,u2)*Pi^2 + 6*G(0,v2)*G(1
          - v2,u2)*i_*Pi - 7/2*G(0,v2)*G(1 - v2,0,1 - v2,u2) + 2*G(0,v2)*G(1
          - v2,0, - v2,u2) - 4*G(0,v2)*G(1 - v2,0,u2)*i_*Pi - 9/2*G(0,v2)*G(1
          - v2,0,0,u2) + G(0,v2)*G(1 - v2,0,1,u2) + 4*G(0,v2)*G(1 - v2,1,1 - 
         v2,u2) + 6*G(0,v2)*G(1 - v2,1,u2) + G(0,v2)*G(1 - v2,1,u2)*i_*Pi + G(
         0,v2)*G(1 - v2,1,0,u2) - 3*G(0,v2)*G(1 - v2,1,1,u2) + G(0,v2)*G( - v2
         ,1 - v2,1 - v2,u2) - 3/2*G(0,v2)*G( - v2,1 - v2,u2) + G(0,v2)*G( - v2
         ,1 - v2,u2)*i_*Pi + 2*G(0,v2)*G( - v2,1 - v2,0,u2) - G(0,v2)*G( - v2,
         1 - v2,1,u2) + 2*G(0,v2)*G( - v2, - v2, - v2,u2) + 3*G(0,v2)*G( - v2,
          - v2,u2) - 2*G(0,v2)*G( - v2, - v2,u2)*i_*Pi - 3*G(0,v2)*G( - v2, - 
         v2,0,u2) - 5/6*G(0,v2)*G( - v2,u2)*Pi^2 - 9/2*G(0,v2)*G( - v2,u2)*i_*
         Pi + 3*G(0,v2)*G( - v2,0,1 - v2,u2) - 5*G(0,v2)*G( - v2,0, - v2,u2)
          + 5*G(0,v2)*G( - v2,0,u2)*i_*Pi + 8*G(0,v2)*G( - v2,0,0,u2) - G(0,v2
         )*G( - v2,0,1,u2) - 9/2*G(0,v2)*G(0,1 - v2,1 - v2,u2) + G(0,v2)*G(0,1
          - v2, - v2,u2) - 3*G(0,v2)*G(0,1 - v2,u2)*i_*Pi - 7/2*G(0,v2)*G(0,1
          - v2,0,u2) + 2*G(0,v2)*G(0,1 - v2,1,u2) + G(0,v2)*G(0, - v2,1 - v2,
         u2) - 3*G(0,v2)*G(0, - v2, - v2,u2) + 6*G(0,v2)*G(0, - v2,u2) + 4*G(0
         ,v2)*G(0, - v2,u2)*i_*Pi + 4*G(0,v2)*G(0, - v2,0,u2) + 8*G(0,v2)*G(1,
         1 - v2,1 - v2,u2) - G(0,v2)*G(1,1 - v2, - v2,u2) + G(0,v2)*G(1,1 - v2
         ,u2)*i_*Pi + 3*G(0,v2)*G(1,1 - v2,0,u2) - 5*G(0,v2)*G(1,1 - v2,1,u2)
          - 1/3*G(0,v2)*G(1,u2)*Pi^2 - 3/2*G(0,v2)*G(1,u2)*i_*Pi + 2*G(0,v2)*
         G(1,0,1 - v2,u2) - G(0,v2)*G(1,0, - v2,u2) - 3/2*G(0,v2)*G(1,0,u2) + 
         2*G(0,v2)*G(1,0,u2)*i_*Pi + G(0,v2)*G(1,0,0,u2) - 3*G(0,v2)*G(1,1,1
          - v2,u2) + 3*G(0,v2)*G(1,1,u2) + 2*G(0,v2)*G(1,1,1,u2) + 5/2*G(0,0,1
          - v2,1 - v2,u2) + 3/2*G(0,0,1 - v2,u2) + 3*G(0,0,1 - v2,u2)*i_*Pi - 
         9/2*G(0,0,1 - v2,u2)*G(0,v2) + 5/2*G(0,0,1 - v2,u2)*G(1,v2) + 2*G(0,0
         ,1 - v2,0,u2) - 4*G(0,0, - v2,u2)*i_*Pi + 4*G(0,0, - v2,u2)*G(0,v2)
          - 4*G(0,0, - v2,0,u2) - 5/4*G(0,0,u2)*Pi^2 + 3/2*G(0,0,u2)*i_*Pi - 9/
         2*G(0,0,u2)*G(0,v2) - 9/2*G(0,0,u2)*G(0,v2)*i_*Pi + 23/2*G(0,0,u2)*G(
         0,0,v2) - 7/2*G(0,0,u2)*G(0,1,v2) + 3/2*G(0,0,u2)*G(1,v2) + 3*G(0,0,
         u2)*G(1,v2)*i_*Pi - 7/2*G(0,0,u2)*G(1,0,v2) + 5/2*G(0,0,u2)*G(1,1,v2)
          - 5/4*G(0,0,v2)*Pi^2 + 17/2*G(0,0,v2)*G(1 - v2,1 - v2,u2) - 2*G(0,0,
         v2)*G(1 - v2, - v2,u2) + 4*G(0,0,v2)*G(1 - v2,u2)*i_*Pi + 7*G(0,0,v2)
         *G(1 - v2,0,u2) - 3*G(0,0,v2)*G(1 - v2,1,u2) - 2*G(0,0,v2)*G( - v2,1
          - v2,u2) + 3*G(0,0,v2)*G( - v2, - v2,u2) + 3*G(0,0,v2)*G( - v2,u2)
          - 7*G(0,0,v2)*G( - v2,u2)*i_*Pi - 12*G(0,0,v2)*G( - v2,0,u2) + 6*G(0
         ,0,v2)*G(0,1 - v2,u2) - 6*G(0,0,v2)*G(0, - v2,u2) + 15/2*G(0,0,v2)*G(
         0,u2) + 8*G(0,0,v2)*G(0,u2)*i_*Pi - 2*G(0,0,v2)*G(0,1,u2) - 8*G(0,0,
         v2)*G(1,1 - v2,u2) - 3*G(0,0,v2)*G(1,u2)*i_*Pi - 3*G(0,0,v2)*G(1,0,u2
         ) + G(0,0,v2)*G(1,1,u2) + 2*G(0,0,0,1 - v2,u2) + 3/2*G(0,0,0,u2) + 2*
         G(0,0,0,u2)*i_*Pi - 9/2*G(0,0,0,u2)*G(0,v2) + 2*G(0,0,0,u2)*G(1,v2)
          - 15/2*G(0,0,0,v2) - 25/2*G(0,0,0,v2)*i_*Pi - 29/2*G(0,0,0,v2)*G(1
          - v2,u2) + 16*G(0,0,0,v2)*G( - v2,u2) - 39/2*G(0,0,0,v2)*G(0,u2) + 
         11*G(0,0,0,v2)*G(1,u2) + 1/2*G(0,0,0,0,u2) + 53/2*G(0,0,0,0,v2) - 7/2
         *G(0,0,0,1,v2) - G(0,0,1,1 - v2,u2) - G(0,0,1,u2)*i_*Pi + G(0,0,1,u2)
         *G(0,v2) - G(0,0,1,u2)*G(1,v2) + 4*G(0,0,1,v2)*i_*Pi + 9/2*G(0,0,1,v2
         )*G(1 - v2,u2) - 2*G(0,0,1,v2)*G( - v2,u2) + 4*G(0,0,1,v2)*G(0,u2) - 
         6*G(0,0,1,v2)*G(1,u2) - 7/2*G(0,0,1,0,v2) + 3/2*G(0,0,1,1,v2) - 2*G(0
         ,1,1 - v2,1 - v2,u2) + 3/2*G(0,1,1 - v2,u2) - G(0,1,1 - v2,u2)*i_*Pi
          + 2*G(0,1,1 - v2,u2)*G(0,v2) - 2*G(0,1,1 - v2,u2)*G(1,v2) + 3/2*G(0,
         1,u2)*i_*Pi - 3/2*G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(0,v2)*i_*Pi + 2*G(0
         ,1,u2)*G(0,1,v2) + 3/2*G(0,1,u2)*G(1,v2) - G(0,1,u2)*G(1,v2)*i_*Pi + 
         2*G(0,1,u2)*G(1,0,v2) - 2*G(0,1,u2)*G(1,1,v2) + 13/12*G(0,1,v2)*Pi^2
          - 3/2*G(0,1,v2)*i_*Pi - 1/2*G(0,1,v2)*G(1 - v2,1 - v2,u2) + 3/2*G(0,
         1,v2)*G(1 - v2,u2) - 5/2*G(0,1,v2)*G(1 - v2,u2)*i_*Pi - 5/2*G(0,1,v2)
         *G(1 - v2,0,u2) + G(0,1,v2)*G(1 - v2,1,u2) - 3/2*G(0,1,v2)*G( - v2,u2
         ) + 2*G(0,1,v2)*G( - v2,u2)*i_*Pi + 2*G(0,1,v2)*G( - v2,0,u2) - 5/2*
         G(0,1,v2)*G(0,1 - v2,u2) + G(0,1,v2)*G(0, - v2,u2) - 3/2*G(0,1,v2)*G(
         0,u2) - 4*G(0,1,v2)*G(0,u2)*i_*Pi + 3*G(0,1,v2)*G(1,1 - v2,u2) + 3*G(
         0,1,v2)*G(1,u2) + 3*G(0,1,v2)*G(1,u2)*i_*Pi + 2*G(0,1,v2)*G(1,0,u2)
          - G(0,1,v2)*G(1,1,u2) + 4*G(0,1,0,v2)*i_*Pi + 11/2*G(0,1,0,v2)*G(1
          - v2,u2) - 2*G(0,1,0,v2)*G( - v2,u2) + 4*G(0,1,0,v2)*G(0,u2) - 8*G(0
         ,1,0,v2)*G(1,u2) - 7/2*G(0,1,0,0,v2) + 3/2*G(0,1,0,1,v2) - 3/2*G(0,1,
         1,v2) - 5/2*G(0,1,1,v2)*i_*Pi - 5/2*G(0,1,1,v2)*G(1 - v2,u2) + G(0,1,
         1,v2)*G( - v2,u2) - 5/2*G(0,1,1,v2)*G(0,u2) + 5*G(0,1,1,v2)*G(1,u2)
          + 9/2*G(0,1,1,0,v2) - 1/2*G(0,1,1,1,v2) - 4*G(1,1 - v2,1 - v2,1 - v2
         ,u2) - 3*G(1,1 - v2,1 - v2,u2) - 3*G(1,1 - v2,1 - v2,u2)*i_*Pi - 2*G(
         1,1 - v2,1 - v2,0,u2) + G(1,1 - v2, - v2,u2)*i_*Pi + G(1,1 - v2, - v2
         ,0,u2) + 1/6*G(1,1 - v2,u2)*Pi^2 + 3/2*G(1,1 - v2,u2)*i_*Pi - 2*G(1,1
          - v2,0,1 - v2,u2) + 3/2*G(1,1 - v2,0,u2) - 2*G(1,1 - v2,0,u2)*i_*Pi
          - G(1,1 - v2,0,0,u2) + 5*G(1,1 - v2,1,1 - v2,u2) + 5*G(1,1 - v2,1,u2
         )*i_*Pi - 2*G(1,u2)*Pi^2 + 1/3*G(1,u2)*i_*Pi^3 + 1/6*G(1,u2)*G(1,v2)*
         Pi^2 + 3/2*G(1,u2)*G(1,v2)*i_*Pi + 1/12*G(1,v2)*Pi^2 - 1/12*G(1,v2)*
         i_*Pi^3 + 1/2*G(1,v2)*G(1 - v2,1 - v2,1 - v2,u2) + 3/2*G(1,v2)*G(1 - 
         v2,1 - v2,u2) + 2*G(1,v2)*G(1 - v2,1 - v2,u2)*i_*Pi + 2*G(1,v2)*G(1
          - v2,1 - v2,0,u2) - 4*G(1,v2)*G(1 - v2,1 - v2,1,u2) - 3/4*G(1,v2)*G(
         1 - v2,u2)*Pi^2 + 3/2*G(1,v2)*G(1 - v2,u2)*i_*Pi + 2*G(1,v2)*G(1 - v2
         ,0,1 - v2,u2) + 3/2*G(1,v2)*G(1 - v2,0,u2) + 3*G(1,v2)*G(1 - v2,0,u2)
         *i_*Pi + 5/2*G(1,v2)*G(1 - v2,0,0,u2) - G(1,v2)*G(1 - v2,0,1,u2) - 2*
         G(1,v2)*G(1 - v2,1,1 - v2,u2) - 6*G(1,v2)*G(1 - v2,1,u2) - 2*G(1,v2)*
         G(1 - v2,1,u2)*i_*Pi - G(1,v2)*G(1 - v2,1,0,u2) + 3*G(1,v2)*G(1 - v2,
         1,1,u2) - G(1,v2)*G( - v2,1 - v2,u2)*i_*Pi - G(1,v2)*G( - v2,1 - v2,0
         ,u2) + G(1,v2)*G( - v2,1 - v2,1,u2) + 1/2*G(1,v2)*G( - v2,u2)*Pi^2 + 
         3/2*G(1,v2)*G( - v2,u2)*i_*Pi - G(1,v2)*G( - v2,0,1 - v2,u2) + 3/2*G(
         1,v2)*G( - v2,0,u2) - 2*G(1,v2)*G( - v2,0,u2)*i_*Pi - 2*G(1,v2)*G( - 
         v2,0,0,u2) + G(1,v2)*G( - v2,0,1,u2) - 4*G(1,v2)*G(1,1 - v2,1 - v2,u2
         ) - 3*G(1,v2)*G(1,1 - v2,u2) - 3*G(1,v2)*G(1,1 - v2,u2)*i_*Pi - 2*G(1
         ,v2)*G(1,1 - v2,0,u2) + 5*G(1,v2)*G(1,1 - v2,1,u2) - 2*G(1,0,1 - v2,1
          - v2,u2) + 3/2*G(1,0,1 - v2,u2) - 2*G(1,0,1 - v2,u2)*i_*Pi - 2*G(1,0
         ,1 - v2,u2)*G(1,v2) - G(1,0,1 - v2,0,u2) + G(1,0, - v2,u2)*i_*Pi + G(
         1,0, - v2,0,u2) + 2/3*G(1,0,u2)*Pi^2 + 3/2*G(1,0,u2)*i_*Pi + 3/2*G(1,
         0,u2)*G(1,v2) - 2*G(1,0,u2)*G(1,v2)*i_*Pi + 3*G(1,0,u2)*G(1,0,v2) - 2
         *G(1,0,u2)*G(1,1,v2) + 7/12*G(1,0,v2)*Pi^2 - 7/2*G(1,0,v2)*G(1 - v2,1
          - v2,u2) - 6*G(1,0,v2)*G(1 - v2,u2) - 5/2*G(1,0,v2)*G(1 - v2,u2)*i_*
         Pi - 9/2*G(1,0,v2)*G(1 - v2,0,u2) + 4*G(1,0,v2)*G(1 - v2,1,u2) + 2*G(
         1,0,v2)*G( - v2,1 - v2,u2) - 3/2*G(1,0,v2)*G( - v2,u2) + G(1,0,v2)*G(
          - v2,u2)*i_*Pi + 2*G(1,0,v2)*G( - v2,0,u2) + 7*G(1,0,v2)*G(1,1 - v2,
         u2) + G(1,0,v2)*G(1,u2)*i_*Pi - 3*G(1,0,v2)*G(1,1,u2) - G(1,0,0,1 - 
         v2,u2) - G(1,0,0,u2)*i_*Pi - G(1,0,0,u2)*G(1,v2) + 5*G(1,0,0,v2)*i_*
         Pi + 13/2*G(1,0,0,v2)*G(1 - v2,u2) - 2*G(1,0,0,v2)*G( - v2,u2) - 8*G(
         1,0,0,v2)*G(1,u2) - 7/2*G(1,0,0,0,v2) + 5/2*G(1,0,0,1,v2) - 5/2*G(1,0
         ,1,v2)*i_*Pi - 1/2*G(1,0,1,v2)*G(1 - v2,u2) + 3*G(1,0,1,v2)*G(1,u2)
          + 11/2*G(1,0,1,0,v2) - 3/2*G(1,0,1,1,v2) + 3*G(1,1,1 - v2,1 - v2,u2)
          - 3*G(1,1,1 - v2,u2) + 2*G(1,1,1 - v2,u2)*i_*Pi + 3*G(1,1,1 - v2,u2)
         *G(1,v2) + 1/6*G(1,1,u2)*Pi^2 - 3*G(1,1,u2)*i_*Pi - 3*G(1,1,u2)*G(1,
         v2) + 2*G(1,1,u2)*G(1,v2)*i_*Pi + 3*G(1,1,u2)*G(1,1,v2) - 5/4*G(1,1,
         v2)*Pi^2 + 3/2*G(1,1,v2)*i_*Pi + 1/2*G(1,1,v2)*G(1 - v2,1 - v2,u2) + 
         3/2*G(1,1,v2)*G(1 - v2,u2) + 2*G(1,1,v2)*G(1 - v2,u2)*i_*Pi + 2*G(1,1
         ,v2)*G(1 - v2,0,u2) - 2*G(1,1,v2)*G(1 - v2,1,u2) - G(1,1,v2)*G( - v2,
         u2)*i_*Pi - G(1,1,v2)*G( - v2,0,u2) - 4*G(1,1,v2)*G(1,1 - v2,u2) - 3*
         G(1,1,v2)*G(1,u2) - 3*G(1,1,v2)*G(1,u2)*i_*Pi - 9/2*G(1,1,0,v2) - 7/2
         *G(1,1,0,v2)*i_*Pi - 7/2*G(1,1,0,v2)*G(1 - v2,u2) + 2*G(1,1,0,v2)*G(
          - v2,u2) + 7*G(1,1,0,v2)*G(1,u2) + 13/2*G(1,1,0,0,v2) - 1/2*G(1,1,0,
         1,v2) - 2*G(1,1,1,1 - v2,u2) - 2*G(1,1,1,u2)*i_*Pi - 2*G(1,1,1,u2)*G(
         1,v2) + 3/2*G(1,1,1,v2) + 2*G(1,1,1,v2)*i_*Pi + 1/2*G(1,1,1,v2)*G(1
          - v2,u2) - 4*G(1,1,1,v2)*G(1,u2) - 1/2*G(1,1,1,0,v2) + 1/2*G(1,1,1,1
         ,v2) )

       + Nc^-1*u2*v2^-1 * (  - 2*G(0,u2) )

       + Nc * (  - 3/20*Pi^4 - 59/36*i_*Pi^3 + 3*Zeta(3) + 7*Zeta(3)*i_*Pi - 4
         *Zeta(3)*G(1 - v2,u2) - 5*Zeta(3)*G( - v2,u2) + 2*Zeta(3)*G(0,u2) + 2
         *Zeta(3)*G(0,v2) + 2*Zeta(3)*G(1,u2) - 2*Zeta(3)*G(1,v2) + 1/2*G(1 - 
         v2,1 - v2,1 - v2,1 - v2,u2) - 17/4*G(1 - v2,1 - v2,1 - v2,u2) + 1/2*
         G(1 - v2,1 - v2,1 - v2,u2)*i_*Pi + 1/2*G(1 - v2,1 - v2,1 - v2,0,u2)
          - 4*G(1 - v2,1 - v2, - v2,u2)*i_*Pi - 4*G(1 - v2,1 - v2, - v2,0,u2)
          - G(1 - v2,1 - v2,u2)*Pi^2 - 29/12*G(1 - v2,1 - v2,u2)*i_*Pi + 1/2*
         G(1 - v2,1 - v2,0,1 - v2,u2) - 17/4*G(1 - v2,1 - v2,0,u2) + 1/2*G(1
          - v2,1 - v2,0,u2)*i_*Pi + 1/2*G(1 - v2,1 - v2,0,0,u2) + G(1 - v2,1
          - v2,1,1 - v2,u2) + G(1 - v2,1 - v2,1,u2)*i_*Pi - 3*G(1 - v2, - v2,1
          - v2,u2)*i_*Pi - 3*G(1 - v2, - v2,1 - v2,0,u2) + 2*G(1 - v2, - v2,u2
         )*Pi^2 + 1/3*G(1 - v2, - v2,u2)*i_*Pi - 3*G(1 - v2, - v2,0,1 - v2,u2)
          + 1/3*G(1 - v2, - v2,0,u2) - G(1 - v2, - v2,0,u2)*i_*Pi + 2*G(1 - v2
         , - v2,0,0,u2) - 5/18*G(1 - v2,u2)*Pi^2 + 1/2*G(1 - v2,u2)*i_*Pi^3 + 
         1/2*G(1 - v2,0,1 - v2,1 - v2,u2) - 17/4*G(1 - v2,0,1 - v2,u2) + 1/2*
         G(1 - v2,0,1 - v2,u2)*i_*Pi + 1/2*G(1 - v2,0,1 - v2,0,u2) + 2/3*G(1
          - v2,0,u2)*Pi^2 - 29/12*G(1 - v2,0,u2)*i_*Pi + 1/2*G(1 - v2,0,0,1 - 
         v2,u2) - 17/4*G(1 - v2,0,0,u2) + 1/2*G(1 - v2,0,0,u2)*i_*Pi + 1/2*G(1
          - v2,0,0,0,u2) + G(1 - v2,0,1,1 - v2,u2) + G(1 - v2,0,1,u2)*i_*Pi + 
         47/6*G(1 - v2,1,1 - v2,u2) + G(1 - v2,1,1 - v2,u2)*i_*Pi + G(1 - v2,1
         ,1 - v2,0,u2) + 2/3*G(1 - v2,1,u2)*Pi^2 + 47/6*G(1 - v2,1,u2)*i_*Pi
          + G(1 - v2,1,0,1 - v2,u2) + G(1 - v2,1,0,u2)*i_*Pi - 5*G(1 - v2,1,1,
         1 - v2,u2) - 5*G(1 - v2,1,1,u2)*i_*Pi - 3/2*G( - v2,1 - v2,u2)*Pi^2
          + 1/3*G( - v2,1 - v2,u2)*i_*Pi + 1/3*G( - v2,1 - v2,0,u2) + 2*G( - 
         v2,1 - v2,0,u2)*i_*Pi + 2*G( - v2,1 - v2,0,0,u2) + G( - v2,1 - v2,1,1
          - v2,u2) + G( - v2,1 - v2,1,u2)*i_*Pi + 6*G( - v2, - v2, - v2,u2)*i_
         *Pi + 6*G( - v2, - v2, - v2,0,u2) + 5/2*G( - v2, - v2,u2)*Pi^2 + 3*G(
          - v2, - v2,u2)*i_*Pi + 3*G( - v2, - v2,0,u2) - 6*G( - v2, - v2,0,u2)
         *i_*Pi - 5*G( - v2, - v2,0,0,u2) + 13/3*G( - v2,u2)*Pi^2 - 4/3*G( - 
         v2,u2)*i_*Pi^3 + 1/3*G( - v2,0,1 - v2,u2) + 2*G( - v2,0,1 - v2,u2)*i_
         *Pi + 2*G( - v2,0,1 - v2,0,u2) - 3*G( - v2,0, - v2,u2)*i_*Pi - 3*G(
          - v2,0, - v2,0,u2) - 8/3*G( - v2,0,u2)*Pi^2 - 3/2*G( - v2,0,u2)*i_*
         Pi + 2*G( - v2,0,0,1 - v2,u2) + 20/3*G( - v2,0,0,u2) + 2*G( - v2,0,0,
         u2)*i_*Pi - G( - v2,0,0,0,u2) + G( - v2,0,1,1 - v2,u2) + G( - v2,0,1,
         u2)*i_*Pi + 1/2*G(0,1 - v2,1 - v2,1 - v2,u2) - 17/4*G(0,1 - v2,1 - v2
         ,u2) + 1/2*G(0,1 - v2,1 - v2,u2)*i_*Pi + 1/2*G(0,1 - v2,1 - v2,u2)*G(
         1,v2) + 1/2*G(0,1 - v2,1 - v2,0,u2) + G(0,1 - v2, - v2,u2)*i_*Pi + G(
         0,1 - v2, - v2,0,u2) + 5/6*G(0,1 - v2,u2)*Pi^2 - 29/12*G(0,1 - v2,u2)
         *i_*Pi - 17/4*G(0,1 - v2,u2)*G(1,v2) + 1/2*G(0,1 - v2,u2)*G(1,v2)*i_*
         Pi - 3/2*G(0,1 - v2,u2)*G(1,0,v2) + 1/2*G(0,1 - v2,u2)*G(1,1,v2) + 1/
         2*G(0,1 - v2,0,1 - v2,u2) - 17/4*G(0,1 - v2,0,u2) + 1/2*G(0,1 - v2,0,
         u2)*i_*Pi + 1/2*G(0,1 - v2,0,u2)*G(1,v2) + 1/2*G(0,1 - v2,0,0,u2) + 
         G(0, - v2,1 - v2,u2)*i_*Pi + G(0, - v2,1 - v2,0,u2) - 5*G(0, - v2, - 
         v2,u2)*i_*Pi - 5*G(0, - v2, - v2,0,u2) - 1/6*G(0, - v2,u2)*Pi^2 + 47/
         6*G(0, - v2,u2)*i_*Pi + G(0, - v2,u2)*G(1,v2)*i_*Pi - G(0, - v2,u2)*
         G(1,0,v2) + G(0, - v2,0,1 - v2,u2) + 47/6*G(0, - v2,0,u2) + G(0, - v2
         ,0,u2)*i_*Pi + G(0, - v2,0,u2)*G(1,v2) + 35/36*G(0,u2)*Pi^2 + 1/2*G(0
         ,u2)*i_*Pi^3 - 3/2*G(0,u2)*G(0,v2)*Pi^2 + 29/12*G(0,u2)*G(0,v2)*i_*Pi
          + 5/6*G(0,u2)*G(1,v2)*Pi^2 - 29/12*G(0,u2)*G(1,v2)*i_*Pi + 95/12*G(0
         ,u2)*G(1,0,v2) + 1/2*G(0,u2)*G(1,0,v2)*i_*Pi - 3/2*G(0,u2)*G(1,0,0,v2
         ) - 1/2*G(0,u2)*G(1,0,1,v2) - 17/4*G(0,u2)*G(1,1,v2) + 1/2*G(0,u2)*G(
         1,1,v2)*i_*Pi - 7/2*G(0,u2)*G(1,1,0,v2) + 1/2*G(0,u2)*G(1,1,1,v2) - 4
         *G(0,v2)*Pi^2 - 5/6*G(0,v2)*i_*Pi^3 - 3/2*G(0,v2)*G(1 - v2,1 - v2,1
          - v2,u2) + 4*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) + 51/4*G(0,v2)*G(1 - 
         v2,1 - v2,u2) - 7/2*G(0,v2)*G(1 - v2,1 - v2,u2)*i_*Pi - 5/2*G(0,v2)*
         G(1 - v2,1 - v2,0,u2) - G(0,v2)*G(1 - v2,1 - v2,1,u2) + 3*G(0,v2)*G(1
          - v2, - v2,1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2, - v2,u2) + 2*G(0,v2)*
         G(1 - v2, - v2,u2)*i_*Pi - G(0,v2)*G(1 - v2, - v2,0,u2) + 1/2*G(0,v2)
         *G(1 - v2,u2)*Pi^2 - 61/12*G(0,v2)*G(1 - v2,u2)*i_*Pi - 3/2*G(0,v2)*
         G(1 - v2,0,1 - v2,u2) + 33/4*G(0,v2)*G(1 - v2,0,u2) - 3/2*G(0,v2)*G(1
          - v2,0,u2)*i_*Pi + 3/2*G(0,v2)*G(1 - v2,0,0,u2) - G(0,v2)*G(1 - v2,0
         ,1,u2) - 2*G(0,v2)*G(1 - v2,1,1 - v2,u2) - 47/6*G(0,v2)*G(1 - v2,1,u2
         ) + 2*G(0,v2)*G(1 - v2,1,u2)*i_*Pi - G(0,v2)*G(1 - v2,1,0,u2) + 5*G(0
         ,v2)*G(1 - v2,1,1,u2) - 1/3*G(0,v2)*G( - v2,1 - v2,u2) - 2*G(0,v2)*G(
          - v2,1 - v2,u2)*i_*Pi - G(0,v2)*G( - v2,1 - v2,0,u2) - G(0,v2)*G( - 
         v2,1 - v2,1,u2) - 6*G(0,v2)*G( - v2, - v2, - v2,u2) - 3*G(0,v2)*G( - 
         v2, - v2,u2) + 6*G(0,v2)*G( - v2, - v2,u2)*i_*Pi + 5*G(0,v2)*G( - v2,
          - v2,0,u2) + 11/3*G(0,v2)*G( - v2,u2)*Pi^2 + 5/6*G(0,v2)*G( - v2,u2)
         *i_*Pi + 3*G(0,v2)*G( - v2,0, - v2,u2) - 22/3*G(0,v2)*G( - v2,0,u2)
          - 5*G(0,v2)*G( - v2,0,u2)*i_*Pi - 3*G(0,v2)*G( - v2,0,0,u2) - G(0,v2
         )*G( - v2,0,1,u2) + 3/2*G(0,v2)*G(0,1 - v2,1 - v2,u2) - G(0,v2)*G(0,1
          - v2, - v2,u2) + 33/4*G(0,v2)*G(0,1 - v2,u2) - 1/2*G(0,v2)*G(0,1 - 
         v2,u2)*i_*Pi - 3/2*G(0,v2)*G(0,1 - v2,0,u2) - G(0,v2)*G(0, - v2,1 - 
         v2,u2) + 5*G(0,v2)*G(0, - v2, - v2,u2) - 47/6*G(0,v2)*G(0, - v2,u2)
          - 3*G(0,v2)*G(0, - v2,u2)*i_*Pi - 2*G(0,v2)*G(0, - v2,0,u2) - 3*G(0,
         v2)*G(1,1 - v2,1 - v2,u2) - G(0,v2)*G(1,1 - v2, - v2,u2) - 22/3*G(0,
         v2)*G(1,1 - v2,u2) - G(0,v2)*G(1,1 - v2,u2)*i_*Pi + 3*G(0,v2)*G(1,1
          - v2,1,u2) + 3/2*G(0,v2)*G(1,u2)*Pi^2 - 13/6*G(0,v2)*G(1,u2)*i_*Pi
          - G(0,v2)*G(1,0,1 - v2,u2) - G(0,v2)*G(1,0, - v2,u2) - 1/3*G(0,v2)*
         G(1,0,u2) - G(0,v2)*G(1,0,u2)*i_*Pi + 5*G(0,v2)*G(1,1,1 - v2,u2) - 3*
         G(0,v2)*G(1,1,u2) - 6*G(0,v2)*G(1,1,1,u2) + 1/2*G(0,0,1 - v2,1 - v2,
         u2) - 17/4*G(0,0,1 - v2,u2) + 1/2*G(0,0,1 - v2,u2)*i_*Pi - 5/2*G(0,0,
         1 - v2,u2)*G(0,v2) + 1/2*G(0,0,1 - v2,u2)*G(1,v2) + 1/2*G(0,0,1 - v2,
         0,u2) + G(0,0, - v2,u2)*i_*Pi - G(0,0, - v2,u2)*G(0,v2) + G(0,0, - v2
         ,0,u2) - 1/6*G(0,0,u2)*Pi^2 - 29/12*G(0,0,u2)*i_*Pi + 51/4*G(0,0,u2)*
         G(0,v2) + 3/2*G(0,0,u2)*G(0,v2)*i_*Pi - 3/2*G(0,0,u2)*G(0,0,v2) + 3/2
         *G(0,0,u2)*G(0,1,v2) - 17/4*G(0,0,u2)*G(1,v2) + 1/2*G(0,0,u2)*G(1,v2)
         *i_*Pi + 3/2*G(0,0,u2)*G(1,0,v2) + 1/2*G(0,0,u2)*G(1,1,v2) + 5/2*G(0,
         0,v2)*Pi^2 - 11/12*G(0,0,v2)*i_*Pi + 7/2*G(0,0,v2)*G(1 - v2,1 - v2,u2
         ) - 253/12*G(0,0,v2)*G(1 - v2,u2) + 1/2*G(0,0,v2)*G(1 - v2,u2)*i_*Pi
          - 1/2*G(0,0,v2)*G(1 - v2,0,u2) - G(0,0,v2)*G(1 - v2,1,u2) - 5*G(0,0,
         v2)*G( - v2, - v2,u2) + 8*G(0,0,v2)*G( - v2,u2) + 6*G(0,0,v2)*G( - v2
         ,u2)*i_*Pi + 5*G(0,0,v2)*G( - v2,0,u2) - 3/2*G(0,0,v2)*G(0,1 - v2,u2)
          + 4*G(0,0,v2)*G(0, - v2,u2) - 343/12*G(0,0,v2)*G(0,u2) - 7/2*G(0,0,
         v2)*G(0,u2)*i_*Pi + G(0,0,v2)*G(1,1 - v2,u2) + 11*G(0,0,v2)*G(1,u2)
          + 2*G(0,0,v2)*G(1,u2)*i_*Pi - G(0,0,v2)*G(1,0,u2) + G(0,0,v2)*G(1,1,
         u2) + 1/2*G(0,0,0,1 - v2,u2) - 17/4*G(0,0,0,u2) + 1/2*G(0,0,0,u2)*i_*
         Pi - 3/2*G(0,0,0,u2)*G(0,v2) + 1/2*G(0,0,0,u2)*G(1,v2) + 195/4*G(0,0,
         0,v2) + 11/2*G(0,0,0,v2)*i_*Pi + 3/2*G(0,0,0,v2)*G(1 - v2,u2) - 5*G(0
         ,0,0,v2)*G( - v2,u2) + 9/2*G(0,0,0,v2)*G(0,u2) - 2*G(0,0,0,v2)*G(1,u2
         ) + 1/2*G(0,0,0,0,u2) - 7/2*G(0,0,0,0,v2) - 1/2*G(0,0,0,1,v2) - 4*G(0
         ,0,1,1 - v2,u2) - 4*G(0,0,1,u2)*i_*Pi + 4*G(0,0,1,u2)*G(0,v2) - 4*G(0
         ,0,1,u2)*G(1,v2) - 121/12*G(0,0,1,v2) - 3/2*G(0,0,1,v2)*i_*Pi + 3/2*
         G(0,0,1,v2)*G(1 - v2,u2) - 3/2*G(0,0,1,v2)*G(0,u2) + 3*G(0,0,1,v2)*G(
         1,u2) - 1/2*G(0,0,1,0,v2) + 1/2*G(0,0,1,1,v2) + 2*G(0,1,1 - v2,1 - v2
         ,u2) + 1/3*G(0,1,1 - v2,u2) - G(0,1,1 - v2,u2)*i_*Pi - G(0,1,1 - v2,
         u2)*G(0,v2) + 2*G(0,1,1 - v2,u2)*G(1,v2) - 3*G(0,1,1 - v2,0,u2) + 2*
         G(0,1,u2)*Pi^2 + 1/3*G(0,1,u2)*i_*Pi - 1/3*G(0,1,u2)*G(0,v2) + 2*G(0,
         1,u2)*G(0,v2)*i_*Pi - G(0,1,u2)*G(0,1,v2) + 1/3*G(0,1,u2)*G(1,v2) - 
         G(0,1,u2)*G(1,v2)*i_*Pi - G(0,1,u2)*G(1,0,v2) + 2*G(0,1,u2)*G(1,1,v2)
          - 1/2*G(0,1,v2)*Pi^2 + 17/4*G(0,1,v2)*i_*Pi - 5/2*G(0,1,v2)*G(1 - v2
         ,1 - v2,u2) + 3*G(0,1,v2)*G(1 - v2, - v2,u2) + 59/12*G(0,1,v2)*G(1 - 
         v2,u2) - 5/2*G(0,1,v2)*G(1 - v2,u2)*i_*Pi - 5/2*G(0,1,v2)*G(1 - v2,0,
         u2) + 3*G(0,1,v2)*G(1 - v2,1,u2) - G(0,1,v2)*G( - v2,1 - v2,u2) - 1/3
         *G(0,1,v2)*G( - v2,u2) - G(0,1,v2)*G( - v2,u2)*i_*Pi - G(0,1,v2)*G(
          - v2,0,u2) + 3/2*G(0,1,v2)*G(0,1 - v2,u2) - G(0,1,v2)*G(0, - v2,u2)
          + 95/12*G(0,1,v2)*G(0,u2) + 1/2*G(0,1,v2)*G(0,u2)*i_*Pi - 31/3*G(0,1
         ,v2)*G(1,u2) + G(0,1,v2)*G(1,u2)*i_*Pi - G(0,1,v2)*G(1,0,u2) - G(0,1,
         v2)*G(1,1,u2) - 3*G(0,1,0,1 - v2,u2) - 3*G(0,1,0,u2)*i_*Pi + 3*G(0,1,
         0,u2)*G(0,v2) - 3*G(0,1,0,u2)*G(1,v2) - 121/12*G(0,1,0,v2) - 3/2*G(0,
         1,0,v2)*i_*Pi + 5/2*G(0,1,0,v2)*G(1 - v2,u2) - 3/2*G(0,1,0,v2)*G(0,u2
         ) + G(0,1,0,v2)*G(1,u2) - 1/2*G(0,1,0,0,v2) + 1/2*G(0,1,0,1,v2) + 73/
         12*G(0,1,1,v2) - 1/2*G(0,1,1,v2)*i_*Pi - 3/2*G(0,1,1,v2)*G(1 - v2,u2)
          - 1/2*G(0,1,1,v2)*G(0,u2) + 2*G(0,1,1,v2)*G(1,u2) + 7/2*G(0,1,1,0,v2
         ) - 1/2*G(0,1,1,1,v2) - G(1,1 - v2,1 - v2,1 - v2,u2) + 20/3*G(1,1 - 
         v2,1 - v2,u2) + 2*G(1,1 - v2,1 - v2,u2)*i_*Pi + 2*G(1,1 - v2,1 - v2,0
         ,u2) + G(1,1 - v2, - v2,u2)*i_*Pi + G(1,1 - v2, - v2,0,u2) - 2*G(1,1
          - v2,u2)*Pi^2 - 3/2*G(1,1 - v2,u2)*i_*Pi + 2*G(1,1 - v2,0,1 - v2,u2)
          + 1/3*G(1,1 - v2,0,u2) + 2*G(1,1 - v2,0,u2)*i_*Pi - 3*G(1,1 - v2,1,1
          - v2,u2) - 3*G(1,1 - v2,1,u2)*i_*Pi + 23/6*G(1,u2)*Pi^2 - 7/6*G(1,u2
         )*i_*Pi^3 - 2*G(1,u2)*G(1,v2)*Pi^2 - 3/2*G(1,u2)*G(1,v2)*i_*Pi + 2/9*
         G(1,v2)*Pi^2 + 2/3*G(1,v2)*i_*Pi^3 + 1/2*G(1,v2)*G(1 - v2,1 - v2,1 - 
         v2,u2) - 17/4*G(1,v2)*G(1 - v2,1 - v2,u2) + 1/2*G(1,v2)*G(1 - v2,1 - 
         v2,u2)*i_*Pi + 1/2*G(1,v2)*G(1 - v2,1 - v2,0,u2) + G(1,v2)*G(1 - v2,1
          - v2,1,u2) - 3*G(1,v2)*G(1 - v2, - v2,u2)*i_*Pi - 3*G(1,v2)*G(1 - v2
         , - v2,0,u2) - G(1,v2)*G(1 - v2,u2)*Pi^2 - 29/12*G(1,v2)*G(1 - v2,u2)
         *i_*Pi + 1/2*G(1,v2)*G(1 - v2,0,1 - v2,u2) - 17/4*G(1,v2)*G(1 - v2,0,
         u2) + 1/2*G(1,v2)*G(1 - v2,0,u2)*i_*Pi + 1/2*G(1,v2)*G(1 - v2,0,0,u2)
          + G(1,v2)*G(1 - v2,0,1,u2) + 47/6*G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*
         G(1 - v2,1,u2)*i_*Pi + G(1,v2)*G(1 - v2,1,0,u2) - 5*G(1,v2)*G(1 - v2,
         1,1,u2) + G(1,v2)*G( - v2,1 - v2,1,u2) - 3/2*G(1,v2)*G( - v2,u2)*Pi^2
          + 1/3*G(1,v2)*G( - v2,u2)*i_*Pi + 1/3*G(1,v2)*G( - v2,0,u2) + 2*G(1,
         v2)*G( - v2,0,u2)*i_*Pi + 2*G(1,v2)*G( - v2,0,0,u2) + G(1,v2)*G( - v2
         ,0,1,u2) - G(1,v2)*G(1,1 - v2,1 - v2,u2) + 20/3*G(1,v2)*G(1,1 - v2,u2
         ) + 2*G(1,v2)*G(1,1 - v2,u2)*i_*Pi + 2*G(1,v2)*G(1,1 - v2,0,u2) - 3*
         G(1,v2)*G(1,1 - v2,1,u2) + 2*G(1,0,1 - v2,1 - v2,u2) + 1/3*G(1,0,1 - 
         v2,u2) + 2*G(1,0,1 - v2,u2)*i_*Pi + 2*G(1,0,1 - v2,u2)*G(1,v2) + G(1,
         0, - v2,u2)*i_*Pi + G(1,0, - v2,0,u2) - 4/3*G(1,0,u2)*Pi^2 + 1/3*G(1,
         0,u2)*i_*Pi + 1/3*G(1,0,u2)*G(1,v2) + 2*G(1,0,u2)*G(1,v2)*i_*Pi + 2*
         G(1,0,u2)*G(1,1,v2) - G(1,0,v2)*Pi^2 + 11/4*G(1,0,v2)*i_*Pi + 5/2*G(1
         ,0,v2)*G(1 - v2,1 - v2,u2) + 3*G(1,0,v2)*G(1 - v2, - v2,u2) + 149/12*
         G(1,0,v2)*G(1 - v2,u2) - 5/2*G(1,0,v2)*G(1 - v2,u2)*i_*Pi - 9/2*G(1,0
         ,v2)*G(1 - v2,0,u2) - 2*G(1,0,v2)*G(1 - v2,1,u2) + G(1,0,v2)*G( - v2,
         1 - v2,u2) - 1/3*G(1,0,v2)*G( - v2,u2) - 2*G(1,0,v2)*G( - v2,u2)*i_*
         Pi - G(1,0,v2)*G( - v2,0,u2) - 4*G(1,0,v2)*G(1,1 - v2,u2) - 22/3*G(1,
         0,v2)*G(1,u2) - G(1,0,v2)*G(1,u2)*i_*Pi + 5*G(1,0,v2)*G(1,1,u2) - 121/
         12*G(1,0,0,v2) - 1/2*G(1,0,0,v2)*i_*Pi + 7/2*G(1,0,0,v2)*G(1 - v2,u2)
          + G(1,0,0,v2)*G(1,u2) - 1/2*G(1,0,0,0,v2) + 3/2*G(1,0,0,1,v2) + 55/
         12*G(1,0,1,v2) - 1/2*G(1,0,1,v2)*i_*Pi + 1/2*G(1,0,1,v2)*G(1 - v2,u2)
          - G(1,0,1,v2)*G( - v2,u2) + 9/2*G(1,0,1,0,v2) - 3/2*G(1,0,1,1,v2) - 
         5*G(1,1,1 - v2,1 - v2,u2) + 3*G(1,1,1 - v2,u2) - 6*G(1,1,1 - v2,u2)*
         i_*Pi - 5*G(1,1,1 - v2,u2)*G(1,v2) + 3/2*G(1,1,u2)*Pi^2 + 3*G(1,1,u2)
         *i_*Pi + 3*G(1,1,u2)*G(1,v2) - 6*G(1,1,u2)*G(1,v2)*i_*Pi - 5*G(1,1,u2
         )*G(1,1,v2) - 1/6*G(1,1,v2)*Pi^2 - 29/12*G(1,1,v2)*i_*Pi + 1/2*G(1,1,
         v2)*G(1 - v2,1 - v2,u2) - 17/4*G(1,1,v2)*G(1 - v2,u2) + 1/2*G(1,1,v2)
         *G(1 - v2,u2)*i_*Pi + 1/2*G(1,1,v2)*G(1 - v2,0,u2) - G(1,1,v2)*G(1,1
          - v2,u2) + 20/3*G(1,1,v2)*G(1,u2) + 2*G(1,1,v2)*G(1,u2)*i_*Pi + 109/
         12*G(1,1,0,v2) - 3/2*G(1,1,0,v2)*i_*Pi + 11/2*G(1,1,0,v2)*G(1 - v2,u2
         ) + G(1,1,0,v2)*G( - v2,u2) - 4*G(1,1,0,v2)*G(1,u2) + 11/2*G(1,1,0,0,
         v2) - 1/2*G(1,1,0,1,v2) + 6*G(1,1,1,1 - v2,u2) + 6*G(1,1,1,u2)*i_*Pi
          + 6*G(1,1,1,u2)*G(1,v2) - 17/4*G(1,1,1,v2) + 1/2*G(1,1,1,v2)*i_*Pi
          + 1/2*G(1,1,1,v2)*G(1 - v2,u2) - G(1,1,1,v2)*G(1,u2) - 1/2*G(1,1,1,0
         ,v2) + 1/2*G(1,1,1,1,v2) )

       + Log(mb2*mh2^-1)*Nc^-1*v2^-1 * (  - 1/2*i_*Pi )

       + Log(mb2*mh2^-1)*Nc^-1 * ( 6 + 5/2*Pi^2 + 5/12*i_*Pi^3 + 13*Zeta(3) - 
         1/2*G(1 - v2,1 - v2,1 - v2,u2) - 3/2*G(1 - v2,1 - v2,u2) - 3/2*G(1 - 
         v2,1 - v2,u2)*i_*Pi - 3/2*G(1 - v2,1 - v2,0,u2) + G(1 - v2, - v2,u2)*
         i_*Pi + G(1 - v2, - v2,0,u2) + 3/4*G(1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,
         u2)*i_*Pi - 3/2*G(1 - v2,0,1 - v2,u2) - 3/2*G(1 - v2,0,u2) - 2*G(1 - 
         v2,0,u2)*i_*Pi - 3/2*G(1 - v2,0,0,u2) + G(1 - v2,1,1 - v2,u2) + G(1
          - v2,1,u2)*i_*Pi + G( - v2,1 - v2,u2)*i_*Pi + G( - v2,1 - v2,0,u2)
          - G( - v2, - v2,u2)*i_*Pi - G( - v2, - v2,0,u2) - 1/3*G( - v2,u2)*
         Pi^2 + 3*G( - v2,u2)*i_*Pi + G( - v2,0,1 - v2,u2) + 3*G( - v2,0,u2)
          + 2*G( - v2,0,u2)*i_*Pi + 3*G( - v2,0,0,u2) - 3/2*G(0,1 - v2,1 - v2,
         u2) - 3/2*G(0,1 - v2,u2) - 2*G(0,1 - v2,u2)*i_*Pi - 3/2*G(0,1 - v2,u2
         )*G(1,v2) - 3/2*G(0,1 - v2,0,u2) + G(0, - v2,u2)*i_*Pi + G(0, - v2,0,
         u2) + 3/4*G(0,u2)*Pi^2 - 3/2*G(0,u2)*i_*Pi + 9/2*G(0,u2)*G(0,v2) + 3*
         G(0,u2)*G(0,v2)*i_*Pi - 3/2*G(0,u2)*G(1,v2) - 2*G(0,u2)*G(1,v2)*i_*Pi
          + 2*G(0,u2)*G(1,0,v2) - 3/2*G(0,u2)*G(1,1,v2) + G(0,v2) - 5/12*G(0,
         v2)*Pi^2 + 3/2*G(0,v2)*i_*Pi + 7/2*G(0,v2)*G(1 - v2,1 - v2,u2) - G(0,
         v2)*G(1 - v2, - v2,u2) + 9/2*G(0,v2)*G(1 - v2,u2) + 3*G(0,v2)*G(1 - 
         v2,u2)*i_*Pi + 3*G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*G(1 - v2,1,u2) - G(
         0,v2)*G( - v2,1 - v2,u2) + G(0,v2)*G( - v2, - v2,u2) - 3*G(0,v2)*G(
          - v2,u2) - 4*G(0,v2)*G( - v2,u2)*i_*Pi - 5*G(0,v2)*G( - v2,0,u2) + 3
         *G(0,v2)*G(0,1 - v2,u2) - G(0,v2)*G(0, - v2,u2) - 5*G(0,v2)*G(1,1 - 
         v2,u2) - 3*G(0,v2)*G(1,u2) - 3*G(0,v2)*G(1,u2)*i_*Pi - G(0,v2)*G(1,0,
         u2) + G(0,v2)*G(1,1,u2) - 3/2*G(0,0,1 - v2,u2) - 3/2*G(0,0,u2) - 3/2*
         G(0,0,u2)*i_*Pi + 7/2*G(0,0,u2)*G(0,v2) - 3/2*G(0,0,u2)*G(1,v2) - 15/
         2*G(0,0,v2) - 11/2*G(0,0,v2)*i_*Pi - 15/2*G(0,0,v2)*G(1 - v2,u2) + 7*
         G(0,0,v2)*G( - v2,u2) - 15/2*G(0,0,v2)*G(0,u2) + 6*G(0,0,v2)*G(1,u2)
          - 1/2*G(0,0,0,u2) + 21/2*G(0,0,0,v2) - 3/2*G(0,0,1,v2) + G(0,1,1 - 
         v2,u2) + G(0,1,u2)*i_*Pi - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) + 3/
         2*G(0,1,v2) + 2*G(0,1,v2)*i_*Pi + 5/2*G(0,1,v2)*G(1 - v2,u2) - G(0,1,
         v2)*G( - v2,u2) + 2*G(0,1,v2)*G(0,u2) - 4*G(0,1,v2)*G(1,u2) - 3/2*G(0
         ,1,0,v2) + 1/2*G(0,1,1,v2) + 3*G(1,1 - v2,1 - v2,u2) + 3*G(1,1 - v2,
         u2) + 2*G(1,1 - v2,u2)*i_*Pi + G(1,1 - v2,0,u2) - 1/6*G(1,u2)*Pi^2 + 
         3*G(1,u2)*i_*Pi + 3*G(1,u2)*G(1,v2) + 2*G(1,u2)*G(1,v2)*i_*Pi + 7/12*
         G(1,v2)*Pi^2 - 3/2*G(1,v2)*i_*Pi - 1/2*G(1,v2)*G(1 - v2,1 - v2,u2) - 
         3/2*G(1,v2)*G(1 - v2,u2) - 3/2*G(1,v2)*G(1 - v2,u2)*i_*Pi - 3/2*G(1,
         v2)*G(1 - v2,0,u2) + G(1,v2)*G(1 - v2,1,u2) + G(1,v2)*G( - v2,u2)*i_*
         Pi + G(1,v2)*G( - v2,0,u2) + 3*G(1,v2)*G(1,1 - v2,u2) + G(1,0,1 - v2,
         u2) + G(1,0,u2)*i_*Pi + G(1,0,u2)*G(1,v2) + 3/2*G(1,0,v2) + 3*G(1,0,
         v2)*i_*Pi + 5/2*G(1,0,v2)*G(1 - v2,u2) - G(1,0,v2)*G( - v2,u2) - 5*G(
         1,0,v2)*G(1,u2) - 3/2*G(1,0,0,v2) + 3/2*G(1,0,1,v2) - G(1,1,1 - v2,u2
         ) - G(1,1,u2)*i_*Pi - G(1,1,u2)*G(1,v2) - 3/2*G(1,1,v2) - 3/2*G(1,1,
         v2)*i_*Pi - 1/2*G(1,1,v2)*G(1 - v2,u2) + 3*G(1,1,v2)*G(1,u2) + 5/2*G(
         1,1,0,v2) - 1/2*G(1,1,1,v2) )

       + Log(mb2*mh2^-1)*Nc * (  - 6 - 41/12*Pi^2 + 1/2*i_*Pi^3 + 7*Zeta(3) - 
         1/2*G(1 - v2,1 - v2,1 - v2,u2) + 10/3*G(1 - v2,1 - v2,u2) - 1/2*G(1
          - v2,1 - v2,u2)*i_*Pi - 1/2*G(1 - v2,1 - v2,0,u2) + 7/6*G(1 - v2,u2)
         *Pi^2 - 1/3*G(1 - v2,u2)*i_*Pi - 1/2*G(1 - v2,0,1 - v2,u2) + 10/3*G(1
          - v2,0,u2) - 3/2*G(1 - v2,0,u2)*i_*Pi - 1/2*G(1 - v2,0,0,u2) - G( - 
         v2, - v2,u2)*i_*Pi - G( - v2, - v2,0,u2) - 4/3*G( - v2,u2)*Pi^2 - 3*
         G( - v2,u2)*i_*Pi - 3*G( - v2,0,u2) + 2*G( - v2,0,u2)*i_*Pi + G( - v2
         ,0,0,u2) - 1/2*G(0,1 - v2,1 - v2,u2) + 10/3*G(0,1 - v2,u2) - 3/2*G(0,
         1 - v2,u2)*i_*Pi - 1/2*G(0,1 - v2,u2)*G(1,v2) - 1/2*G(0,1 - v2,0,u2)
          + 7/6*G(0,u2)*Pi^2 - 1/3*G(0,u2)*i_*Pi - 10*G(0,u2)*G(0,v2) + 3/2*G(
         0,u2)*G(0,v2)*i_*Pi + 10/3*G(0,u2)*G(1,v2) - 3/2*G(0,u2)*G(1,v2)*i_*
         Pi - 1/2*G(0,u2)*G(1,0,v2) - 1/2*G(0,u2)*G(1,1,v2) - 7/6*G(0,v2)*Pi^2
          + 4*G(0,v2)*i_*Pi + 3/2*G(0,v2)*G(1 - v2,1 - v2,u2) - 10*G(0,v2)*G(1
          - v2,u2) + 3/2*G(0,v2)*G(1 - v2,u2)*i_*Pi - 1/2*G(0,v2)*G(1 - v2,0,
         u2) + G(0,v2)*G( - v2, - v2,u2) + 3*G(0,v2)*G( - v2,u2) - 2*G(0,v2)*
         G( - v2,u2)*i_*Pi - G(0,v2)*G( - v2,0,u2) - 1/2*G(0,v2)*G(0,1 - v2,u2
         ) - G(0,v2)*G(1,1 - v2,u2) + 3*G(0,v2)*G(1,u2) - G(0,v2)*G(1,u2)*i_*
         Pi + G(0,v2)*G(1,1,u2) - 1/2*G(0,0,1 - v2,u2) + 10/3*G(0,0,u2) - 1/2*
         G(0,0,u2)*i_*Pi + 3/2*G(0,0,u2)*G(0,v2) - 1/2*G(0,0,u2)*G(1,v2) + 24*
         G(0,0,v2) - 1/2*G(0,0,v2)*i_*Pi - 1/2*G(0,0,v2)*G(1 - v2,u2) + G(0,0,
         v2)*G( - v2,u2) - 1/2*G(0,0,v2)*G(0,u2) - 1/2*G(0,0,0,u2) + 3/2*G(0,0
         ,0,v2) - 1/2*G(0,0,1,v2) - 7*G(0,1,v2) - 1/2*G(0,1,v2)*i_*Pi + 3/2*G(
         0,1,v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G(0,u2) - 1/2*G(0,1,0,v2) + 1/2*
         G(0,1,1,v2) + G(1,1 - v2,1 - v2,u2) - 3*G(1,1 - v2,u2) + 2*G(1,1 - v2
         ,u2)*i_*Pi - 7/6*G(1,u2)*Pi^2 - 3*G(1,u2)*i_*Pi - 3*G(1,u2)*G(1,v2)
          + 2*G(1,u2)*G(1,v2)*i_*Pi + G(1,v2)*Pi^2 - 1/3*G(1,v2)*i_*Pi - 1/2*
         G(1,v2)*G(1 - v2,1 - v2,u2) + 10/3*G(1,v2)*G(1 - v2,u2) - 1/2*G(1,v2)
         *G(1 - v2,u2)*i_*Pi - 1/2*G(1,v2)*G(1 - v2,0,u2) + G(1,v2)*G(1,1 - v2
         ,u2) - 7*G(1,0,v2) + 1/2*G(1,0,v2)*i_*Pi + 3/2*G(1,0,v2)*G(1 - v2,u2)
          - G(1,0,v2)*G(1,u2) - 1/2*G(1,0,0,v2) + 3/2*G(1,0,1,v2) - G(1,1,1 - 
         v2,u2) - G(1,1,u2)*i_*Pi - G(1,1,u2)*G(1,v2) + 10/3*G(1,1,v2) - 1/2*
         G(1,1,v2)*i_*Pi - 1/2*G(1,1,v2)*G(1 - v2,u2) + G(1,1,v2)*G(1,u2) + 5/
         2*G(1,1,0,v2) - 1/2*G(1,1,1,v2) )

       + Log(mb2*mh2^-1)^2*Nc^-1 * ( 1/4 - 1/24*Pi^2 - 3/4*i_*Pi + 1/4*G(1 - 
         v2,1 - v2,u2) + 3/4*G(1 - v2,u2) + 1/2*G(1 - v2,u2)*i_*Pi + 1/2*G(1
          - v2,0,u2) - G( - v2,u2)*i_*Pi - G( - v2,0,u2) + 1/2*G(0,1 - v2,u2)
          + 3/4*G(0,u2) + 1/2*G(0,u2)*i_*Pi - 5/4*G(0,u2)*G(0,v2) + 1/2*G(0,u2
         )*G(1,v2) - 9/4*G(0,v2) - 3/4*G(0,v2)*i_*Pi - 5/4*G(0,v2)*G(1 - v2,u2
         ) + G(0,v2)*G( - v2,u2) + G(0,v2)*G(1,u2) + 1/4*G(0,0,u2) + 7/4*G(0,0
         ,v2) - 1/4*G(0,1,v2) - G(1,1 - v2,u2) - G(1,u2)*i_*Pi - G(1,u2)*G(1,
         v2) + 3/4*G(1,v2) + 1/2*G(1,v2)*i_*Pi + 1/4*G(1,v2)*G(1 - v2,u2) - 1/
         4*G(1,0,v2) + 1/4*G(1,1,v2) )

       + Log(mb2*mh2^-1)^2*Nc * ( 7/4 + 1/12*Pi^2 + 17/8*i_*Pi + 1/4*G(1 - v2,
         1 - v2,u2) - 17/8*G(1 - v2,u2) - 1/4*G(1 - v2,u2)*i_*Pi - 1/4*G(1 - 
         v2,0,u2) + 1/2*G( - v2,u2)*i_*Pi + 1/2*G( - v2,0,u2) - 1/4*G(0,1 - v2
         ,u2) - 17/8*G(0,u2) - 1/4*G(0,u2)*i_*Pi + 1/4*G(0,u2)*G(0,v2) - 1/4*
         G(0,u2)*G(1,v2) + 51/8*G(0,v2) + 3/4*G(0,v2)*i_*Pi + 1/4*G(0,v2)*G(1
          - v2,u2) - 1/2*G(0,v2)*G( - v2,u2) - 1/2*G(0,v2)*G(1,u2) + 1/4*G(0,0
         ,u2) + 1/4*G(0,0,v2) - 1/4*G(0,1,v2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,
         u2)*i_*Pi + 1/2*G(1,u2)*G(1,v2) - 17/8*G(1,v2) - 1/4*G(1,v2)*i_*Pi + 
         1/4*G(1,v2)*G(1 - v2,u2) - 1/4*G(1,0,v2) + 1/4*G(1,1,v2) )

       + Log(mb2*mh2^-1)^3*Nc^-1 * (  - 3/4 + 1/12*i_*Pi - 1/12*G(1 - v2,u2)
          - 1/12*G(0,u2) + 1/4*G(0,v2) - 1/12*G(1,v2) )

       + Log(mb2*mh2^-1)^3*Nc * ( 3/4 + 1/12*i_*Pi - 1/12*G(1 - v2,u2) - 1/12*
         G(0,u2) + 1/4*G(0,v2) - 1/12*G(1,v2) )

       + Log(mb2*mh2^-1)^4*Nc^-1 * ( 1/16 )

       + Log(mb2*mh2^-1)^4*Nc * ( 1/16 )

       + Log(mb2*mh2^-1)^3 * ( 3/4 )

       + Log(mb2*mh2^-1)^2 * ( 1/2*i_*Pi - 1/4*i_*Nf*Pi - 1/2*G(1 - v2,u2) + 1/
         4*G(1 - v2,u2)*Nf - 1/2*G(0,u2) + 1/4*G(0,u2)*Nf + 3/2*G(0,v2) - 3/4*
         G(0,v2)*Nf - 1/2*G(1,v2) + 1/4*G(1,v2)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*u2*v2^-1 * (  - 1/3*G(1 - v2,u2) - 1/3
         *G(1 - v2,u2)*Nf - 1/3*G(1,v2) - 1/3*G(1,v2)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den( - 1 + v2)*Den(v2 + u2)*Num(1 - 2*
      v2 + v2^2 - 2*u2 + 5*u2*v2 - 3*u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2
       - 2*u2^3 + 2*u2^3*v2 + u2^4)*v2^-1 * (  - 1/3*G(0,v2) - 1/3*G(0,v2)*Nf
          )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den( - 1 + v2)*Den(v2 + u2)*Num(1 - 2*
      v2 + 13*v2^2 - 12*v2^3 - 2*u2 + 17*u2*v2 - 27*u2*v2^2 + 12*u2*v2^3 + 3*
      u2^2 - 17*u2^2*v2 + 13*u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4)*Nc*v2^-1
       * ( 1/3*G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den(v2 + u2)*Num(1 - v2 - 2*u2 + 2*u2*
      v2 + 2*u2^2)*v2^-1 * (  - 1/3*i_*Pi - 1/3*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den(v2 + u2)*Num(2 + v2 - 6*v2^2 - u2
       - 5*u2*v2 + 6*u2*v2^2 + u2^2 + 6*u2^2*v2)*Nc*v2^-1 * ( 1/6*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Num( - 3 - 6*v2 + 4*u2 + 6*u2*v2 - 3*
      u2^2)*Nc*v2^-1 * (  - 1/6*G(1 - v2,u2) - 1/6*G(1,v2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Num( - 1 + v2 + u2)*v2^-1 * (  - 1/3*G(0
         ,u2) - 1/3*G(0,u2)*Nf )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Num(2 - 2*v2 + 9*v2^2 - 2*u2 + 12*u2*v2
       + 3*u2^2)*Nc*v2^-1 * (  - 1/6*G(0,u2) )

       + Log(mb2*mh2^-1)*Num( - 1 + u2)*Nc^-1*v2^-1 * ( 1/2*G(1 - v2,u2) + 1/2
         *G(1,v2) )

       + Log(mb2*mh2^-1)*Num(v2 + u2)*Nc^-1*v2^-1 * (  - 1/2*G(0,u2) )

       + Log(mb2*mh2^-1) * (  - 2 - 2/3*Pi^2 + 1/6*Nf*Pi^2 + 1/2*G(1 - v2,1 - 
         v2,u2) - 1/3*G(1 - v2,1 - v2,u2)*Nf + 1/2*G(1 - v2,u2)*i_*Pi + 1/3*G(
         1 - v2,u2)*i_*Nf*Pi + 1/2*G(1 - v2,0,u2) - 1/3*G(1 - v2,0,u2)*Nf - G(
          - v2,u2)*i_*Pi - G( - v2,0,u2) + 1/2*G(0,1 - v2,u2) - 1/3*G(0,1 - v2
         ,u2)*Nf + 1/2*G(0,u2)*i_*Pi + 1/3*G(0,u2)*i_*Nf*Pi - 3/2*G(0,u2)*G(0,
         v2) + G(0,u2)*G(0,v2)*Nf + 1/2*G(0,u2)*G(1,v2) - 1/3*G(0,u2)*G(1,v2)*
         Nf - 1/2*G(0,v2)*i_*Pi - G(0,v2)*i_*Nf*Pi - 3/2*G(0,v2)*G(1 - v2,u2)
          + G(0,v2)*G(1 - v2,u2)*Nf + G(0,v2)*G( - v2,u2) + G(0,v2)*G(1,u2) + 
         1/2*G(0,0,u2) - 1/3*G(0,0,u2)*Nf + 5/2*G(0,0,v2) - 3*G(0,0,v2)*Nf - 1/
         2*G(0,1,v2) + G(0,1,v2)*Nf - G(1,1 - v2,u2) - G(1,u2)*i_*Pi - G(1,u2)
         *G(1,v2) + 1/2*G(1,v2)*i_*Pi + 1/3*G(1,v2)*i_*Nf*Pi + 1/2*G(1,v2)*G(1
          - v2,u2) - 1/3*G(1,v2)*G(1 - v2,u2)*Nf - 1/2*G(1,0,v2) + G(1,0,v2)*
         Nf + 1/2*G(1,1,v2) - 1/3*G(1,1,v2)*Nf )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num(3 + 24*v2 - 57*v2^2 + 30*v2^3
       - 50*u2 + 67*u2*v2 - 41*u2*v2^2 + 24*u2*v2^3 + 49*u2^2 - 97*u2^2*v2 + 
      48*u2^2*v2^2 - 26*u2^3 + 24*u2^3*v2)*Nc*v2^-1 * (  - 1/6*G(0,v2)*i_*Pi )

       + Den( - 1 + v2)*Num( - 1 + v2 + u2)*u2*v2^-1 * (  - 1/3*G(0,v2)*i_*Pi
          - 1/3*G(0,v2)*i_*Nf*Pi )

       + Den( - 1 + v2 + u2)*Num(1 - v2 + 8*u2 - 9*u2*v2 + 4*u2*v2^2 - 9*u2^2
       + 8*u2^2*v2 + 4*u2^3)*Nc^-1*v2^-1 * ( 1/2*G(0,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)*Num(3 - 4*v2 + v2^2 - 5*u2 - 5*u2*v2 + 4*u2*v2^2
       - 6*u2^2 + 8*u2^2*v2 + 4*u2^3)*Nc^-1*v2^-1 * ( 1/2*G(1,0,v2) )

       + Den( - 1 + v2 + u2)*Num( - 13*v2 + 13*v2^2 + 15*u2 - 2*u2*v2 + 8*u2*
      v2^2 - 15*u2^2 + 16*u2^2*v2 + 8*u2^3)*Nc*v2^-1 * (  - 1/2*G( - v2,u2)*i_
         *Pi - 1/2*G( - v2,0,u2) + 1/2*G(0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)*Num(v2 - v2^2 + 5*u2 - 6*u2*v2 + 2*u2*v2^2 - 5*
      u2^2 + 4*u2^2*v2 + 2*u2^3)*Nc^-1*v2^-1 * ( G(0,u2)*G(0,v2) )

       + Den( - 1 + v2 + u2)*Num(v2 - v2^2 + 9*u2 - 10*u2*v2 + 4*u2*v2^2 - 9*
      u2^2 + 8*u2^2*v2 + 4*u2^3)*Nc^-1*v2^-1 * ( 1/2*G( - v2,u2)*i_*Pi + 1/2*
         G( - v2,0,u2) - 1/2*G(0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)*Num(v2 - v2^2 + 21*u2 - 34*u2*v2 + 16*u2*v2^2 - 
      33*u2^2 + 32*u2^2*v2 + 16*u2^3)*Nc^-1*v2^-1 * ( 1/12*Pi^2 )

       + Den( - 1 + v2 + u2)*Num(3*v2 - 3*v2^2 + 9*u2 - 12*u2*v2 + 4*u2*v2^2
       - 9*u2^2 + 8*u2^2*v2 + 4*u2^3)*Nc^-1*v2^-1 * (  - 1/2*G(0,0,v2) )

       + Den( - 1 + u2)*u2*v2^-1 * ( 1/3*G(1 - v2,1 - v2,u2) + 1/3*G(1 - v2,1
          - v2,u2)*Nf - 1/3*G(0,v2)*G(1 - v2,u2) - 1/3*G(0,v2)*G(1 - v2,u2)*Nf
          - 1/3*G(0,1,v2) - 1/3*G(0,1,v2)*Nf + 1/3*G(1,v2)*G(1 - v2,u2) + 1/3*
         G(1,v2)*G(1 - v2,u2)*Nf - 1/3*G(1,0,v2) - 1/3*G(1,0,v2)*Nf + 1/3*G(1,
         1,v2) + 1/3*G(1,1,v2)*Nf )

       + Den( - 1 + u2)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
       - 2 + 6*v2 - 69*v2^2 + 128*v2^3 - 63*v2^4 + 6*u2 - 36*u2*v2 + 180*u2*
      v2^2 - 189*u2*v2^3 + 39*u2*v2^4 + 35*u2^2 - 28*u2^2*v2 - 18*u2^2*v2^2 - 
      13*u2^2*v2^3 + 24*u2^2*v2^4 - 80*u2^3 + 171*u2^3*v2 - 165*u2^3*v2^2 + 72
      *u2^3*v2^3 + 63*u2^4 - 135*u2^4*v2 + 72*u2^4*v2^2 - 22*u2^5 + 24*u2^5*v2
      )*Nc*v2^-1 * ( 1/6*G(0,0,v2) )

       + Den( - 1 + u2)*Den( - 1 + v2)*Den(v2 + u2)*Num( - 1 + 2*v2 + 32*v2^2
       - 33*v2^3 + 2*u2 + 28*u2*v2 - 63*u2*v2^2 + 33*u2*v2^3 - 3*u2^2 - 28*
      u2^2*v2 + 32*u2^2*v2^2 + 2*u2^3 - 2*u2^3*v2 - u2^4)*Nc*v2^-1 * (  - 2/3
          )

       + Den( - 1 + u2)*Den( - 1 + v2)*Den(v2 + u2)*Num(1 - 2*v2 + v2^2 - 2*u2
       + 5*u2*v2 - 3*u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 2*u2^3 + 2*
      u2^3*v2 + u2^4)*v2^-1 * (  - 2/3 - 2/3*Nf - 1/3*G(0,0,v2) - 1/3*G(0,0,v2
         )*Nf )

       + Den( - 1 + u2)*Den( - 1 + v2 + u2)*Num(9 - 6*v2 - 3*v2^2 - 22*u2 + 55
      *u2*v2 - 21*u2*v2^2 + 67*u2^2 - 99*u2^2*v2 + 24*u2^2*v2^2 - 78*u2^3 + 48
      *u2^3*v2 + 24*u2^4)*Nc*v2^-1 * (  - 1/6*G(1,0,v2) )

       + Den( - 1 + u2)^2*Den( - 1 + v2)^2*Den(v2 + u2)^2*Num( - 1 + v2 + u2)*
      Num(1 - 2*v2 + 3*v2^2 - 2*v2^3 + v2^4 - 2*u2 + 8*u2*v2 - 8*u2*v2^2 + 2*
      u2*v2^3 + 3*u2^2 - 8*u2^2*v2 + 3*u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4)*
      u2*v2^-1 * ( 2/3*G(0,v2) )

       + Den( - 1 + u2)^2*Den( - 1 + v2)^2*Den(v2 + u2)^2*Num(3*v2^3 - 6*v2^4
       + 3*v2^5 - u2 + 3*u2*v2 + u2*v2^2 - 13*u2*v2^3 + 15*u2*v2^4 - 5*u2*v2^5
       + 3*u2^2 - 9*u2^2*v2 + u2^2*v2^2 + 18*u2^2*v2^3 - 15*u2^2*v2^4 + 3*u2^2
      *v2^5 - 5*u2^3 + 13*u2^3*v2 - u2^3*v2^2 - 13*u2^3*v2^3 + 6*u2^3*v2^4 + 5
      *u2^4 - 9*u2^4*v2 - u2^4*v2^2 + 3*u2^4*v2^3 - 3*u2^5 + 3*u2^5*v2 + u2^6)
      *v2^-1 * ( 2/3*G(0,v2)*Nf )

       + Den( - 1 + u2)^2*Den( - 1 + v2)^2*Den(v2 + u2)^2*Num(21*v2^3 - 42*
      v2^4 + 21*v2^5 - 2*u2 + 6*u2*v2 + 32*u2*v2^2 - 116*u2*v2^3 + 120*u2*v2^4
       - 40*u2*v2^5 + 6*u2^2 - 3*u2^2*v2 - 88*u2^2*v2^2 + 186*u2^2*v2^3 - 120*
      u2^2*v2^4 + 21*u2^2*v2^5 - 10*u2^3 - 4*u2^3*v2 + 88*u2^3*v2^2 - 116*u2^3
      *v2^3 + 42*u2^3*v2^4 + 10*u2^4 - 3*u2^4*v2 - 32*u2^4*v2^2 + 21*u2^4*v2^3
       - 6*u2^5 + 6*u2^5*v2 + 2*u2^6)*Nc*v2^-1 * (  - 1/3*G(0,v2) )

       + Den( - 1 + u2)^2*Den(v2 + u2)^2*Num( - 1 + v2 + u2)*Num(1 + v2^2 - 2*
      u2 + 2*u2*v2 + 2*u2^2)*u2*v2^-1 * (  - 2/3*i_*Pi )

       + Den( - 1 + u2)^2*Den(v2 + u2)^2*Num( - 12*v2^2 + 41*v2^3 + 2*u2 - 26*
      u2*v2 + 108*u2*v2^2 - 84*u2*v2^3 - 18*u2^2 + 97*u2^2*v2 - 182*u2^2*v2^2
       + 41*u2^2*v2^3 + 32*u2^3 - 114*u2^3*v2 + 82*u2^3*v2^2 - 16*u2^4 + 41*
      u2^4*v2)*Nc*v2^-1 * (  - 1/3*i_*Pi )

       + Den( - 1 + u2)^2*Den(v2 + u2)^2*Num(v2^3 + u2 - u2*v2 + 3*u2*v2^2 - 3
      *u2*v2^3 - 3*u2^2 + 5*u2^2*v2 - 7*u2^2*v2^2 + u2^2*v2^3 + 4*u2^3 - 6*
      u2^3*v2 + 2*u2^3*v2^2 - 2*u2^4 + u2^4*v2)*v2^-1 * ( 2/3*i_*Nf*Pi )

       + Den( - 1 + u2)^2*Num( - 12 + v2 + 38*u2 - 4*u2*v2 - 38*u2^2 + u2^2*v2
       + 12*u2^3)*Nc*v2^-1 * (  - 1/3*G(1 - v2,u2) - 1/3*G(1,v2) )

       + Den( - 1 + u2)^2*Num( - 1 + v2 + u2)*u2*v2^-1 * (  - 2/3*G(1 - v2,u2)
          - 2/3*G(1,v2) )

       + Den( - 1 + u2)^2*Num(v2 - u2 - u2*v2 + u2^2 + u2^2*v2)*v2^-1 * (  - 2/
         3*G(1 - v2,u2)*Nf - 2/3*G(1,v2)*Nf )

       + Den( - 1 + u2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + 4*v2 + 35*
      v2^2 - 37*v2^3 + 6*u2 - 12*u2*v2 - 44*u2*v2^2 + 5*u2*v2^3 - 47*u2^2 + 99
      *u2^2*v2 - 85*u2^2*v2^2 + 32*u2^2*v2^3 + 106*u2^3 - 185*u2^3*v2 + 96*
      u2^3*v2^2 - 95*u2^4 + 96*u2^4*v2 + 32*u2^5)*Nc*v2^-1 * (  - 1/12*Pi^2 )

       + Den( - 1 + u2)*Den(v2 + u2)*Num(1 - v2 - 2*u2 + 2*u2*v2 + 2*u2^2)*
      v2^-1 * ( 1/6*Pi^2 + 1/6*Nf*Pi^2 )

       + Den( - 1 + u2)*Num( - 3 - 6*v2 + 4*u2 + 6*u2*v2 - 3*u2^2)*Nc*v2^-1
       * ( 1/6*G(1 - v2,1 - v2,u2) - 1/6*G(0,1,v2) + 1/6*G(1,v2)*G(1 - v2,u2)
          + 1/6*G(1,1,v2) )

       + Den( - 1 + u2)*Num(12 - 12*v2 - 27*u2 - 9*u2*v2 + 29*u2^2 + 9*u2^2*v2
       - 27*u2^3 + 12*u2^3*v2 + 12*u2^4)*Nc*u2^-1*v2^-1 * (  - 1/3*G(0,v2)*G(1
          - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 + 2*v2 - 25*v2^2 + 24*v2^3
       + 2*u2 - 5*u2*v2 + 27*u2*v2^2 + 12*u2*v2^3 + 20*u2^2 - 18*u2^2*v2 + 36*
      u2^2*v2^2 - 21*u2^3 + 36*u2^3*v2 + 12*u2^4)*Nc*v2^-1 * (  - 1/3*G(0,u2)*
         G(0,v2) )

       + Den(v2 + u2)^2*Num( - 1 + v2 + u2)*u2*v2^-1 * (  - 2/3*G(0,u2) )

       + Den(v2 + u2)^2*Num(v2^3 - u2 + u2*v2 + 2*u2*v2^2 + u2^2 + u2^2*v2)*
      v2^-1 * (  - 2/3*G(0,u2)*Nf )

       + Den(v2 + u2)^2*Num(11*v2^3 - 2*u2 + 2*u2*v2 + 34*u2*v2^2 + 2*u2^2 + 
      35*u2^2*v2 + 12*u2^3)*Nc*v2^-1 * ( 1/3*G(0,u2) )

       + Den(v2 + u2)*Num( - 1 + v2 + u2)*v2^-1 * (  - 1/3*G(0,u2)*G(0,v2) - 1/
         3*G(0,u2)*G(0,v2)*Nf + 1/3*G(0,0,u2) + 1/3*G(0,0,u2)*Nf )

       + Den(v2 + u2)*Num(2 - 2*v2 + 9*v2^2 - 2*u2 + 12*u2*v2 + 3*u2^2)*Nc*
      v2^-1 * ( 1/6*G(0,0,u2) )

       + Num( - 8 + 8*v2 + 9*u2 + 12*u2*v2 - 9*u2^2 + 8*u2^2*v2 + 8*u2^3)*Nc*
      u2^-1*v2^-1 * ( 1/2*G(0,v2)*G(1,u2) - 1/2*G(1,1 - v2,u2) - 1/2*G(1,u2)*
         i_*Pi - 1/2*G(1,u2)*G(1,v2) )

       + Num( - 4 + 4*v2 + 3*u2 - 3*u2^2 + 4*u2^2*v2 + 4*u2^3)*Nc^-1*u2^-1*
      v2^-1 * (  - 1/2*G(0,v2)*G(1,u2) + 1/2*G(1,1 - v2,u2) + 1/2*G(1,u2)*i_*
         Pi + 1/2*G(1,u2)*G(1,v2) )

       + Num( - 2 + 2*v2 + u2 - u2^2 + 2*u2^2*v2 + 2*u2^3)*Nc^-1*u2^-1*v2^-1
       * ( G(0,v2)*G(1 - v2,u2) )

       + Num( - 1 + v2 + u2)*Nc^-1*v2^-1 * ( 2*G(1 - v2,u2) + 2*G(1,v2) )

       + Num( - 1 + 4*v2)*Nc^-1*v2^-1 * ( 2*i_*Pi )

       + Num( - 1 - 4*u2 + 4*u2*v2 + 4*u2^2)*Nc^-1*v2^-1 * (  - 1/2*G(1 - v2,
         u2)*i_*Pi - 1/2*G(1 - v2,0,u2) - 1/2*G(0,1 - v2,u2) - 1/2*G(0,u2)*i_*
         Pi - 1/2*G(0,u2)*G(1,v2) - 1/2*G(1,v2)*i_*Pi )

       + Num( - 1 + u2)*Nc^-1*v2^-1 * (  - 1/2*G(1 - v2,1 - v2,u2) + 1/2*G(0,1
         ,v2) - 1/2*G(1,v2)*G(1 - v2,u2) - 1/2*G(1,1,v2) )

       + Num(1 + 6*v2 - 8*u2 + 8*u2*v2 + 8*u2^2)*Nc*v2^-1 * ( 1/2*G(1 - v2,u2)
         *i_*Pi + 1/2*G(1 - v2,0,u2) + 1/2*G(0,1 - v2,u2) + 1/2*G(0,u2)*i_*Pi
          + 1/2*G(0,u2)*G(1,v2) + 1/2*G(1,v2)*i_*Pi )

       + Num(v2 + u2)*Nc^-1*v2^-1 * ( 1/2*G(0,0,u2) )

       + 2/9*i_*Nf*Pi^3 + 1/2*G(1 - v2,1 - v2,1 - v2,u2)*Nf + 1/6*G(1 - v2,1
          - v2,u2)*i_*Nf*Pi + 1/2*G(1 - v2,1 - v2,0,u2)*Nf - 1/3*G(1 - v2, - 
         v2,u2)*i_*Nf*Pi - 1/3*G(1 - v2, - v2,0,u2)*Nf - 1/18*G(1 - v2,u2)*Nf*
         Pi^2 + 1/2*G(1 - v2,0,1 - v2,u2)*Nf + 1/6*G(1 - v2,0,u2)*i_*Nf*Pi + 1/
         2*G(1 - v2,0,0,u2)*Nf - 1/3*G(1 - v2,1,1 - v2,u2)*Nf - 1/3*G(1 - v2,1
         ,u2)*i_*Nf*Pi - 1/3*G( - v2,1 - v2,u2)*i_*Nf*Pi - 1/3*G( - v2,1 - v2,
         0,u2)*Nf - 1/3*G( - v2,u2)*Nf*Pi^2 - 1/3*G( - v2,0,1 - v2,u2)*Nf - 2/
         3*G( - v2,0,0,u2)*Nf + 1/2*G(0,1 - v2,1 - v2,u2)*Nf + 1/6*G(0,1 - v2,
         u2)*i_*Nf*Pi + 1/2*G(0,1 - v2,u2)*G(1,v2)*Nf + 1/2*G(0,1 - v2,0,u2)*
         Nf - 1/3*G(0, - v2,u2)*i_*Nf*Pi - 1/3*G(0, - v2,0,u2)*Nf - 1/18*G(0,
         u2)*Nf*Pi^2 - 1/6*G(0,u2)*G(0,v2)*i_*Nf*Pi + 1/6*G(0,u2)*G(1,v2)*i_*
         Nf*Pi - 7/6*G(0,u2)*G(1,0,v2)*Nf + 1/2*G(0,u2)*G(1,1,v2)*Nf + 1/2*G(0
         ,v2)*Nf*Pi^2 - 3/2*G(0,v2)*G(1 - v2,1 - v2,u2)*Nf + 1/3*G(0,v2)*G(1
          - v2, - v2,u2)*Nf - 1/6*G(0,v2)*G(1 - v2,u2)*i_*Nf*Pi - 3/2*G(0,v2)*
         G(1 - v2,0,u2)*Nf + 1/3*G(0,v2)*G(1 - v2,1,u2)*Nf + 1/3*G(0,v2)*G( - 
         v2,1 - v2,u2)*Nf + 2/3*G(0,v2)*G( - v2,u2)*i_*Nf*Pi + 4/3*G(0,v2)*G(
          - v2,0,u2)*Nf - 3/2*G(0,v2)*G(0,1 - v2,u2)*Nf + 1/3*G(0,v2)*G(0, - 
         v2,u2)*Nf + 4/3*G(0,v2)*G(1,1 - v2,u2)*Nf + 2/3*G(0,v2)*G(1,u2)*i_*Nf
         *Pi + 1/3*G(0,v2)*G(1,0,u2)*Nf + 1/2*G(0,0,1 - v2,u2)*Nf + 1/6*G(0,0,
         u2)*i_*Nf*Pi - 3/2*G(0,0,u2)*G(0,v2)*Nf + 1/2*G(0,0,u2)*G(1,v2)*Nf + 
         1/6*G(0,0,v2)*i_*Nf*Pi + 23/6*G(0,0,v2)*G(1 - v2,u2)*Nf - 2*G(0,0,v2)
         *G( - v2,u2)*Nf + 23/6*G(0,0,v2)*G(0,u2)*Nf - 2*G(0,0,v2)*G(1,u2)*Nf
          + 1/2*G(0,0,0,u2)*Nf - 15/2*G(0,0,0,v2)*Nf + 11/6*G(0,0,1,v2)*Nf - 1/
         3*G(0,1,1 - v2,u2)*Nf - 1/3*G(0,1,u2)*i_*Nf*Pi + 1/3*G(0,1,u2)*G(0,v2
         )*Nf - 1/3*G(0,1,u2)*G(1,v2)*Nf - 1/2*G(0,1,v2)*i_*Nf*Pi - 7/6*G(0,1,
         v2)*G(1 - v2,u2)*Nf + 1/3*G(0,1,v2)*G( - v2,u2)*Nf - 7/6*G(0,1,v2)*G(
         0,u2)*Nf + 4/3*G(0,1,v2)*G(1,u2)*Nf + 11/6*G(0,1,0,v2)*Nf - 5/6*G(0,1
         ,1,v2)*Nf - 2/3*G(1,1 - v2,1 - v2,u2)*Nf - 1/3*G(1,1 - v2,0,u2)*Nf - 
         1/3*G(1,u2)*Nf*Pi^2 - 1/18*G(1,v2)*Nf*Pi^2 + 1/2*G(1,v2)*G(1 - v2,1
          - v2,u2)*Nf + 1/6*G(1,v2)*G(1 - v2,u2)*i_*Nf*Pi + 1/2*G(1,v2)*G(1 - 
         v2,0,u2)*Nf - 1/3*G(1,v2)*G(1 - v2,1,u2)*Nf - 1/3*G(1,v2)*G( - v2,u2)
         *i_*Nf*Pi - 1/3*G(1,v2)*G( - v2,0,u2)*Nf - 2/3*G(1,v2)*G(1,1 - v2,u2)
         *Nf - 1/3*G(1,0,1 - v2,u2)*Nf - 1/3*G(1,0,u2)*i_*Nf*Pi - 1/3*G(1,0,u2
         )*G(1,v2)*Nf - 1/2*G(1,0,v2)*i_*Nf*Pi - 7/6*G(1,0,v2)*G(1 - v2,u2)*Nf
          + 1/3*G(1,0,v2)*G( - v2,u2)*Nf + 4/3*G(1,0,v2)*G(1,u2)*Nf + 11/6*G(1
         ,0,0,v2)*Nf - 5/6*G(1,0,1,v2)*Nf + 1/6*G(1,1,v2)*i_*Nf*Pi + 1/2*G(1,1
         ,v2)*G(1 - v2,u2)*Nf - 2/3*G(1,1,v2)*G(1,u2)*Nf - 5/6*G(1,1,0,v2)*Nf
          + 1/2*G(1,1,1,v2)*Nf) ;

g [Omegappm_2l_Nf+1_4a] = ( + Log(mb2*mh2^-1)^4*Den( - 1 + v2 + u2)*Nc^-1*v2
       * ( 1/48 )

       + Log(mb2*mh2^-1)^4*Den( - 1 + v2 + u2)*Nc*v2 * ( 1/48 )

       + Log(mb2*mh2^-1)^3*Den( - 1 + v2 + u2)*Nc^-1*v2 * (  - 1/4 - 1/12*G(1
          - v2,u2) + 1/12*G(0,v2) - 1/12*G(1,v2) )

       + Log(mb2*mh2^-1)^3*Den( - 1 + v2 + u2)*v2 * ( 1/4 )

       + Log(mb2*mh2^-1)^3*Den( - 1 + v2 + u2)*Nc*v2 * ( 1/4 - 1/12*G(1 - v2,
         u2) + 1/12*G(0,v2) - 1/12*G(1,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Nc^-1*u2*v2 * ( 
         G(1,0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Nc*u2*v2 * ( G(1
         ,0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*
      Num( - 12 + 7*v2 + 5*v2^2 - 5*u2 - 7*u2*v2 - 12*u2^2)*Nc*v2 * ( 1/8*G(0,
         v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*
      Num(1 - 2*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2)*Nc*v2 * (  - 1/12*Pi^2 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*
      Num(1 - 2*v2 + v2^2 - u2 - u2^2)*Nc^-1*v2 * ( 1/2*G(0,0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*
      Num(2 - 5*v2 + 3*v2^2 - 3*u2 + 7*u2*v2 + 4*u2^2)*Nc^-1*v2 * (  - 1/24*
         Pi^2 )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*
      Num(2 - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2)*Nc^-1*v2 * ( 3/4*G(0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*
      Num(2 - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2)*v2 * (  - 1/2*G(0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2)*Den(v2 + u2)*Num(1 + u2)*Nc*v2 * ( 
          - 1/2*G(0,0,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2 + u2)*Nc^-1*v2 * ( 1/4*G(1 - v2,1 - 
         v2,u2) + 3/4*G(1 - v2,u2) + 1/4*G(1 - v2,u2)*i_*Pi + 1/4*G(1 - v2,0,
         u2) + 1/4*G(0,1 - v2,u2) + 1/4*G(0,u2)*G(1,v2) - 3/4*G(0,v2)*G(1 - v2
         ,u2) + 1/2*G(0,v2)*G(1,u2) - 1/4*G(0,1,v2) - 1/2*G(1,1 - v2,u2) - 1/2
         *G(1,u2)*i_*Pi - 1/2*G(1,u2)*G(1,v2) + 3/4*G(1,v2) + 1/4*G(1,v2)*i_*
         Pi + 1/4*G(1,v2)*G(1 - v2,u2) + 1/4*G(1,1,v2) )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2 + u2)*v2 * (  - 1/12*i_*Nf*Pi - 1/2*
         G(1 - v2,u2) + 1/12*G(1 - v2,u2)*Nf + 1/12*G(0,u2)*Nf - 1/4*G(0,v2)*
         Nf - 1/2*G(1,v2) + 1/12*G(1,v2)*Nf )

       + Log(mb2*mh2^-1)^2*Den( - 1 + v2 + u2)*Nc*v2 * ( 1/2 + 1/4*G(1 - v2,1
          - v2,u2) - 29/24*G(1 - v2,u2) - 1/4*G(0,v2)*G(1 - v2,u2) - 1/4*G(0,1
         ,v2) - 29/24*G(1,v2) + 1/4*G(1,v2)*G(1 - v2,u2) + 1/4*G(1,1,v2) )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Nc^-1*v2 * ( 1/2*G(0,u2)*i_*Pi - 1/2*
         G(0,u2)*G(0,v2) - 1/2*G(0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Nc*v2 * ( 1/2*G(0,
         u2)*G(0,v2) + 1/2*G(0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 36 + 7*v2
       + 7*u2)*Nc*v2 * ( 1/24*G(0,u2) )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 36 + 29*v2
       + 29*u2)*Nc*v2 * ( 1/24*i_*Pi )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 4 + v2 + u2
      )*Nc*v2 * (  - 1/4*G( - v2,u2)*i_*Pi - 1/4*G( - v2,0,u2) + 1/4*G(0,v2)*
         G( - v2,u2) )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 4 + 3*v2 + 
      3*u2)*Nc^-1*v2 * (  - 1/4*G( - v2,u2)*i_*Pi - 1/4*G( - v2,0,u2) + 1/4*G(
         0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2
      )*Nc^-1*v2 * (  - 3/4*i_*Pi - 3/4*G(0,u2) + 1/4*G(0,0,u2) )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2
      )*v2 * ( 1/2*i_*Pi + 1/2*G(0,u2) )

       + Log(mb2*mh2^-1)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2
      )*Nc*v2 * ( 1/4*G(0,u2)*i_*Pi + 1/4*G(0,0,u2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2
      *Num( - v2^2 + 2*v2^3 - v2^4 + 24*u2 - 98*u2*v2 + 173*u2*v2^2 - 100*u2*
      v2^3 + u2*v2^4 - 49*u2^2 + 196*u2^2*v2 - 173*u2^2*v2^2 + 2*u2^2*v2^3 + 
      49*u2^3 - 98*u2^3*v2 + u2^3*v2^2 - 24*u2^4)*Nc^-1*v2 * ( 1/4*G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Nc^-1*u2*v2 * ( 3*
         G(1,0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)*Nc*u2*v2 * ( G(1,0
         ,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 19 + 59*
      v2 - 61*v2^2 + 21*v2^3 + 24*u2 - 74*u2*v2 + 50*u2*v2^2 - 35*u2^2 + 35*
      u2^2*v2 + 6*u2^3)*Nc^-1*v2 * ( 1/4*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 7 + 21*v2
       - 21*v2^2 + 7*v2^3 + 28*u2 - 56*u2*v2 + 28*u2*v2^2 - 35*u2^2 + 35*u2^2*
      v2 + 12*u2^3)*Nc*v2 * ( 1/2*G(1,1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2
       - 9*v2^2 + 3*v2^3 - 2*u2 + 4*u2*v2 - 2*u2*v2^2 + 7*u2^2 - 7*u2^2*v2 - 4
      *u2^3)*Nc^-1*v2 * ( 1/2*G(1,1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2
       - 9*v2^2 + 3*v2^3 + 14*u2 - 28*u2*v2 + 14*u2*v2^2 - 13*u2^2 + 13*u2^2*
      v2 + 4*u2^3)*Nc^-1*v2 * ( 1/12*G(1,v2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 6*v2
       - 6*v2^2 + 2*v2^3 + 10*u2 - 20*u2*v2 + 10*u2*v2^2 - 11*u2^2 + 11*u2^2*
      v2 + 4*u2^3)*Nc^-1*v2 * ( 1/2*G(1,0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2
       - 4*v2^2 + 2*v2^3 - 4*u2 + 6*u2*v2 - 2*u2*v2^2 + 7*u2^2 - 7*u2^2*v2 - 4
      *u2^3)*Nc^-1*v2 * (  - 1/2*G(0,1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2
       - 3*v2^2 + v2^3 + 8*u2 - 12*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*
      u2^3)*Nc^-1*v2 * ( 3/2*G(0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2
       - 3*v2^2 + v2^3 + 8*u2 - 12*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*
      u2^3)*v2 * (  - 1/2*G(0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3*v2^2 + 
      3*v2^3 - 6*u2 + 6*u2*v2 + 6*u2^2 - 6*u2^2*v2 - 4*u2^3)*Nc^-1*v2 * ( 1/12
         *G(0,v2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num( - 22 - 25*v2 + 201*v2^2 - 239*v2^3 + 85*v2^4 - 47*u2 + 273*u2*v2 - 
      471*u2*v2^2 + 245*u2*v2^3 + 72*u2^2 - 303*u2^2*v2 + 231*u2^2*v2^2 - 71*
      u2^3 + 67*u2^3*v2 - 4*u2^4)*Nc*v2 * (  - 1/12*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num( - 1 + v2 + 3*v2^2 - 6*v2^3 + 3*v2^4 + 7*u2*v2 - 17*u2*v2^2 + 10*u2*
      v2^3 + 4*u2^2 - 16*u2^2*v2 + 12*u2^2*v2^2 - 5*u2^3 + 6*u2^3*v2 + u2^4)*
      Nc^-1*v2 * ( Zeta(3) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(1 - 6*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 8*u2*v2 - u2*v2^2 - 2*u2*
      v2^3 - u2^2 + 13*u2^2*v2 - 12*u2^2*v2^2 + 9*u2^3 - 14*u2^3*v2 - 5*u2^4)*
      Nc*v2 * ( Zeta(3) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(2 - 9*v2 + 15*v2^2 - 11*v2^3 + 3*v2^4 - 7*u2 + 17*u2*v2 - 13*u2*v2^2
       + 3*u2*v2^3 + 2*u2^2 + 4*u2^2*v2 - 6*u2^2*v2^2 + 6*u2^3 - 10*u2^3*v2 - 
      4*u2^4)*Nc^-1*v2 * ( 1/12*i_*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 10*u2*v2 - 5*u2*v2^2 + 
      u2^2 + 5*u2^2*v2 - 6*u2^2*v2^2 + 5*u2^3 - 7*u2^3*v2 - 2*u2^4)*Nc*v2 * ( 
         1/2*G(0,u2)*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 11*u2*v2 - 11*u2*v2^2 + 5
      *u2*v2^3 + 2*u2^2 - 11*u2^2*v2 + 9*u2^2*v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*
      u2^4)*v2 * (  - 1/2*G(0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 14*u2*v2 - 13*u2*v2^2 + 4
      *u2*v2^3 + 5*u2^2 - 11*u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3 + 5*u2^3*v2 + 2*
      u2^4)*Nc*v2 * ( 1/2*G(1,0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 17*u2*v2 - 19*u2*v2^2 + 7
      *u2*v2^3 + 8*u2^2 - 20*u2^2*v2 + 12*u2^2*v2^2 - 6*u2^3 + 8*u2^3*v2 + 2*
      u2^4)*Nc^-1*v2 * (  - 1/2*G(0,0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(4 - 16*v2 + 24*v2^2 - 16*v2^3 + 4*v2^4 - 12*u2 + 33*u2*v2 - 30*u2*
      v2^2 + 9*u2*v2^3 + 9*u2^2 - 12*u2^2*v2 + 3*u2^2*v2^2 + 2*u2^3 - 6*u2^3*
      v2 - 4*u2^4)*Nc*v2 * ( 1/12*i_*Pi^3 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(4 - 14*v2 + 18*v2^2 - 11*v2^3 + 3*v2^4 - 10*u2 + 26*u2*v2 - 25*u2*
      v2^2 + 9*u2*v2^3 + 8*u2^2 - 14*u2^2*v2 + 6*u2^2*v2^2 - 2*u2^3*v2 - 2*
      u2^4)*Nc^-1*v2 * ( 1/2*G(0,0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(6 - 20*v2 + 24*v2^2 - 12*v2^3 + 2*v2^4 - 14*u2 + 27*u2*v2 - 12*u2*
      v2^2 - u2*v2^3 + 3*u2^2 + 12*u2^2*v2 - 15*u2^2*v2^2 + 12*u2^3 - 18*u2^3*
      v2 - 6*u2^4)*Nc*v2 * ( 1/6*G(1,v2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(12 - 41*v2 + 49*v2^2 - 23*v2^3 + 3*v2^4 - 29*u2 + 49*u2*v2 - 33*u2*
      v2^2 + 13*u2*v2^3 - 23*u2^2*v2 + 23*u2^2*v2^2 - 13*u2^3 + 19*u2^3*v2 + 6
      *u2^4)*Nc^-1*v2 * ( 1/4*G(0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(14 - 49*v2 + 63*v2^2 - 35*v2^3 + 7*v2^4 - 35*u2 + 92*u2*v2 - 79*u2*
      v2^2 + 22*u2*v2^3 + 29*u2^2 - 53*u2^2*v2 + 24*u2^2*v2^2 - 9*u2^3 + 11*
      u2^3*v2 + 2*u2^4)*Nc*v2 * (  - 1/2*G(0,0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(16 - 59*v2 + 78*v2^2 - 44*v2^3 + 9*v2^4 - 43*u2 + 114*u2*v2 - 99*u2*
      v2^2 + 28*u2*v2^3 + 36*u2^2 - 66*u2^2*v2 + 30*u2^2*v2^2 - 11*u2^3 + 13*
      u2^3*v2 + 2*u2^4)*Nc*v2 * ( 1/2*G(0,0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(21 - 83*v2 + 120*v2^2 - 75*v2^3 + 17*v2^4 - 62*u2 + 186*u2*v2 - 171*
      u2*v2^2 + 47*u2*v2^3 + 66*u2^2 - 106*u2^2*v2 + 40*u2^2*v2^2 - 10*u2^3 + 
      7*u2^3*v2 - 3*u2^4)*Nc^-1*v2 * ( 1/12*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(22 - 68*v2 + 72*v2^2 - 28*v2^3 + 2*v2^4 - 46*u2 + 33*u2*v2 + 36*u2*
      v2^2 - 23*u2*v2^3 - 39*u2^2 + 120*u2^2*v2 - 81*u2^2*v2^2 + 56*u2^3 - 85*
      u2^3*v2 - 29*u2^4)*Nc*v2 * ( 1/6*G(0,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(26 - 82*v2 + 99*v2^2 - 53*v2^3 + 10*v2^4 - 56*u2 + 131*u2*v2 - 94*u2
      *v2^2 + 19*u2*v2^3 + 32*u2^2 - 29*u2^2*v2 - 3*u2^2*v2^2 + 12*u2^3 - 22*
      u2^3*v2 - 10*u2^4)*Nc*v2 * (  - 1/12*G(0,v2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(43 - 154*v2 + 207*v2^2 - 124*v2^3 + 28*v2^4 - 111*u2 + 313*u2*v2 - 
      284*u2*v2^2 + 82*u2*v2^3 + 106*u2^2 - 183*u2^2*v2 + 77*u2^2*v2^2 - 23*
      u2^3 + 20*u2^3*v2 - 3*u2^4)*Nc*v2 * (  - 1/12*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(56 - 191*v2 + 239*v2^2 - 129*v2^3 + 25*v2^4 - 135*u2 + 371*u2*v2 - 
      363*u2*v2^2 + 127*u2*v2^3 + 132*u2^2 - 361*u2^2*v2 + 229*u2^2*v2^2 - 127
      *u2^3 + 177*u2^3*v2 + 50*u2^4)*Nc*v2 * (  - 1/4*G(0,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*
      Num(62 - 217*v2 + 279*v2^2 - 155*v2^3 + 31*v2^4 - 155*u2 + 378*u2*v2 - 
      327*u2*v2^2 + 104*u2*v2^3 + 99*u2^2 - 225*u2^2*v2 + 126*u2^2*v2^2 - 53*
      u2^3 + 64*u2^3*v2 + 11*u2^4)*Nc*v2 * ( 1/6*G(0,u2)*G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
       - 11 - 27*v2 + 38*v2^2 - 38*u2 + 27*u2*v2 - 11*u2^2)*Nc*v2 * (  - 1/6*
         G(0,v2)*G(1 - v2,u2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
       - 11 - 9*v2 + 20*v2^2 - 20*u2 + 9*u2*v2 - 11*u2^2)*Nc*v2 * (  - 1/6*G(0
         ,1,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
       - 1 + v2^2 - u2 - u2^2)*v2 * ( 1/3*G(0,v2)*G(1 - v2,u2)*Nf + 1/3*G(0,1,
         v2)*Nf + 1/3*G(1,0,v2)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1
       - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * ( 6 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1
       - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2)*v2 * (  - 2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1
       - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2)*Nc*v2 * (  - 6 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2
       - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2)*v2 * ( G(0,0,v2)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(4
       - 6*v2 + 2*v2^2 - 2*u2 + 3*u2*v2 + u2^2)*v2 * (  - 1/3*G(0,u2)*G(0,v2)*
         Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
      12 - 19*v2 + 7*v2^2 - 7*u2 + 5*u2*v2 - 2*u2^2)*Nc*v2 * ( 1/2*G(0,u2)*G(0
         ,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Num( - 2 + v2 - u2)*v2
       * (  - 1/3*G(0,v2)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + v2)*Den(v2 + u2)*Num(1 + u2)*Nc*v2 * (  - 
         G(0,v2)*G(1 - v2,u2)*i_*Pi - G(0,v2)*G(1 - v2,0,u2) - G(0,v2)*G(0,1
          - v2,u2) - G(0,1,v2)*i_*Pi - G(0,1,v2)*G(0,u2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)*Nc^-1*v2 * (  - 1/2*G(1 - v2,1 - 
         v2,1 - v2,u2) - 3/2*G(1 - v2,1 - v2,u2) - G(1 - v2,1 - v2,u2)*i_*Pi
          - G(1 - v2,1 - v2,0,u2) - 1/2*G(1 - v2, - v2,u2)*i_*Pi - 1/2*G(1 - 
         v2, - v2,0,u2) - 1/12*G(1 - v2,u2)*Pi^2 - 3/2*G(1 - v2,u2)*i_*Pi - G(
         1 - v2,0,1 - v2,u2) - 3/2*G(1 - v2,0,u2) - G(1 - v2,0,u2)*i_*Pi - 1/2
         *G(1 - v2,0,0,u2) + 3*G(1 - v2,1,1 - v2,u2) + 3*G(1 - v2,1,u2)*i_*Pi
          - 1/2*G( - v2,1 - v2,u2)*i_*Pi - 1/2*G( - v2,1 - v2,0,u2) - 1/2*G(
          - v2,0,1 - v2,u2) - G(0,1 - v2,1 - v2,u2) - 3/2*G(0,1 - v2,u2) - G(0
         ,1 - v2,u2)*i_*Pi - G(0,1 - v2,u2)*G(1,v2) - 1/2*G(0,1 - v2,0,u2) - 3/
         2*G(0,u2)*i_*Pi - 3/2*G(0,u2)*G(1,v2) - G(0,u2)*G(1,v2)*i_*Pi - G(0,
         u2)*G(1,1,v2) + 5/2*G(0,v2)*G(1 - v2,1 - v2,u2) + 1/2*G(0,v2)*G(1 - 
         v2, - v2,u2) + 9/2*G(0,v2)*G(1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,u2)*i_
         *Pi + 3/2*G(0,v2)*G(1 - v2,0,u2) - 3*G(0,v2)*G(1 - v2,1,u2) + 1/2*G(0
         ,v2)*G( - v2,1 - v2,u2) + 3/2*G(0,v2)*G(0,1 - v2,u2) - 4*G(0,v2)*G(1,
         1 - v2,u2) - 3*G(0,v2)*G(1,u2) - G(0,v2)*G(1,u2)*i_*Pi - G(0,v2)*G(1,
         0,u2) + 3*G(0,v2)*G(1,1,u2) - 1/2*G(0,0,1 - v2,u2) - 1/2*G(0,0,u2)*G(
         1,v2) - 3*G(0,0,v2)*G(1 - v2,u2) + 3*G(0,0,v2)*G(1,u2) + G(0,1,1 - v2
         ,u2) + G(0,1,u2)*i_*Pi - G(0,1,u2)*G(0,v2) + G(0,1,u2)*G(1,v2) + 3/2*
         G(0,1,v2) + 1/2*G(0,1,v2)*i_*Pi - 1/2*G(0,1,v2)*G(1 - v2,u2) + 1/2*G(
         0,1,v2)*G( - v2,u2) + 1/2*G(0,1,v2)*G(0,u2) - G(0,1,v2)*G(1,u2) + 1/2
         *G(0,1,1,v2) + 2*G(1,1 - v2,1 - v2,u2) + 3*G(1,1 - v2,u2) + 2*G(1,1
          - v2,u2)*i_*Pi + G(1,1 - v2,0,u2) + 3*G(1,u2)*i_*Pi + 3*G(1,u2)*G(1,
         v2) + 2*G(1,u2)*G(1,v2)*i_*Pi - 3/2*G(1,v2)*i_*Pi - 1/2*G(1,v2)*G(1
          - v2,1 - v2,u2) - 3/2*G(1,v2)*G(1 - v2,u2) - G(1,v2)*G(1 - v2,u2)*i_
         *Pi - G(1,v2)*G(1 - v2,0,u2) + 3*G(1,v2)*G(1 - v2,1,u2) - 1/2*G(1,v2)
         *G( - v2,u2)*i_*Pi - 1/2*G(1,v2)*G( - v2,0,u2) + 2*G(1,v2)*G(1,1 - v2
         ,u2) + G(1,0,1 - v2,u2) + G(1,0,u2)*i_*Pi + G(1,0,u2)*G(1,v2) + 3*G(1
         ,0,v2)*G(1 - v2,u2) + 1/2*G(1,0,v2)*G( - v2,u2) - 4*G(1,0,v2)*G(1,u2)
          - 3*G(1,1,1 - v2,u2) - 3*G(1,1,u2)*i_*Pi - 3*G(1,1,u2)*G(1,v2) - 3/2
         *G(1,1,v2) - G(1,1,v2)*i_*Pi - 1/2*G(1,1,v2)*G(1 - v2,u2) + 2*G(1,1,
         v2)*G(1,u2) - 1/2*G(1,1,1,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)*v2 * ( 1/2*G(1 - v2,1 - v2,u2) - 
         1/3*G(1 - v2,1 - v2,u2)*Nf + 1/2*G(1 - v2,u2)*i_*Pi + 1/2*G(1 - v2,0,
         u2) + 1/2*G(0,1 - v2,u2) + 1/2*G(0,u2)*i_*Pi + 1/2*G(0,u2)*G(1,v2) - 
         3/2*G(0,v2)*G(1 - v2,u2) + G(0,v2)*G(1,u2) - 1/2*G(0,1,v2) - G(1,1 - 
         v2,u2) - G(1,u2)*i_*Pi - G(1,u2)*G(1,v2) + 1/2*G(1,v2)*i_*Pi + 1/2*G(
         1,v2)*G(1 - v2,u2) - 1/3*G(1,v2)*G(1 - v2,u2)*Nf + 1/2*G(1,1,v2) - 1/
         3*G(1,1,v2)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)*Nc*v2 * (  - 1/2*G(1 - v2,1 - v2,
         1 - v2,u2) + 10/3*G(1 - v2,1 - v2,u2) + 1/2*G(1 - v2, - v2,u2)*i_*Pi
          + 1/2*G(1 - v2, - v2,0,u2) + 1/2*G( - v2,1 - v2,u2)*i_*Pi + 1/2*G(
          - v2,1 - v2,0,u2) + 1/2*G( - v2,0,1 - v2,u2) + 3/2*G(0,u2)*i_*Pi + 1/
         2*G(0,v2)*G(1 - v2,1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2, - v2,u2) - 1/2*
         G(0,v2)*G( - v2,1 - v2,u2) + 3*G(0,v2)*G(1,u2) - G(0,v2)*G(1,u2)*i_*
         Pi - G(0,v2)*G(1,1,u2) + G(0,0,v2)*G(1,u2) + G(0,0,1,v2) + 1/2*G(0,1,
         v2)*G(1 - v2,u2) - 1/2*G(0,1,v2)*G( - v2,u2) - G(0,1,v2)*G(1,u2) + 1/
         2*G(0,1,1,v2) - 3*G(1,1 - v2,u2) - 1/3*G(1,u2)*Pi^2 - 3*G(1,u2)*i_*Pi
          - 3*G(1,u2)*G(1,v2) - 1/2*G(1,v2)*G(1 - v2,1 - v2,u2) + 10/3*G(1,v2)
         *G(1 - v2,u2) + 1/2*G(1,v2)*G( - v2,u2)*i_*Pi + 1/2*G(1,v2)*G( - v2,0
         ,u2) - 1/2*G(1,0,v2)*G( - v2,u2) + G(1,1,1 - v2,u2) + G(1,1,u2)*i_*Pi
          + G(1,1,u2)*G(1,v2) + 10/3*G(1,1,v2) - 1/2*G(1,1,v2)*G(1 - v2,u2) - 
         1/2*G(1,1,1,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^3*u2*v2 * ( 2*G( - v2,u2)*i_*Pi
          + 2*G( - v2,0,u2) - 2*G(0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 2*v2^2 - 6*u2 + 
      6*u2*v2 + 3*u2^2)*Nc^-1*v2 * ( 1/2*G(0,u2)*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 2*v2^2 - 2*u2 + 
      2*u2*v2 + u2^2)*Nc^-1*v2 * (  - 1/2*G(0, - v2,u2)*i_*Pi - 1/2*G(0, - v2,
         0,u2) + 1/2*G(0,v2)*G(0, - v2,u2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 4*u2 + 
      4*u2*v2 + 2*u2^2)*Nc^-1*v2 * ( 1/12*G(0,u2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 2*u2 + 
      6*u2*v2 + 3*u2^2)*v2 * (  - 1/2*G(1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + v2 + u2)^3*Num(4 - 5*v2 + 2*v2^2 - 6*u2 + 
      5*u2*v2 + 4*u2^2)*Nc*v2 * (  - 1/2*G(0,1,0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den(
       - 1 + v2 + u2)^2*Num(6 - 24*v2 + 43*v2^2 - 26*v2^3 + v2^4 - 18*u2 + 74*
      u2*v2 - 88*u2*v2^2 + 26*u2*v2^3 + 25*u2^2 - 74*u2^2*v2 + 43*u2^2*v2^2 - 
      18*u2^3 + 24*u2^3*v2 + 6*u2^4)*u2*v2 * ( 1/3*G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den(
       - 1 + v2 + u2)^2*Num( - 24*v2 + 81*v2^2 - 102*v2^3 + 57*v2^4 - 12*v2^5
       - 96*u2 + 426*u2*v2 - 794*u2*v2^2 + 562*u2*v2^3 - 110*u2*v2^4 + 12*u2*
      v2^5 + 273*u2^2 - 1114*u2^2*v2 + 1418*u2^2*v2^2 - 562*u2^2*v2^3 + 57*
      u2^2*v2^4 - 350*u2^3 + 1114*u2^3*v2 - 794*u2^3*v2^2 + 102*u2^3*v2^3 + 
      273*u2^4 - 426*u2^4*v2 + 81*u2^4*v2^2 - 96*u2^5 + 24*u2^5*v2)*Nc*v2 * ( 
          - 1/12*G(0,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den( - 1 + v2 + u2)^2*u2*v2 * (  - 1/3
         *i_*Nf*Pi - 1/3*G(1 - v2,u2) - 1/3*G(1 - v2,u2)*Nf + 1/3*G(0,v2)*Nf
          - 1/3*G(1,v2) - 1/3*G(1,v2)*Nf )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den( - 1 + v2 + u2)^2*Num(3 - 3*v2 - 7
      *u2 + 3*u2*v2 + 3*u2^2)*Nc*v2 * (  - 1/3*G(1 - v2,u2) - 1/3*G(1,v2) )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num(6 - 12*v2 + v2^2 - 18*u2 + 14*u2*v2 + 13*u2^2)*u2*v2 * (  - 1/3*i_*
         Pi )

       + Log(mb2*mh2^-1)*Den( - 1 + u2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num( - 24*v2 + 36*v2^2 - 12*v2^3 - 96*u2 + 240*u2*v2 - 65*u2*v2^2 + 12*
      u2*v2^3 + 276*u2^2 - 238*u2^2*v2 + 33*u2^2*v2^2 - 185*u2^3 + 30*u2^3*v2
       + 9*u2^4)*Nc*v2 * ( 1/12*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Nc^-1*v2 * (  - G( - v2,0,u2)*i_*Pi + G(
          - v2,0,0,u2) + G(0,u2)*G(0,v2)*i_*Pi - G(0,0,u2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*v2 * ( 1/3*G(1 - v2,u2)*i_*Nf*Pi + 1/3*
         G(1,v2)*i_*Nf*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Nc*v2 * ( G(1 - v2,u2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*v2 * (  - 1/3*G(1 - 
         v2,0,u2)*Nf - 1/3*G(0,1 - v2,u2)*Nf - 1/3*G(0,u2)*G(1,v2)*Nf )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 16 + 41*v2
       - 34*v2^2 + 9*v2^3 + 41*u2 - 67*u2*v2 + 26*u2*v2^2 - 33*u2^2 + 24*u2^2*
      v2 + 7*u2^3)*Nc*v2 * (  - 1/2*G(0,0,v2)*G(0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 14 + 38*v2
       - 34*v2^2 + 10*v2^3 + 38*u2 - 69*u2*v2 + 31*u2*v2^2 - 35*u2^2 + 33*u2^2
      *v2 + 12*u2^3)*Nc*v2 * ( 1/12*G(0,u2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 14 + 38*v2
       - 31*v2^2 + 8*v2^3 + 38*u2 - 62*u2*v2 + 24*u2*v2^2 - 31*u2^2 + 24*u2^2*
      v2 + 8*u2^3)*Nc*v2 * (  - 1/2*G(0,v2)*G( - v2,0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 12 + 30*v2
       - 24*v2^2 + 6*v2^3 + 30*u2 - 47*u2*v2 + 17*u2*v2^2 - 23*u2^2 + 15*u2^2*
      v2 + 4*u2^3)*Nc*v2 * ( 1/2*G(0, - v2,u2)*i_*Pi + 1/2*G(0, - v2,0,u2) - 1/
         2*G(0,v2)*G(0, - v2,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 10 + 30*v2
       - 27*v2^2 + 8*v2^3 + 30*u2 - 54*u2*v2 + 24*u2*v2^2 - 27*u2^2 + 24*u2^2*
      v2 + 8*u2^3)*Nc*v2 * (  - 1/2*G(0,v2)*G( - v2,u2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 7 + 20*v2
       - 19*v2^2 + 7*v2^3 + 20*u2 - 38*u2*v2 + 21*u2*v2^2 - 19*u2^2 + 21*u2^2*
      v2 + 7*u2^3)*Nc^-1*v2 * ( 1/6*G( - v2,u2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 7 + 20*v2
       - 16*v2^2 + 4*v2^3 + 20*u2 - 32*u2*v2 + 12*u2*v2^2 - 16*u2^2 + 12*u2^2*
      v2 + 4*u2^3)*Nc*v2 * ( G(0,0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 13*v2
       - 10*v2^2 + 3*v2^3 + 13*u2 + 2*u2*v2 + 11*u2*v2^2 + 12*u2^2 + 13*u2^2*
      v2 + 5*u2^3)*Nc*v2 * ( 1/4*G( - v2,u2)*i_*Pi + 1/4*G( - v2,0,u2) - 1/4*
         G(0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 17*v2
       - 14*v2^2 + 3*v2^3 + 17*u2 - 2*u2*v2 + 7*u2*v2^2 + 12*u2^2 + 5*u2^2*v2
       + u2^3)*Nc^-1*v2 * (  - 1/4*G( - v2,u2)*i_*Pi - 1/4*G( - v2,0,u2) + 1/4
         *G(0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 18*v2
       - 15*v2^2 + 4*v2^3 + 18*u2 - 30*u2*v2 + 12*u2*v2^2 - 15*u2^2 + 12*u2^2*
      v2 + 4*u2^3)*Nc*v2 * (  - G( - v2, - v2,u2)*i_*Pi - G( - v2, - v2,0,u2)
          + G(0,v2)*G( - v2, - v2,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 4 + 11*v2
       - 10*v2^2 + 3*v2^3 + 11*u2 - 22*u2*v2 + 11*u2*v2^2 - 12*u2^2 + 12*u2^2*
      v2 + 4*u2^3)*Nc^-1*v2 * (  - 1/2*G(0,0,v2)*G(0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 
      9*v2^2 + 3*v2^3 + 9*u2 - 20*u2*v2 + 9*u2*v2^2 - 11*u2^2 + 9*u2^2*v2 + 3*
      u2^3)*v2 * (  - 1/6*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 12*v2
       - 18*v2^2 + 8*v2^3 + 12*u2 - 36*u2*v2 + 24*u2*v2^2 - 18*u2^2 + 24*u2^2*
      v2 + 8*u2^3)*Nc*v2 * (  - 1/6*G( - v2,u2)*Pi^2 )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 
      4*v2^2 + v2^3 + 5*u2 - 4*u2*v2 + 3*u2*v2^2 + 3*u2^2*v2 + u2^3)*Nc^-1*v2
       * (  - 3/2*G(0,u2)*G(0,v2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 
      4*v2^2 + v2^3 + 5*u2 - 4*u2*v2 + 3*u2*v2^2 + 3*u2^2*v2 + u2^3)*v2 * ( 1/
         2*G(0,u2)*G(0,v2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 
      4*v2^2 + 2*v2^3 + 5*u2 - 8*u2*v2 + 6*u2*v2^2 - 4*u2^2 + 6*u2^2*v2 + 2*
      u2^3)*Nc^-1*v2 * (  - 1/2*G(0,v2)*G( - v2,0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 7*v2 - 
      8*v2^2 + 2*v2^3 + 7*u2 - 16*u2*v2 + 6*u2*v2^2 - 8*u2^2 + 6*u2^2*v2 + 2*
      u2^3)*Nc^-1*v2 * ( G( - v2, - v2,u2)*i_*Pi + G( - v2, - v2,0,u2) - G(0,
         v2)*G( - v2, - v2,u2) + 1/2*G(0,v2)*G( - v2,u2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 - 
      v2^2 + v2^3 + 2*u2 - 2*u2*v2 + 3*u2*v2^2 - u2^2 + 3*u2^2*v2 + u2^3)*
      Nc^-1*v2 * ( G(0,0,v2)*G( - v2,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 12 + 7*v2 + 7
      *u2)*Nc*v2 * ( 1/2*G(0,0,u2)*G(0,v2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 11 + 2*v2 + 2
      *u2)*Nc*v2 * (  - 1/6*G(1 - v2,u2)*i_*Pi - 1/6*G(1,v2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 7 + 4*v2 + 4*
      u2)*Nc*v2 * ( G( - v2,0,0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 5 + 4*v2 + 4*
      u2)*Nc*v2 * ( G( - v2,0,u2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 4 + 3*v2 + 3*
      u2)*Nc^-1*v2 * ( 1/2*G(0,0,u2)*G(0,v2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 4 + 3*v2 + 3*
      u2)*Nc*v2 * (  - 1/2*G(1 - v2,0,u2)*i_*Pi - 1/2*G(1 - v2,0,0,u2) - 1/2*
         G(0,1 - v2,u2)*i_*Pi - 1/2*G(0,1 - v2,0,u2) - 1/2*G(0,u2)*G(1,v2)*i_*
         Pi - 1/2*G(0,0,1 - v2,u2) - 1/2*G(0,0,u2)*G(1,v2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 3 + 2*v2 + 2*
      u2)*Nc*v2 * (  - G(0,0,u2)*i_*Pi )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*
      Nc^-1*v2 * ( 3/2*G(0,0,u2) - G(0,0,0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*
      v2 * ( 1/6*Nf*Pi^2 - 1/2*G(0,0,u2) + 1/3*G(0,0,u2)*Nf )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*
      Nc*v2 * (  - 10/3*G(0,0,u2) - G(0,0,0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(11 + 9*v2 + 9*u2
      )*Nc*v2 * ( 1/6*G(1 - v2,0,u2) + 1/6*G(0,1 - v2,u2) + 1/6*G(0,u2)*G(1,v2
         ) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 1 + 2*v2
       + 2*u2)*u2*v2 * (  - 2*G(0,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(24 - 48*v2
       + v2^2 - 48*u2 + 2*u2*v2 + u2^2)*Nc^-1*u2*v2 * (  - 1/4*i_*Pi - 1/4*G(0
         ,u2) )

       + Log(mb2*mh2^-1)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(8*v2 - 12*
      v2^2 + 4*v2^3 + 32*u2 - 72*u2*v2 + 11*u2*v2^2 - 60*u2^2 + 10*u2^2*v2 + 3
      *u2^3)*Nc*v2 * ( 1/4*G(0,u2) )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^3*Num( - 4 + 23*v2 - 51*v2^2 + 
      55*v2^3 - 29*v2^4 + 6*v2^5 + 33*u2 - 111*u2*v2 + 141*u2*v2^2 - 81*u2*
      v2^3 + 18*u2*v2^4 - 48*u2^2 + 108*u2^2*v2 - 78*u2^2*v2^2 + 18*u2^2*v2^3
       + 18*u2^3 - 24*u2^3*v2 + 8*u2^3*v2^2)*Nc*v2 * ( 1/2*G(0,0,1,0,v2) )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^3*Num( - 3 + 15*v2 - 30*v2^2 + 
      30*v2^3 - 15*v2^4 + 3*v2^5 + u2 - 30*u2*v2 + 78*u2*v2^2 - 70*u2*v2^3 + 
      21*u2*v2^4 + 9*u2^2 + 9*u2^2*v2 - 39*u2^2*v2^2 + 21*u2^2*v2^3 - 10*u2^3
       + 8*u2^3*v2)*Nc*v2 * ( 1/2*G(0,1,0,0,v2) )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^3*Num( - 1 + 5*v2 - 10*v2^2 + 10
      *v2^3 - 5*v2^4 + v2^5 - 8*u2 + 26*u2*v2 - 24*u2*v2^2 + 2*u2*v2^3 + 4*u2*
      v2^4 + 10*u2^2 - 30*u2^2*v2 + 24*u2^2*v2^2 - 4*u2^2*v2^3 - 6*u2^3 + 12*
      u2^3*v2 - 4*u2^3*v2^2)*Nc^-1*v2 * (  - 1/2*G(0,1,0,0,v2) )

       + Den( - 1 + v2)^3*Den( - 1 + v2 + u2)^3*Num( - 1 + 5*v2 - 9*v2^2 + 7*
      v2^3 - 2*v2^4 + 14*u2 - 48*u2*v2 + 66*u2*v2^2 - 44*u2*v2^3 + 12*u2*v2^4
       - 12*u2^2 + 36*u2^2*v2 - 42*u2^2*v2^2 + 18*u2^2*v2^3 + 6*u2^3 - 12*u2^3
      *v2 + 8*u2^3*v2^2)*Nc^-1*v2 * ( 1/2*G(0,0,1,0,v2) )

       + Den( - 1 + v2)^3*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(4*v2^2 - 25
      *v2^3 + 65*v2^4 - 96*v2^5 + 88*v2^6 - 47*v2^7 + 11*v2^8 + 4*u2*v2 - 39*
      u2*v2^2 + 127*u2*v2^3 - 246*u2*v2^4 + 300*u2*v2^5 - 199*u2*v2^6 + 53*u2*
      v2^7 + 2*u2^2 - 27*u2^2*v2 + 93*u2^2*v2^2 - 261*u2^2*v2^3 + 447*u2^2*
      v2^4 - 354*u2^2*v2^5 + 100*u2^2*v2^6 - 7*u2^3 + 23*u2^3*v2 - 155*u2^3*
      v2^2 + 379*u2^3*v2^3 - 332*u2^3*v2^4 + 90*u2^3*v2^5 - 2*u2^4 - 59*u2^4*
      v2 + 183*u2^4*v2^2 - 163*u2^4*v2^3 + 35*u2^4*v2^4 - 13*u2^5 + 39*u2^5*v2
       - 33*u2^5*v2^2 + u2^5*v2^3 - 2*u2^6*v2^2)*Nc^-1*v2 * ( 1/12*G(0,0,v2)*
         Pi^2 )

       + Den( - 1 + v2)^3*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(10*v2^2 - 
      56*v2^3 + 130*v2^4 - 160*v2^5 + 110*v2^6 - 40*v2^7 + 6*v2^8 + 32*u2*v2
       - 210*u2*v2^2 + 584*u2*v2^3 - 870*u2*v2^4 + 708*u2*v2^5 - 284*u2*v2^6
       + 40*u2*v2^7 + 16*u2^2 - 180*u2^2*v2 + 732*u2^2*v2^2 - 1455*u2^2*v2^3
       + 1479*u2^2*v2^4 - 699*u2^2*v2^5 + 107*u2^2*v2^6 - 44*u2^3 + 358*u2^3*
      v2 - 1059*u2^3*v2^2 + 1429*u2^3*v2^3 - 839*u2^3*v2^4 + 149*u2^3*v2^5 + 
      62*u2^4 - 349*u2^4*v2 + 699*u2^4*v2^2 - 545*u2^4*v2^3 + 115*u2^4*v2^4 - 
      41*u2^5 + 165*u2^5*v2 - 189*u2^5*v2^2 + 47*u2^5*v2^3 + 14*u2^6 - 28*u2^6
      *v2 + 8*u2^6*v2^2)*Nc^-1*v2 * (  - 1/2*Zeta(3)*G(0,v2) )

       + Den( - 1 + v2)^3*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(124*v2^2 - 
      729*v2^3 + 1785*v2^4 - 2323*v2^5 + 1689*v2^6 - 648*v2^7 + 102*v2^8 + 224
      *u2*v2 - 1671*u2*v2^2 + 4757*u2*v2^3 - 6605*u2*v2^4 + 4767*u2*v2^5 - 
      1736*u2*v2^6 + 264*u2*v2^7 + 112*u2^2 - 1299*u2^2*v2 + 4473*u2^2*v2^2 - 
      6277*u2^2*v2^3 + 3735*u2^2*v2^4 - 852*u2^2*v2^5 + 108*u2^2*v2^6 - 321*
      u2^3 + 1563*u2^3*v2 - 1659*u2^3*v2^2 - 841*u2^3*v2^3 + 1580*u2^3*v2^4 - 
      274*u2^3*v2^5 + 98*u2^4 + 540*u2^4*v2 - 2310*u2^4*v2^2 + 2176*u2^4*v2^3
       - 360*u2^4*v2^4 + 216*u2^5 - 894*u2^5*v2 + 996*u2^5*v2^2 - 174*u2^5*
      v2^3 - 82*u2^6 + 164*u2^6*v2 - 34*u2^6*v2^2)*Nc^-1*v2 * (  - 1/720*Pi^4
          )

       + Den( - 1 + v2)^3*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 2*v2^3
       + 8*v2^4 - 10*v2^5 + 10*v2^7 - 8*v2^8 + 2*v2^9 - 36*u2*v2^2 + 210*u2*
      v2^3 - 545*u2*v2^4 + 710*u2*v2^5 - 438*u2*v2^6 + 92*u2*v2^7 + 7*u2*v2^8
       - 48*u2^2*v2 + 384*u2^2*v2^2 - 1311*u2^2*v2^3 + 2134*u2^2*v2^4 - 1602*
      u2^2*v2^5 + 432*u2^2*v2^6 + 11*u2^2*v2^7 - 8*u2^3 + 188*u2^3*v2 - 1033*
      u2^3*v2^2 + 2264*u2^3*v2^3 - 2102*u2^3*v2^4 + 670*u2^3*v2^5 + 15*u2^3*
      v2^6 + 24*u2^4 - 299*u2^4*v2 + 1022*u2^4*v2^2 - 1260*u2^4*v2^3 + 476*
      u2^4*v2^4 + 19*u2^4*v2^5 - 24*u2^5 + 184*u2^5*v2 - 354*u2^5*v2^2 + 162*
      u2^5*v2^3 + 14*u2^5*v2^4 + 8*u2^6 - 42*u2^6*v2 + 24*u2^6*v2^2 + 4*u2^6*
      v2^3)*Nc * (  - 1/2*Zeta(3)*G(0,v2) )

       + Den( - 1 + v2)^3*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(7*v2^3 - 64
      *v2^4 + 206*v2^5 - 327*v2^6 + 280*v2^7 - 125*v2^8 + 23*v2^9 + 20*u2*v2^2
       - 207*u2*v2^3 + 757*u2*v2^4 - 1367*u2*v2^5 + 1326*u2*v2^6 - 664*u2*v2^7
       + 135*u2*v2^8 + 16*u2^2*v2 - 222*u2^2*v2^2 + 1011*u2^2*v2^3 - 2173*u2^2
      *v2^4 + 2442*u2^2*v2^5 - 1392*u2^2*v2^6 + 318*u2^2*v2^7 + 2*u2^3 - 82*
      u2^3*v2 + 578*u2^3*v2^2 - 1602*u2^3*v2^3 + 2174*u2^3*v2^4 - 1453*u2^3*
      v2^5 + 382*u2^3*v2^6 - 6*u2^4 + 127*u2^4*v2 - 528*u2^4*v2^2 + 936*u2^4*
      v2^3 - 775*u2^4*v2^4 + 243*u2^4*v2^5 + 6*u2^5 - 60*u2^5*v2 + 165*u2^5*
      v2^2 - 189*u2^5*v2^3 + 75*u2^5*v2^4 - 2*u2^6 + 7*u2^6*v2 - 14*u2^6*v2^2
       + 8*u2^6*v2^3)*Nc * ( 1/6*G(0,0,v2)*Pi^2 )

       + Den( - 1 + v2)^3*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(180*v2^3 - 
      1088*v2^4 + 2761*v2^5 - 3757*v2^6 + 2885*v2^7 - 1183*v2^8 + 202*v2^9 + 
      468*u2*v2^2 - 3372*u2*v2^3 + 11329*u2*v2^4 - 19796*u2*v2^5 + 18258*u2*
      v2^6 - 8392*u2*v2^7 + 1505*u2*v2^8 + 360*u2^2*v2 - 3588*u2^2*v2^2 + 
      17421*u2^2*v2^3 - 38905*u2^2*v2^4 + 42237*u2^2*v2^5 - 21807*u2^2*v2^6 + 
      4282*u2^2*v2^7 + 60*u2^3 - 1448*u2^3*v2 + 12043*u2^3*v2^2 - 35665*u2^3*
      v2^3 + 46513*u2^3*v2^4 - 27467*u2^3*v2^5 + 6012*u2^3*v2^6 - 180*u2^4 + 
      3406*u2^4*v2 - 15170*u2^4*v2^2 + 25494*u2^4*v2^3 - 17770*u2^4*v2^4 + 
      4364*u2^4*v2^5 + 180*u2^5 - 2419*u2^5*v2 + 6381*u2^5*v2^2 - 5505*u2^5*
      v2^3 + 1507*u2^5*v2^4 - 60*u2^6 + 536*u2^6*v2 - 604*u2^6*v2^2 + 176*u2^6
      *v2^3)*Nc * (  - 1/720*Pi^4 )

       + Den( - 1 + v2)^2*Den( - 1 + v2 + u2)^2*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 - 4*u2*v2 + 4*u2*v2^2 + 2*u2^2)*Nc^-1*v2 * (  - 1/2*G(0,1,v2)*i_*Pi
          - 1/2*G(0,1,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 10 + 50*v2
       - 98*v2^2 + 94*v2^3 - 44*v2^4 + 8*v2^5 + 31*u2 - 126*u2*v2 + 180*u2*
      v2^2 - 106*u2*v2^3 + 21*u2*v2^4 - 36*u2^2 + 99*u2^2*v2 - 78*u2^2*v2^2 + 
      15*u2^2*v2^3 + 14*u2^3 - 17*u2^3*v2 - u2^3*v2^2 - u2^4 - 3*u2^4*v2)*
      Nc^-1*v2 * ( 1/12*i_*Pi^3 )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(22 + 81*v2 - 
      544*v2^2 + 926*v2^3 - 654*v2^4 + 169*v2^5 + 149*u2 - 886*u2*v2 + 1792*u2
      *v2^2 - 1522*u2*v2^3 + 467*u2*v2^4 - 272*u2^2 + 1153*u2^2*v2 - 1250*u2^2
      *v2^2 + 369*u2^2*v2^3 + 311*u2^3 - 408*u2^3*v2 + 13*u2^3*v2^2 + 12*u2^3*
      v2^3 - 26*u2^4 - 58*u2^4*v2 + 12*u2^4*v2^2)*Nc*v2 * (  - 1/12*G(0,1,0,v2
         ) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(22 + 201*v2
       - 1024*v2^2 + 1646*v2^3 - 1134*v2^4 + 289*v2^5 + 269*u2 - 1216*u2*v2 + 
      2506*u2*v2^2 - 2440*u2*v2^3 + 881*u2*v2^4 - 122*u2^2 + 853*u2^2*v2 - 
      1604*u2^2*v2^2 + 873*u2^2*v2^3 + 17*u2^3 - 192*u2^3*v2 + 259*u2^3*v2^2
       + 12*u2^3*v2^3 + 106*u2^4 - 22*u2^4*v2 + 12*u2^4*v2^2)*Nc*v2 * (  - 1/
         12*G(1,0,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6*v2 - 24*
      v2^2 + 36*v2^3 - 24*v2^4 + 6*v2^5 - 5*u2 - 132*u2*v2 + 560*u2*v2^2 - 838
      *u2*v2^3 + 549*u2*v2^4 - 134*u2*v2^5 - 142*u2^2 + 710*u2^2*v2 - 1418*
      u2^2*v2^2 + 1280*u2^2*v2^3 - 436*u2^2*v2^4 + 6*u2^2*v2^5 + 151*u2^3 - 
      587*u2^3*v2 + 889*u2^3*v2^2 - 471*u2^3*v2^3 + 18*u2^3*v2^4 + 5*u2^4 + 93
      *u2^4*v2 - 170*u2^4*v2^2 + 18*u2^4*v2^3 - 59*u2^5 - u2^5*v2 + 6*u2^5*
      v2^2)*Nc*u2^-1*v2 * ( 1/6*G(0,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(8*v2 - 34*
      v2^2 + 54*v2^3 - 38*v2^4 + 10*v2^5 + 6*u2 - 33*u2*v2 + 81*u2*v2^2 - 87*
      u2*v2^3 + 33*u2*v2^4 - 3*u2^2 + 32*u2^2*v2 - 67*u2^2*v2^2 + 38*u2^2*v2^3
       + 3*u2^3 - 16*u2^3*v2 + 17*u2^3*v2^2 + 2*u2^4 + 2*u2^4*v2)*Nc^-1*v2
       * ( 1/2*G(0,1,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(21*v2 - 84*
      v2^2 + 126*v2^3 - 84*v2^4 + 21*v2^5 + 17*u2 - 100*u2*v2 + 210*u2*v2^2 - 
      188*u2*v2^3 + 61*u2*v2^4 - 24*u2^2 + 115*u2^2*v2 - 150*u2^2*v2^2 + 59*
      u2^2*v2^3 + 27*u2^3 - 50*u2^3*v2 + 19*u2^3*v2^2 - 4*u2^4)*Nc^-1*v2 * ( 
          - 1/4*G(1 - v2, - v2,u2)*i_*Pi - 1/4*G(1 - v2, - v2,0,u2) + 1/4*G(0,
         v2)*G(1 - v2, - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(31*v2 - 120*
      v2^2 + 174*v2^3 - 112*v2^4 + 27*v2^5 + 27*u2 - 156*u2*v2 + 314*u2*v2^2
       - 268*u2*v2^3 + 83*u2*v2^4 - 44*u2^2 + 181*u2^2*v2 - 222*u2^2*v2^2 + 85
      *u2^2*v2^3 + 37*u2^3 - 70*u2^3*v2 + 29*u2^3*v2^2 - 4*u2^4)*Nc^-1*v2 * ( 
         1/4*G(0,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(63*v2 - 252*
      v2^2 + 378*v2^3 - 252*v2^4 + 63*v2^5 + 111*u2 - 284*u2*v2 + 454*u2*v2^2
       - 500*u2*v2^3 + 219*u2*v2^4 + 64*u2^2 - 155*u2^2*v2 - 158*u2^2*v2^2 + 
      249*u2^2*v2^3 - 183*u2^3 + 198*u2^3*v2 + 93*u2^3*v2^2 + 108*u2^4)*Nc*v2
       * ( 1/12*G(1 - v2, - v2,u2)*i_*Pi + 1/12*G(1 - v2, - v2,0,u2) - 1/12*G(
         0,v2)*G(1 - v2, - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 95*v2 + 
      420*v2^2 - 733*v2^3 + 629*v2^4 - 264*v2^5 + 43*v2^6 - 23*u2 + 290*u2*v2
       - 632*u2*v2^2 + 675*u2*v2^3 - 499*u2*v2^4 + 189*u2*v2^5 + 14*u2^2 + 264
      *u2^2*v2 - 424*u2^2*v2^2 - 150*u2^2*v2^3 + 296*u2^2*v2^4 + 235*u2^3 - 
      573*u2^3*v2 + 196*u2^3*v2^2 + 184*u2^3*v2^3 + 12*u2^3*v2^4 - 103*u2^4 + 
      166*u2^4*v2 + 21*u2^4*v2^2 + 24*u2^4*v2^3 + 55*u2^5 - 13*u2^5*v2 + 12*
      u2^5*v2^2)*Nc*v2 * ( 1/6*G(0,0,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 78*v2 + 
      341*v2^2 - 588*v2^3 + 498*v2^4 - 206*v2^5 + 33*v2^6 - 30*u2 + 286*u2*v2
       - 684*u2*v2^2 + 832*u2*v2^3 - 606*u2*v2^4 + 202*u2*v2^5 + 41*u2^2 - 66*
      u2^2*v2 + 373*u2^2*v2^2 - 828*u2^2*v2^3 + 480*u2^2*v2^4 + 78*u2^3 + 98*
      u2^3*v2 - 690*u2^3*v2^2 + 558*u2^3*v2^3 + 59*u2^4 - 290*u2^4*v2 + 319*
      u2^4*v2^2 - 28*u2^5 + 72*u2^5*v2)*Nc*v2 * (  - 1/4*G(0,0,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 63*v2 + 
      303*v2^2 - 588*v2^3 + 576*v2^4 - 285*v2^5 + 57*v2^6 - 45*u2 + 402*u2*v2
       - 994*u2*v2^2 + 1220*u2*v2^3 - 841*u2*v2^4 + 258*u2*v2^5 + 135*u2^2 - 
      407*u2^2*v2 + 496*u2^2*v2^2 - 635*u2^2*v2^3 + 411*u2^2*v2^4 + 17*u2^3 - 
      406*u2^3*v2 + 236*u2^3*v2^2 + 255*u2^3*v2^3 + 6*u2^3*v2^4 - 258*u2^4 + 
      438*u2^4*v2 + 24*u2^4*v2^2 + 12*u2^4*v2^3 + 123*u2^5 - 21*u2^5*v2 + 6*
      u2^5*v2^2)*Nc*v2 * (  - 1/36*i_*Pi^3 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 48*v2 + 
      249*v2^2 - 531*v2^3 + 567*v2^4 - 297*v2^5 + 60*v2^6 - 2*u2 + 85*u2*v2 - 
      817*u2*v2^2 + 1612*u2*v2^3 - 1055*u2*v2^4 + 129*u2*v2^5 + 48*u2*v2^6 - 
      72*u2^2 - 631*u2^2*v2 + 2165*u2^2*v2^2 - 1729*u2^2*v2^3 + 87*u2^2*v2^4
       + 180*u2^2*v2^5 - 299*u2^3 + 1537*u2^3*v2 - 1693*u2^3*v2^2 + 87*u2^3*
      v2^3 + 252*u2^3*v2^4 + 417*u2^4 - 934*u2^4*v2 + 129*u2^4*v2^2 + 156*u2^4
      *v2^3 - 212*u2^5 + 60*u2^5*v2 + 36*u2^5*v2^2)*Nc*v2 * (  - 1/12*G(0,v2)*
         i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 33*v2 + 
      150*v2^2 - 273*v2^3 + 249*v2^4 - 114*v2^5 + 21*v2^6 + 57*u2 - 180*u2*v2
       + 350*u2*v2^2 - 319*u2*v2^3 + 23*u2*v2^4 + 69*u2*v2^5 - 150*u2^2 + 838*
      u2^2*v2 - 1436*u2^2*v2^2 + 652*u2^2*v2^3 + 96*u2^2*v2^4 + 305*u2^3 - 
      1153*u2^3*v2 + 872*u2^3*v2^2 + 84*u2^3*v2^3 - 6*u2^3*v2^4 - 285*u2^4 + 
      450*u2^4*v2 + 51*u2^4*v2^2 - 12*u2^4*v2^3 + 93*u2^5 + 15*u2^5*v2 - 6*
      u2^5*v2^2)*Nc*v2 * ( 1/36*G(1,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 32*v2 + 
      142*v2^2 - 251*v2^3 + 221*v2^4 - 97*v2^5 + 17*v2^6 - 86*u2 + 442*u2*v2
       - 897*u2*v2^2 + 834*u2*v2^3 - 315*u2*v2^4 + 22*u2*v2^5 + 192*u2^2 - 737
      *u2^2*v2 + 1010*u2^2*v2^2 - 411*u2^2*v2^3 - 54*u2^2*v2^4 - 145*u2^3 + 
      516*u2^3*v2 - 295*u2^3*v2^2 - 124*u2^3*v2^3 - 10*u2^3*v2^4 + 119*u2^4 - 
      132*u2^4*v2 - 83*u2^4*v2^2 - 20*u2^4*v2^3 - 30*u2^5 - 18*u2^5*v2 - 10*
      u2^5*v2^2)*Nc*v2 * (  - 1/12*G(0,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 24*v2 + 
      135*v2^2 - 309*v2^3 + 345*v2^4 - 183*v2^5 + 36*v2^6 + 182*u2 - 757*u2*v2
       + 895*u2*v2^2 - 136*u2*v2^3 - 247*u2*v2^4 + 15*u2*v2^5 + 48*u2*v2^6 - 
      480*u2^2 + 1147*u2^2*v2 - 731*u2^2*v2^2 + 19*u2^2*v2^3 - 135*u2^2*v2^4
       + 180*u2^2*v2^5 + 149*u2^3 - 241*u2^3*v2 + 19*u2^3*v2^2 - 135*u2^3*v2^3
       + 252*u2^3*v2^4 + 9*u2^4 - 92*u2^4*v2 + 15*u2^4*v2^2 + 156*u2^4*v2^3 - 
      28*u2^5 + 36*u2^5*v2 + 36*u2^5*v2^2)*Nc*v2 * (  - 1/12*G(0,u2)*G(0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 22*v2 + 
      161*v2^2 - 424*v2^3 + 526*v2^4 - 314*v2^5 + 73*v2^6 - 142*u2 + 854*u2*v2
       - 2156*u2*v2^2 + 2620*u2*v2^3 - 1478*u2*v2^4 + 302*u2*v2^5 + 453*u2^2
       - 2150*u2^2*v2 + 3707*u2^2*v2^2 - 2524*u2^2*v2^3 + 514*u2^2*v2^4 - 538*
      u2^3 + 1994*u2^3*v2 - 1988*u2^3*v2^2 + 460*u2^3*v2^3 - 12*u2^3*v2^4 + 
      381*u2^4 - 746*u2^4*v2 + 221*u2^4*v2^2 - 24*u2^4*v2^3 - 118*u2^5 + 46*
      u2^5*v2 - 12*u2^5*v2^2)*Nc*v2 * ( 1/12*G(0,u2)*G(0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 16*v2 + 
      71*v2^2 - 126*v2^3 + 112*v2^4 - 50*v2^5 + 9*v2^6 - 2*u2 + 44*u2*v2 - 133
      *u2*v2^2 + 193*u2*v2^3 - 153*u2*v2^4 + 51*u2*v2^5 + u2^2 - 8*u2^2*v2 + 
      79*u2^2*v2^2 - 184*u2^2*v2^3 + 112*u2^2*v2^4 + 13*u2^3 - 11*u2^3*v2 - 
      106*u2^3*v2^2 + 120*u2^3*v2^3 - 9*u2^4 - 22*u2^4*v2 + 63*u2^4*v2^2 + 3*
      u2^5 + 13*u2^5*v2)*Nc^-1*v2 * (  - 1/2*Zeta(3) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 12*v2 + 
      53*v2^2 - 90*v2^3 + 72*v2^4 - 26*v2^5 + 3*v2^6 - 8*u2 + 64*u2*v2 - 120*
      u2*v2^2 + 90*u2*v2^3 - 36*u2*v2^4 + 10*u2*v2^5 + 19*u2^2 - 10*u2^2*v2 - 
      17*u2^2*v2^2 - 4*u2^2*v2^3 + 12*u2^2*v2^4 + 24*u2^3 - 26*u2^3*v2 - 8*
      u2^3*v2^2 + 6*u2^3*v2^3 + 9*u2^4 - 18*u2^4*v2 + u2^4*v2^2 - 4*u2^5)*
      Nc^-1*v2 * (  - 1/4*G(0,0,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 11*v2 + 
      84*v2^2 - 229*v2^3 + 293*v2^4 - 180*v2^5 + 43*v2^6 - 83*u2 + 470*u2*v2
       - 1364*u2*v2^2 + 1917*u2*v2^3 - 1207*u2*v2^4 + 267*u2*v2^5 + 242*u2^2
       - 1548*u2^2*v2 + 3149*u2^2*v2^2 - 2484*u2^2*v2^3 + 641*u2^2*v2^4 - 485*
      u2^3 + 1899*u2^3*v2 - 2213*u2^3*v2^2 + 751*u2^3*v2^3 - 6*u2^3*v2^4 + 374
      *u2^4 - 902*u2^4*v2 + 432*u2^4*v2^2 - 12*u2^4*v2^3 - 146*u2^5 + 98*u2^5*
      v2 - 6*u2^5*v2^2)*Nc*v2 * (  - 1/6*G(0,0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 6*v2 + 
      51*v2^2 - 138*v2^3 + 168*v2^4 - 96*v2^5 + 21*v2^6 - 138*u2 + 750*u2*v2
       - 1850*u2*v2^2 + 2080*u2*v2^3 - 920*u2*v2^4 + 78*u2*v2^5 + 435*u2^2 - 
      2236*u2^2*v2 + 3575*u2^2*v2^2 - 1906*u2^2*v2^3 + 132*u2^2*v2^4 - 656*
      u2^3 + 1978*u2^3*v2 - 1556*u2^3*v2^2 + 138*u2^3*v2^3 - 12*u2^3*v2^4 + 
      315*u2^4 - 594*u2^4*v2 + 87*u2^4*v2^2 - 24*u2^4*v2^3 - 120*u2^5 + 24*
      u2^5*v2 - 12*u2^5*v2^2)*Nc*v2 * ( 1/12*G(0, - v2,u2)*i_*Pi + 1/12*G(0,
          - v2,0,u2) - 1/12*G(0,v2)*G(0, - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 2*v2 + 
      13*v2^2 - 34*v2^3 + 44*v2^4 - 28*v2^5 + 7*v2^6 - 6*u2 + 38*u2*v2 - 118*
      u2*v2^2 + 176*u2*v2^3 - 120*u2*v2^4 + 30*u2*v2^5 + 17*u2^2 - 112*u2^2*v2
       + 213*u2^2*v2^2 - 166*u2^2*v2^3 + 48*u2^2*v2^4 - 32*u2^3 + 82*u2^3*v2
       - 80*u2^3*v2^2 + 34*u2^3*v2^3 + u2^4 - 2*u2^4*v2 + 9*u2^4*v2^2 + 4*u2^5
      )*Nc^-1*v2 * (  - 1/4*G(0, - v2,u2)*i_*Pi - 1/4*G(0, - v2,0,u2) + 1/4*G(
         0,v2)*G(0, - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - v2 + 6*
      v2^2 - 19*v2^3 + 31*v2^4 - 24*v2^5 + 7*v2^6 + 3*u2 - 15*u2*v2 - 59*u2*
      v2^2 + 194*u2*v2^3 - 166*u2*v2^4 + 43*u2*v2^5 - 13*u2^2 - 104*u2^2*v2 + 
      372*u2^2*v2^2 - 362*u2^2*v2^3 + 107*u2^2*v2^4 - 60*u2^3 + 269*u2^3*v2 - 
      348*u2^3*v2^2 + 133*u2^3*v2^3 + 60*u2^4 - 154*u2^4*v2 + 82*u2^4*v2^2 - 
      26*u2^5 + 20*u2^5*v2)*Nc^-1*v2 * (  - 1/12*G(0,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - v2 + 6*
      v2^2 - 17*v2^3 + 25*v2^4 - 18*v2^5 + 5*v2^6 + 3*u2 - 3*u2*v2 - 20*u2*
      v2^2 + 57*u2*v2^3 - 57*u2*v2^4 + 20*u2*v2^5 - u2^2 - 8*u2^2*v2 + 55*u2^2
      *v2^2 - 76*u2^2*v2^3 + 30*u2^2*v2^4 - u2^3 + 34*u2^3*v2 - 55*u2^3*v2^2
       + 20*u2^3*v2^3 + 11*u2^4 - 20*u2^4*v2 + 5*u2^4*v2^2 - 2*u2^5)*Nc^-1*v2
       * ( 1/12*G(0,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(6*v2 - 26*
      v2^2 + 41*v2^3 - 27*v2^4 + 5*v2^5 + v2^6 + 4*u2 - 31*u2*v2 + 48*u2*v2^2
       - 12*u2*v2^3 - 16*u2*v2^4 + 7*u2*v2^5 - 9*u2^2 - 7*u2^2*v2 + 46*u2^2*
      v2^2 - 44*u2^2*v2^3 + 14*u2^2*v2^4 - 16*u2^3 + 25*u2^3*v2 - 15*u2^3*v2^2
       + 10*u2^3*v2^3 - 6*u2^4 + 13*u2^4*v2 + u2^4*v2^2 + 5*u2^5 - u2^5*v2)*
      Nc^-1*v2 * (  - 1/2*G(0,0,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(11*v2 + 18*
      v2^2 - 179*v2^3 + 319*v2^4 - 228*v2^5 + 59*v2^6 - u2 + 154*u2*v2 - 644*
      u2*v2^2 + 1063*u2*v2^3 - 805*u2*v2^4 + 233*u2*v2^5 + 112*u2^2 - 572*u2^2
      *v2 + 1129*u2^2*v2^2 - 1026*u2^2*v2^3 + 357*u2^2*v2^4 - 119*u2^3 + 417*
      u2^3*v2 - 543*u2^3*v2^2 + 263*u2^3*v2^3 - 6*u2^3*v2^4 + 32*u2^4 - 88*
      u2^4*v2 + 92*u2^4*v2^2 - 12*u2^4*v2^3 + 6*u2^5 + 12*u2^5*v2 - 6*u2^5*
      v2^2)*Nc*v2 * ( 1/6*G(0,u2)*G(1,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(22*v2 - 37*
      v2^2 - 72*v2^3 + 218*v2^4 - 182*v2^5 + 51*v2^6 - 2*u2 + 66*u2*v2 - 608*
      u2*v2^2 + 1224*u2*v2^3 - 878*u2*v2^4 + 198*u2*v2^5 + 55*u2^2 - 834*u2^2*
      v2 + 2067*u2^2*v2^2 - 1600*u2^2*v2^3 + 312*u2^2*v2^4 - 322*u2^3 + 1382*
      u2^3*v2 - 1390*u2^3*v2^2 + 258*u2^3*v2^3 - 12*u2^3*v2^4 + 321*u2^4 - 582
      *u2^4*v2 + 117*u2^4*v2^2 - 24*u2^4*v2^3 - 96*u2^5 + 24*u2^5*v2 - 12*u2^5
      *v2^2)*Nc*v2 * ( 1/12*G(0,1,v2)*G(0,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(22*v2 - 33*
      v2^2 - 88*v2^3 + 242*v2^4 - 198*v2^5 + 55*v2^6 - 110*u2 + 662*u2*v2 - 
      1500*u2*v2^2 + 1668*u2*v2^3 - 934*u2*v2^4 + 214*u2*v2^5 + 431*u2^2 - 
      1610*u2^2*v2 + 2143*u2^2*v2^2 - 1300*u2^2*v2^3 + 336*u2^2*v2^4 - 330*
      u2^3 + 670*u2^3*v2 - 578*u2^3*v2^2 + 274*u2^3*v2^3 - 12*u2^3*v2^4 - 47*
      u2^4 - 2*u2^4*v2 + 121*u2^4*v2^2 - 24*u2^4*v2^3 + 12*u2^5 + 24*u2^5*v2
       - 12*u2^5*v2^2)*Nc*v2 * ( 1/12*G(0,v2)*G(0,1 - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(30*v2 - 96*
      v2^2 + 93*v2^3 - 3*v2^4 - 39*v2^5 + 15*v2^6 + 120*u2 - 582*u2*v2 + 1096*
      u2*v2^2 - 845*u2*v2^3 + 130*u2*v2^4 + 81*u2*v2^5 - 306*u2^2 + 1223*u2^2*
      v2 - 1537*u2^2*v2^2 + 467*u2^2*v2^3 + 153*u2^2*v2^4 + 310*u2^3 - 821*
      u2^3*v2 + 442*u2^3*v2^2 + 123*u2^3*v2^3 - 126*u2^4 + 198*u2^4*v2 + 36*
      u2^4*v2^2 + 54*u2^5)*Nc*v2 * (  - 1/36*G(0,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - v2^2 + 3
      *v2^3 - 3*v2^4 + v2^5 + 22*u2 - 113*u2*v2 + 241*u2*v2^2 - 247*u2*v2^3 + 
      121*u2*v2^4 - 32*u2*v2^5 + 8*u2*v2^6 - 68*u2^2 + 295*u2^2*v2 - 499*u2^2*
      v2^2 + 354*u2^2*v2^3 - 114*u2^2*v2^4 + 32*u2^2*v2^5 + 79*u2^3 - 336*u2^3
      *v2 + 381*u2^3*v2^2 - 150*u2^3*v2^3 + 48*u2^3*v2^4 - 81*u2^4 + 179*u2^4*
      v2 - 86*u2^4*v2^2 + 32*u2^4*v2^3 + 32*u2^5 - 18*u2^5*v2 + 8*u2^5*v2^2)*
      Nc^-1*v2 * (  - 1/4*G(0,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(v2^2 - 3*
      v2^3 + 3*v2^4 - v2^5 - 2*u2 + 17*u2*v2 - 97*u2*v2^2 + 132*u2*v2^3 - 23*
      u2*v2^4 - 35*u2*v2^5 + 8*u2*v2^6 + 12*u2^2 - 159*u2^2*v2 + 297*u2^2*v2^2
       - 57*u2^2*v2^3 - 125*u2^2*v2^4 + 32*u2^2*v2^5 - 67*u2^3 + 221*u2^3*v2
       - 61*u2^3*v2^2 - 165*u2^3*v2^3 + 48*u2^3*v2^4 + 53*u2^4 - 38*u2^4*v2 - 
      95*u2^4*v2^2 + 32*u2^4*v2^3 - 12*u2^5 - 20*u2^5*v2 + 8*u2^5*v2^2)*Nc^-1*
      v2 * ( 1/4*G(0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(3*v2^2 - 12
      *v2^3 + 18*v2^4 - 12*v2^5 + 3*v2^6 - 2*u2 + 15*u2*v2 - 40*u2*v2^2 + 56*
      u2*v2^3 - 42*u2*v2^4 + 13*u2*v2^5 + 8*u2^2 - 30*u2^2*v2 + 51*u2^2*v2^2
       - 50*u2^2*v2^3 + 21*u2^2*v2^4 - 4*u2^3 + 11*u2^3*v2 - 20*u2^3*v2^2 + 15
      *u2^3*v2^3 - 2*u2^4 + 2*u2^4*v2 + 4*u2^4*v2^2 + 2*u2^5)*Nc^-1*v2 * (  - 
         1/2*G(0,u2)*G(0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(4*v2^2 - 22
      *v2^3 + 42*v2^4 - 34*v2^5 + 10*v2^6 + 42*u2 - 190*u2*v2 + 355*u2*v2^2 - 
      257*u2*v2^3 - u2*v2^4 + 51*u2*v2^5 - 110*u2^2 + 464*u2^2*v2 - 701*u2^2*
      v2^2 + 252*u2^2*v2^3 + 95*u2^2*v2^4 + 129*u2^3 - 577*u2^3*v2 + 435*u2^3*
      v2^2 + 79*u2^3*v2^3 - 175*u2^4 + 280*u2^4*v2 + 27*u2^4*v2^2 + 64*u2^5 + 
      2*u2^5*v2)*Nc*v2 * ( 1/6*G(1,0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(5*v2^2 - 18
      *v2^3 + 24*v2^4 - 14*v2^5 + 3*v2^6 - 4*u2 + 32*u2*v2 - 108*u2*v2^2 + 158
      *u2*v2^3 - 100*u2*v2^4 + 22*u2*v2^5 + 19*u2^2 - 126*u2^2*v2 + 241*u2^2*
      v2^2 - 188*u2^2*v2^3 + 54*u2^2*v2^4 - 40*u2^3 + 118*u2^3*v2 - 134*u2^3*
      v2^2 + 60*u2^3*v2^3 + 11*u2^4 - 34*u2^4*v2 + 31*u2^4*v2^2 - 2*u2^5 + 6*
      u2^5*v2)*Nc^-1*v2 * ( 1/4*G(0,0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(6*v2^2 - 24
      *v2^3 + 36*v2^4 - 24*v2^5 + 6*v2^6 - 21*u2*v2 + 105*u2*v2^2 - 213*u2*
      v2^3 + 219*u2*v2^4 - 114*u2*v2^5 + 24*u2*v2^6 + 63*u2^2 - 198*u2^2*v2 + 
      311*u2^2*v2^2 - 226*u2^2*v2^3 + 2*u2^2*v2^4 + 42*u2^2*v2^5 + 6*u2^2*v2^6
       - 147*u2^3 + 724*u2^3*v2 - 1151*u2^3*v2^2 + 580*u2^3*v2^3 - 30*u2^3*
      v2^4 + 24*u2^3*v2^5 + 254*u2^4 - 862*u2^4*v2 + 728*u2^4*v2^2 - 102*u2^4*
      v2^3 + 36*u2^4*v2^4 - 180*u2^5 + 330*u2^5*v2 - 66*u2^5*v2^2 + 24*u2^5*
      v2^3 + 60*u2^6 - 12*u2^6*v2 + 6*u2^6*v2^2)*Nc*u2^-1*v2 * ( 1/36*G(1 - v2
         ,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(6*v2^2 - 23
      *v2^3 + 33*v2^4 - 21*v2^5 + 5*v2^6 - 6*u2 + 36*u2*v2 - 86*u2*v2^2 + 107*
      u2*v2^3 - 70*u2*v2^4 + 19*u2*v2^5 + 18*u2^2 - 67*u2^2*v2 + 110*u2^2*v2^2
       - 85*u2^2*v2^3 + 24*u2^2*v2^4 - 10*u2^3 + 43*u2^3*v2 - 43*u2^3*v2^2 + 8
      *u2^3*v2^3 + 7*u2^4 - 6*u2^4*v2 - 5*u2^4*v2^2 + u2^5 - 3*u2^5*v2)*Nc^-1*
      v2 * (  - 1/12*G(1,v2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(6*v2^2 - 21
      *v2^3 + 27*v2^4 - 15*v2^5 + 3*v2^6 - 2*u2 + 20*u2*v2 - 61*u2*v2^2 + 84*
      u2*v2^3 - 55*u2*v2^4 + 14*u2*v2^5 + 10*u2^2 - 47*u2^2*v2 + 94*u2^2*v2^2
       - 81*u2^2*v2^3 + 24*u2^2*v2^4 - 9*u2^3 + 48*u2^3*v2 - 59*u2^3*v2^2 + 18
      *u2^3*v2^3 + 11*u2^4 - 20*u2^4*v2 + 5*u2^4*v2^2 - 2*u2^5)*Nc^-1*v2 * ( 
          - 1/2*G(0,v2)*G(1 - v2,u2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(7*v2^2 - 24
      *v2^3 + 30*v2^4 - 16*v2^5 + 3*v2^6 - 4*u2 + 30*u2*v2 - 90*u2*v2^2 + 114*
      u2*v2^3 - 58*u2*v2^4 + 8*u2*v2^5 + 15*u2^2 - 84*u2^2*v2 + 135*u2^2*v2^2
       - 66*u2^2*v2^3 - 22*u2^3 + 56*u2^3*v2 - 20*u2^3*v2^2 - 18*u2^3*v2^3 + 5
      *u2^4 + 6*u2^4*v2 - 19*u2^4*v2^2 + 2*u2^5 - 6*u2^5*v2)*Nc^-1*v2 * (  - 1/
         4*G(1,0,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(11*v2^2 - 
      41*v2^3 + 57*v2^4 - 35*v2^5 + 8*v2^6 - 6*u2 + 46*u2*v2 - 135*u2*v2^2 + 
      190*u2*v2^3 - 129*u2*v2^4 + 34*u2*v2^5 + 23*u2^2 - 111*u2^2*v2 + 213*
      u2^2*v2^2 - 179*u2^2*v2^3 + 54*u2^2*v2^4 - 23*u2^3 + 96*u2^3*v2 - 113*
      u2^3*v2^2 + 38*u2^3*v2^3 + 16*u2^4 - 30*u2^4*v2 + 10*u2^4*v2^2 - 2*u2^5)
      *Nc^-1*v2 * (  - 1/12*G(1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(12*v2^2 - 
      48*v2^3 + 72*v2^4 - 48*v2^5 + 12*v2^6 + 2*u2*v2 - 189*u2*v2^2 + 682*u2*
      v2^3 - 932*u2*v2^4 + 564*u2*v2^5 - 127*u2*v2^6 + 14*u2^2 - 470*u2^2*v2
       + 1812*u2^2*v2^2 - 2826*u2^2*v2^3 + 2038*u2^2*v2^4 - 580*u2^2*v2^5 + 12
      *u2^2*v2^6 - 281*u2^3 + 1508*u2^3*v2 - 3055*u2^3*v2^2 + 2782*u2^3*v2^3
       - 1002*u2^3*v2^4 + 48*u2^3*v2^5 + 330*u2^4 - 1264*u2^4*v2 + 1634*u2^4*
      v2^2 - 796*u2^4*v2^3 + 72*u2^4*v2^4 - 151*u2^5 + 326*u2^5*v2 - 271*u2^5*
      v2^2 + 48*u2^5*v2^3 - 12*u2^6 - 24*u2^6*v2 + 12*u2^6*v2^2)*Nc*u2^-1*v2
       * (  - 1/12*G(0,v2)*G(1 - v2,0,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(37*v2^2 - 
      154*v2^3 + 240*v2^4 - 166*v2^5 + 43*v2^6 + 54*u2 - 220*u2*v2 + 297*u2*
      v2^2 + 31*u2*v2^3 - 343*u2*v2^4 + 181*u2*v2^5 - 149*u2^2 + 576*u2^2*v2
       - 594*u2^2*v2^2 - 106*u2^2*v2^3 + 273*u2^2*v2^4 + 179*u2^3 - 507*u2^3*
      v2 + 213*u2^3*v2^2 + 163*u2^3*v2^3 + 6*u2^3*v2^4 - 122*u2^4 + 202*u2^4*
      v2 + 16*u2^4*v2^2 + 12*u2^4*v2^3 + 60*u2^5 - 12*u2^5*v2 + 6*u2^5*v2^2)*
      Nc*v2 * ( 1/6*G(1,0,1,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(47*v2^2 - 
      170*v2^3 + 228*v2^4 - 134*v2^5 + 29*v2^6 + 84*u2 - 302*u2*v2 + 598*u2*
      v2^2 - 476*u2*v2^3 - 54*u2*v2^4 + 150*u2*v2^5 - 181*u2^2 + 1082*u2^2*v2
       - 1719*u2^2*v2^2 + 520*u2^2*v2^3 + 298*u2^2*v2^4 + 398*u2^3 - 1326*u2^3
      *v2 + 776*u2^3*v2^2 + 284*u2^3*v2^3 - 311*u2^4 + 446*u2^4*v2 + 129*u2^4*
      v2^2 + 110*u2^5 + 22*u2^5*v2)*Nc*v2 * ( 1/12*G(0,v2)*G(1 - v2,u2)*i_*Pi
          )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(51*v2^2 - 
      204*v2^3 + 306*v2^4 - 204*v2^5 + 51*v2^6 - 24*u2 + 198*u2*v2 - 894*u2*
      v2^2 + 1510*u2*v2^3 - 1010*u2*v2^4 + 220*u2*v2^5 + 99*u2^2 - 1032*u2^2*
      v2 + 2419*u2^2*v2^2 - 1886*u2^2*v2^3 + 400*u2^2*v2^4 - 366*u2^3 + 1580*
      u2^3*v2 - 1676*u2^3*v2^2 + 390*u2^3*v2^3 - 12*u2^3*v2^4 + 365*u2^4 - 714
      *u2^4*v2 + 205*u2^4*v2^2 - 24*u2^4*v2^3 - 118*u2^5 + 46*u2^5*v2 - 12*
      u2^5*v2^2)*Nc*v2 * ( 1/12*G(0,1,v2)*i_*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(99*v2^2 - 
      402*v2^3 + 612*v2^4 - 414*v2^5 + 105*v2^6 - 108*u2 + 690*u2*v2 - 2000*u2
      *v2^2 + 2782*u2*v2^3 - 1784*u2*v2^4 + 420*u2*v2^5 + 375*u2^2 - 2026*u2^2
      *v2 + 3791*u2^2*v2^2 - 2716*u2^2*v2^3 + 576*u2^2*v2^4 - 536*u2^3 + 1960*
      u2^3*v2 - 1802*u2^3*v2^2 + 258*u2^3*v2^3 + 24*u2^3*v2^4 + 339*u2^4 - 522
      *u2^4*v2 - 57*u2^4*v2^2 + 48*u2^4*v2^3 - 66*u2^5 - 54*u2^5*v2 + 24*u2^5*
      v2^2)*Nc*v2 * ( 1/12*G(1,1,0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 4 + 16*
      v2 - 22*v2^2 + 10*v2^3 + 8*u2 - 20*u2*v2 + 13*u2*v2^2 - 2*u2^2 + 4*u2^2*
      v2 + u2^3)*u2*v2 * ( 2/3*G(0,u2)*G(0,v2)*Nf )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2 + 8*v2
       - 8*v2^2 + 2*v2^3 + 4*u2 - 4*u2*v2 - u2*v2^2 + 2*u2^2 - 4*u2^2*v2 - 
      u2^3)*u2*v2 * ( 2/3*G(0,v2)*i_*Nf*Pi )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 12*v2^2
       + 36*v2^3 - 36*v2^4 + 12*v2^5 - 24*u2*v2 + 19*u2*v2^2 + 111*u2*v2^3 - 
      183*u2*v2^4 + 77*u2*v2^5 - 120*u2^2 + 410*u2^2*v2 - 517*u2^2*v2^2 + 32*
      u2^2*v2^3 + 183*u2^2*v2^4 + 12*u2^2*v2^5 + 211*u2^3 - 767*u2^3*v2 + 517*
      u2^3*v2^2 + 111*u2^3*v2^3 + 36*u2^3*v2^4 - 211*u2^4 + 410*u2^4*v2 - 19*
      u2^4*v2^2 + 36*u2^4*v2^3 + 120*u2^5 - 24*u2^5*v2 + 12*u2^5*v2^2)*Nc*
      u2^-1*v2 * ( 1/12*G(0,1,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 7*v2^2
       + 17*v2^3 - 13*v2^4 + 3*v2^5 + 4*u2 - 34*u2*v2 + 79*u2*v2^2 - 64*u2*
      v2^3 + 15*u2*v2^4 - 19*u2^2 + 75*u2^2*v2 - 81*u2^2*v2^2 + 21*u2^2*v2^3
       + 17*u2^3 - 34*u2^3*v2 + 9*u2^3*v2^2 - 4*u2^4)*Nc^-1*v2 * (  - 1/4*G(1,
         0,1,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 3*v2^2
       + 9*v2^3 - 9*v2^4 + 3*v2^5 - 6*u2*v2 + 43*u2*v2^2 - 87*u2*v2^3 + 69*u2*
      v2^4 - 19*u2*v2^5 - 30*u2^2 + 179*u2^2*v2 - 397*u2^2*v2^2 + 314*u2^2*
      v2^3 - 69*u2^2*v2^4 + 3*u2^2*v2^5 + 91*u2^3 - 383*u2^3*v2 + 397*u2^3*
      v2^2 - 87*u2^3*v2^3 + 9*u2^3*v2^4 - 91*u2^4 + 179*u2^4*v2 - 43*u2^4*v2^2
       + 9*u2^4*v2^3 + 30*u2^5 - 6*u2^5*v2 + 3*u2^5*v2^2)*Nc*u2^-1*v2 * (  - 1/
         3*G(1 - v2,1,1 - v2,u2) - 1/3*G(1 - v2,1,u2)*i_*Pi + 1/3*G(0,v2)*G(1
          - v2,1,u2) - 1/3*G(1,v2)*G(1 - v2,1,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - v2^2 + 3
      *v2^3 - 3*v2^4 + v2^5 + 27*u2 - 122*u2*v2 + 100*u2*v2^2 - 8*u2*v2^3 + 3*
      u2*v2^4 - 67*u2^2 + 5*u2^2*v2 + 86*u2^2*v2^2 + 3*u2^2*v2^3 - 65*u2^3 + 
      118*u2^3*v2 + u2^3*v2^2 + 27*u2^4)*Nc*v2 * ( 1/3*G(0,1,1 - v2,u2) + 1/3*
         G(0,1,u2)*i_*Pi - 1/3*G(0,1,u2)*G(0,v2) + 1/3*G(0,1,u2)*G(1,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - v2^2 + 5
      *v2^3 - 7*v2^4 + 3*v2^5 + 2*u2 - 12*u2*v2 + 23*u2*v2^2 - 24*u2*v2^3 + 11
      *u2*v2^4 - 7*u2^2 + 15*u2^2*v2 - 19*u2^2*v2^2 + 13*u2^2*v2^3 - u2^3 + 5*
      u2^3*v2^2 + 2*u2^4)*Nc^-1*v2 * ( 1/2*G(0,1,1 - v2,u2) + 1/2*G(0,1,u2)*i_
         *Pi - 1/2*G(0,1,u2)*G(0,v2) + 1/2*G(0,1,u2)*G(1,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(v2^3 - 2*
      v2^4 + v2^5 - 5*u2 + 20*u2*v2 - 33*u2*v2^2 + 16*u2*v2^3 + 2*u2*v2^4 + 10
      *u2^2 - 39*u2^2*v2 + 33*u2^2*v2^2 + u2^2*v2^3 - 10*u2^3 + 20*u2^3*v2 + 5
      *u2^4)*Nc^-1*v2 * (  - 2*G(0,v2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)*Num(2*v2^2 - 2*
      v2^3 - u2 + 8*u2*v2 - 10*u2*v2^2 + 2*u2*v2^3 + 4*u2^2 - 8*u2^2*v2 + 2*
      u2^2*v2^2 - u2^3)*Nc^-1*v2 * (  - G(0,1,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)*Num(5*v2^2 - 14*
      v2^3 + 9*v2^4 + 2*u2 + 2*u2*v2 - 16*u2*v2^2 + 14*u2*v2^3 + u2^2 - 2*u2^2
      *v2 + 5*u2^2*v2^2 + 2*u2^3)*Nc^-1*v2 * (  - 1/2*G(1 - v2,1,1 - v2,u2) - 
         1/2*G(1 - v2,1,u2)*i_*Pi + 1/2*G(0,v2)*G(1 - v2,1,u2) - 1/2*G(1,v2)*
         G(1 - v2,1,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 15 + 45*v2 - 45*v2^2 + 15
      *v2^3 - 53*u2 + 42*u2*v2 + 11*u2*v2^2 + 5*u2^2 - 5*u2^2*v2 + 8*u2^3)*Nc*
      v2 * (  - 1/12*G(1,0,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 12 + 36*v2 - 36*v2^2 + 12
      *v2^3 + 2*u2 - 2*u2*v2^2 + 13*u2^2 - 13*u2^2*v2 - 8*u2^3)*Nc^-1*v2 * ( 1/
         12*G(1,0,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 11 + 30*v2 - 28*v2^2 + 9*
      v2^3 + 4*u2 - 27*u2*v2 + 23*u2*v2^2 - 16*u2^2 + 16*u2^2*v2 + 2*u2^3)*Nc*
      v2 * ( 1/2*G(0,0,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 9 + 27*v2 - 27*v2^2 + 9*
      v2^3 + 22*u2 - 46*u2*v2 + 24*u2*v2^2 - 18*u2^2 + 18*u2^2*v2 + 4*u2^3)*
      Nc^-1*v2 * (  - 1/12*G(1,1,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 7 + 21*v2 - 21*v2^2 + 7*
      v2^3 + 8*u2 - 24*u2*v2 + 16*u2*v2^2 - 11*u2^2 + 11*u2^2*v2 + 2*u2^3)*Nc*
      v2 * (  - 1/2*G(0,0,1,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 12*v2 - 8*v2^2 + 2*
      v2^3 - 9*u2 - 2*u2*v2 + 11*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 2*u2^3)*Nc*
      v2 * (  - 1/2*G(0,1,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 15*v2 - 12*v2^2 + 3*
      v2^3 + 18*u2 - 29*u2*v2 + 11*u2*v2^2 - 10*u2^2 + 10*u2^2*v2 + 2*u2^3)*Nc
      *v2 * ( 1/2*G(0, - v2,1 - v2,u2)*i_*Pi + 1/2*G(0, - v2,1 - v2,0,u2) + 1/
         2*G(0, - v2,u2)*G(1,v2)*i_*Pi - 1/2*G(0, - v2,u2)*G(1,0,v2) + 1/2*G(0
         , - v2,0,1 - v2,u2) + 1/2*G(0, - v2,0,u2)*G(1,v2) - 1/2*G(0,v2)*G(0,
          - v2,1 - v2,u2) - 1/2*G(0,1,v2)*G(0, - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 18*v2 - 18*v2^2 + 6*
      v2^3 - 9*u2 - 4*u2*v2 + 13*u2*v2^2 - 11*u2^2 + 11*u2^2*v2 + 6*u2^3)*Nc*
      v2 * ( 1/2*G(1,0,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 18*v2 - 18*v2^2 + 6*
      v2^3 + 14*u2 - 30*u2*v2 + 16*u2*v2^2 - 17*u2^2 + 17*u2^2*v2 + 6*u2^3)*
      Nc^-1*v2 * ( 1/2*G(1,0,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 5 + 15*v2 - 15*v2^2 + 5*
      v2^3 + 2*u2 - 2*u2*v2^2 + 7*u2^2 - 7*u2^2*v2 - 4*u2^3)*Nc^-1*v2 * (  - 1/
         12*G(1,v2)*i_*Pi^3 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 5 + 15*v2 - 15*v2^2 + 5*
      v2^3 + 21*u2 - 44*u2*v2 + 23*u2*v2^2 - 19*u2^2 + 19*u2^2*v2 - 2*u2^3)*Nc
      *v2 * (  - 1/2*Zeta(3)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 5 + 15*v2 - 14*v2^2 + 4*
      v2^3 + 20*u2 - 50*u2*v2 + 30*u2*v2^2 - 21*u2^2 + 21*u2^2*v2 + 4*u2^3)*
      Nc^-1*v2 * ( 1/12*G(0,1,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 4 + 18*v2 - 21*v2^2 + 6*
      v2^3 + v2^4 + 12*u2 - 11*u2*v2 - 3*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 11*
      u2^2*v2 + u2^2*v2^2 + 4*u2^3)*Nc * (  - 1/2*G(0, - v2, - v2,u2)*i_*Pi - 
         1/2*G(0, - v2, - v2,0,u2) + 1/2*G(0,v2)*G(0, - v2, - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 - 22*u2 + 22*u2*v2 + 6*u2^2 - 6*u2^2*v2 - 2*u2^3)*Nc*v2 * (  - 1/2*
         G(1,1,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 - 18*u2 + 18*u2*v2 + 6*u2^2 - 6*u2^2*v2 - 2*u2^3)*Nc*v2 * ( 1/2*G(0
         ,u2)*G(1,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 - 4*u2 + 4*u2*v2^2 + u2^2 - u2^2*v2 - 2*u2^3)*Nc*v2 * ( 1/2*G(0,1,
         v2)*G(1 - v2,0,u2) - 1/2*G(1,0,1,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 + 4*u2 - 14*u2*v2 + 10*u2*v2^2 - 11*u2^2 + 11*u2^2*v2 + 4*u2^3)*Nc*
      v2 * ( G(1,1,1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 + 8*u2 - 10*u2*v2 + 2*u2*v2^2 - 4*u2^2 + 4*u2^2*v2 + 2*u2^3)*Nc^-1*
      v2 * (  - 1/2*Zeta(3)*G(1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 + 12*u2 - 20*u2*v2 + 8*u2*v2^2 - 7*u2^2 + 7*u2^2*v2 + 2*u2^3)*v2
       * (  - 1/6*G(0,1,v2)*i_*Nf*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*
      v2^3 - 4*u2*v2 + 4*u2*v2^2 + u2^2 - u2^2*v2 - 2*u2^3)*Nc*v2 * ( 1/2*G(0,
         0,v2)*G(1 - v2, - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 6*v2 - 6*v2^2 + 2*
      v2^3 - 2*u2 + 3*u2*v2 - u2*v2^2 + 5*u2^2 - 5*u2^2*v2 - 3*u2^3)*Nc^-1*v2
       * (  - G(1,0,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 6*v2 - 6*v2^2 + 2*
      v2^3 + 12*u2 - 26*u2*v2 + 14*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 4*u2^3)*
      Nc^-1*v2 * (  - 1/2*G(1,1,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 6*v2 - 5*v2^2 + v2^3
       - 2*u2 + 10*u2*v2 - 8*u2*v2^2 + 10*u2^2 - 10*u2^2*v2 - 4*u2^3)*Nc^-1*v2
       * ( 1/2*G(0,1,1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 6*v2 - 4*v2^2 + 10*u2
       - 24*u2*v2 + 14*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 4*u2^3)*Nc^-1*v2 * ( 1/
         2*G(0,1,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 - v2 + 9*v2^2 - 11*v2^3
       + 4*v2^4 + 3*u2 + 7*u2*v2 - 21*u2*v2^2 + 11*u2*v2^3 - 3*u2^2 - 7*u2^2*
      v2 + 10*u2^2*v2^2 + u2^3 + 3*u2^3*v2)*Nc * ( G(1,1,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       - 2*u2 + 2*u2*v2 + 3*u2^2 - 3*u2^2*v2 - 2*u2^3)*Nc*v2 * (  - G(1 - v2,
          - v2, - v2,u2)*i_*Pi - G(1 - v2, - v2, - v2,0,u2) + G(0,v2)*G(1 - v2
         , - v2, - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 8*u2 - 12*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3)*v2 * (  - 
         1/6*G(0,v2)*G(1 - v2,u2)*i_*Nf*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 12*u2 - 16*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3)*v2 * ( 
          - 1/6*G(1,0,v2)*i_*Nf*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       - 4*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3)*Nc*v2 * (  - 1/2*
         G(1 - v2, - v2,0,0,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 2*u2*v2 - 2*u2*v2^2 + 10*u2^2 - 10*u2^2*v2 - 6*u2^3)*Nc^-1*v2 * ( 1/2
         *G(1,1,0,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3
       + 6*u2*v2 - 6*u2*v2^2 + 9*u2^2 - 9*u2^2*v2 - 4*u2^3)*Nc^-1*v2 * ( 1/2*
         G(1,0,1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num(2 - 17*v2 + 39*v2^2 - 35*
      v2^3 + 11*v2^4 - 6*u2 + 36*u2*v2 - 58*u2*v2^2 + 28*u2*v2^3 + 6*u2^2 - 29
      *u2^2*v2 + 23*u2^2*v2^2 - 2*u2^3 + 6*u2^3*v2)*Nc * (  - 1/2*Zeta(3)*G(1
          - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num(4 - 19*v2 + 33*v2^2 - 25*
      v2^3 + 7*v2^4 - 12*u2 + 41*u2*v2 - 48*u2*v2^2 + 19*u2*v2^3 + 12*u2^2 - 
      29*u2^2*v2 + 17*u2^2*v2^2 - 4*u2^3 + 5*u2^3*v2)*Nc * ( 1/6*G(1 - v2,0,u2
         )*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num(6 - 32*v2 + 60*v2^2 - 48*
      v2^3 + 14*v2^4 - 18*u2 + 51*u2*v2 - 66*u2*v2^2 + 33*u2*v2^3 + 18*u2^2 - 
      48*u2^2*v2 + 30*u2^2*v2^2 - 6*u2^3 + 12*u2^3*v2)*Nc * ( 1/12*G(0,u2)*G(1
         ,v2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num(8 - 11*v2 + 3*v2^2 - 3*u2 + 
      3*u2*v2 - u2^2)*Nc*u2*v2 * (  - G(0,1 - v2, - v2,u2)*i_*Pi - G(0,1 - v2,
          - v2,0,u2) + G(0,v2)*G(0,1 - v2, - v2,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^3*Num(10 - 39*v2 + 57*v2^2 - 37*
      v2^3 + 9*v2^4 - 30*u2 + 32*u2*v2 - 6*u2*v2^2 + 4*u2*v2^3 + 30*u2^2 - 11*
      u2^2*v2 - 19*u2^2*v2^2 - 10*u2^3 - 14*u2^3*v2)*Nc * (  - 1/12*G(0,v2)*G(
         1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num( - 1 - v2 + 2*v2^2 - 3*u2 + 
      3*u2*v2 + 4*u2^2)*Nc*v2 * (  - 1/2*G(0,1,1 - v2,u2)*i_*Pi - 1/2*G(0,1,u2
         )*G(1,v2)*i_*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)^2*Num(2 - 4*v2 + 2*v2^2 - 7*u2 + 7
      *u2*v2 + 2*u2^2)*Nc*v2 * (  - 1/2*G(1,0,0,1,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + v2^2 + 2*u2)*Nc
       * ( G(1 - v2,1,1 - v2,u2)*i_*Pi + G(1,v2)*G(1 - v2,1,u2)*i_*Pi )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 1 + v2 - 2*u2)*Nc^-1*v2
       * (  - G(1,1,1,0,v2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num( - 1 + v2 - 2*u2)*Nc*v2 * ( 
          - 1/2*G(0,v2)*G(1 - v2, - v2,0,u2) )

       + Den( - 1 + v2)*Den( - 1 + v2 + u2)*Num(1 - 2*v2 + v2^2 - u2)*Nc * ( 
         G(1 - v2,0, - v2,u2)*i_*Pi + G(1 - v2,0, - v2,0,u2) - G(0,v2)*G(1 - 
         v2,0, - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 14 + 38*v2
       - 33*v2^2 + 7*v2^3 + 2*v2^4 + 24*u2 - 20*u2*v2 - 18*u2*v2^2 + 14*u2*
      v2^3 + 13*u2^2 - 40*u2^2*v2 + 27*u2^2*v2^2 - 15*u2^3 + 19*u2^3*v2 + 4*
      u2^4)*Nc*v2 * ( 1/2*G(0,0,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 12 + 36*v2
       - 36*v2^2 + 12*v2^3 + 24*u2 - 19*u2*v2 - 12*u2*v2^2 + 7*u2*v2^3 + 17*
      u2^2 - 35*u2^2*v2 + 18*u2^2*v2^2 - 11*u2^3 + 15*u2^3*v2 + 4*u2^4)*Nc*v2
       * (  - 1/2*G(0,0,v2)*G(0,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 11 + 4*v2 + 
      57*v2^2 - 82*v2^3 + 32*v2^4 + 29*u2 + 40*u2*v2 - 166*u2*v2^2 + 97*u2*
      v2^3 + 19*u2^2 - 82*u2^2*v2 + 75*u2^2*v2^2 + 2*u2^3 - 7*u2^3*v2 + 6*u2^3
      *v2^2 - 17*u2^4 + 6*u2^4*v2)*Nc*v2 * (  - 1/6*G(0,0,1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 4 + 10*v2 - 
      6*v2^2 - 2*v2^3 + 2*v2^4 + 6*u2 - 33*u2*v2 + 30*u2*v2^2 - 3*u2*v2^3 - 27
      *u2^2 + 39*u2^2*v2 - 12*u2^2*v2^2 + 7*u2^3 - 5*u2^3*v2 + 2*u2^4)*Nc*v2
       * (  - 1/2*G(0,0,v2)*G(0,1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 4 + 11*v2 - 
      9*v2^2 + v2^3 + v2^4 + 7*u2 + 9*u2*v2 - 25*u2*v2^2 + 9*u2*v2^3 + 18*u2^2
       - 36*u2^2*v2 + 18*u2^2*v2^2 - 10*u2^3 + 12*u2^3*v2 + 2*u2^4)*Nc*v2 * ( 
         1/2*G(0,0,u2)*G(0,1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 - 11*v2 + 
      45*v2^2 - 49*v2^3 + 17*v2^4 - 13*u2 + 55*u2*v2 - 91*u2*v2^2 + 49*u2*v2^3
       + 10*u2^2 - 55*u2^2*v2 + 45*u2^2*v2^2 - 13*u2^3 + 11*u2^3*v2 - 2*u2^4)*
      v2 * ( 1/6*G(1,0,0,v2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 - 11*v2 + 
      45*v2^2 - 49*v2^3 + 17*v2^4 - 13*u2 + 79*u2*v2 - 115*u2*v2^2 + 49*u2*
      v2^3 + 34*u2^2 - 79*u2^2*v2 + 45*u2^2*v2^2 - 13*u2^3 + 11*u2^3*v2 - 2*
      u2^4)*v2 * ( 1/6*G(0,0,v2)*G(1 - v2,u2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 - 5*v2 + 
      21*v2^2 - 21*v2^3 + 7*v2^4 - 7*u2 + 45*u2*v2 - 77*u2*v2^2 + 39*u2*v2^3
       + 24*u2^2 - 90*u2^2*v2 + 66*u2^2*v2^2 - 34*u2^3 + 38*u2^3*v2 + 4*u2^4)*
      Nc*v2 * (  - 1/2*G(0,1,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 - 5*v2 + 
      27*v2^2 - 31*v2^3 + 11*v2^4 - 7*u2 + 37*u2*v2 - 61*u2*v2^2 + 31*u2*v2^3
       + 10*u2^2 - 37*u2^2*v2 + 27*u2^2*v2^2 - 7*u2^3 + 5*u2^3*v2 - 2*u2^4)*v2
       * ( 1/6*G(0,1,0,v2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + v2 + 9*
      v2^2 - 13*v2^3 + 5*v2^4 - u2 - 6*u2*v2 - 3*u2*v2^2 + 10*u2*v2^3 - 15*
      u2^2 + 9*u2^2*v2 + 6*u2^2*v2^2 - u2^3 + 3*u2^3*v2 + 2*u2^4)*Nc*v2 * ( 
          - 1/2*G(1,0,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + v2 + 9*
      v2^2 - 13*v2^3 + 5*v2^4 - u2 + 19*u2*v2 - 31*u2*v2^2 + 13*u2*v2^3 + 10*
      u2^2 - 19*u2^2*v2 + 9*u2^2*v2^2 - u2^3 - u2^3*v2 - 2*u2^4)*v2 * ( 1/6*G(
         0,0,1,v2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 3*v2 + 3
      *v2^2 - 7*v2^3 + 3*v2^4 + u2 - 19*u2*v2 + 17*u2*v2^2 + u2*v2^3 - 22*u2^2
       + 28*u2^2*v2 - 6*u2^2*v2^2 + 4*u2^3 - 2*u2^3*v2 + 2*u2^4)*Nc*v2 * (  - 
         1/2*G(0,u2)*G(1,0,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 3
      *v2^2 - 2*v2^3 + 2*v2^4 + 3*u2 - 9*u2*v2 + 4*u2*v2^2 + 2*u2*v2^3 - 6*
      u2^2 + 9*u2^2*v2 - 3*u2^2*v2^2 + 3*u2^3 - 5*u2^3*v2 - 2*u2^4)*Nc^-1*v2
       * ( 1/2*G(0,0,0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 6
      *v2^3 + 3*v2^4 + 3*u2 + 27*u2*v2 - 49*u2*v2^2 + 19*u2*v2^3 + 27*u2^2 - 
      60*u2^2*v2 + 33*u2^2*v2^2 - 17*u2^3 + 19*u2^3*v2 + 2*u2^4)*Nc*v2 * (  - 
         1/2*G(0,1,0,v2)*G(0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 9*v2 - 
      12*v2^2 + 5*v2^3 + 7*u2 - 9*u2*v2 + 22*u2*v2^2 - 28*u2*v2^3 + 8*u2*v2^4
       + 3*u2^2 + 37*u2^2*v2 - 68*u2^2*v2^2 + 24*u2^2*v2^3 + 20*u2^3 - 52*u2^3
      *v2 + 24*u2^3*v2^2 - 12*u2^4 + 8*u2^4*v2)*Nc^-1*v2 * ( 1/4*G( - v2,u2)*
         i_*Pi + 1/4*G( - v2,0,u2) - 1/4*G(0,v2)*G( - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(1 - 3*v2 + 3*
      v2^2 - v2^3 - 2*u2 + 7*u2*v2 - 6*u2*v2^2 + u2*v2^3 + 4*u2^2 - 7*u2^2*v2
       + 3*u2^2*v2^2 - 2*u2^3 + 3*u2^3*v2 + u2^4)*Nc*v2 * ( 2*G(0,v2)*G(1 - v2
         , - v2,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 13*v2 + 27*
      v2^2 - 23*v2^3 + 7*v2^4 - 11*u2 + 16*u2*v2 - 25*u2*v2^2 + 20*u2*v2^3 - 
      11*u2^2 - 10*u2^2*v2 + 21*u2^2*v2^2 - 8*u2^3 + 10*u2^3*v2 + 2*u2^4)*Nc*
      v2 * ( 1/2*G(0,1,v2)*G(0,1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 13*v2 + 27*
      v2^2 - 23*v2^3 + 7*v2^4 - 11*u2 + 77*u2*v2 - 101*u2*v2^2 + 35*u2*v2^3 + 
      50*u2^2 - 113*u2^2*v2 + 63*u2^2*v2^2 - 35*u2^3 + 49*u2^3*v2 + 14*u2^4)*
      v2 * ( 1/6*G(0,0,v2)*i_*Nf*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 7*v2 + 9*
      v2^2 - 5*v2^3 + v2^4 - 5*u2 + 11*u2*v2 - 11*u2*v2^2 + 5*u2*v2^3 + 2*u2^2
       - 11*u2^2*v2 + 9*u2^2*v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*u2^4)*v2 * ( 3/2*G(
         0,0,0,v2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 7*v2 + 9*
      v2^2 - 5*v2^3 + v2^4 - 5*u2 + 17*u2*v2 - 17*u2*v2^2 + 5*u2*v2^3 + 8*u2^2
       - 17*u2^2*v2 + 9*u2^2*v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*u2^4)*Nc*v2 * (  - 
         G(1 - v2, - v2,0,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 7*v2 + 9*
      v2^2 - 5*v2^3 + v2^4 - 5*u2 + 18*u2*v2 - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2
       - 15*u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2 + u2^4)*Nc*v2 * (  - G(
         1 - v2, - v2,1 - v2,u2)*i_*Pi - G(1 - v2, - v2,1 - v2,0,u2) - G(1 - 
         v2, - v2,0,1 - v2,u2) + G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + G(0,1,v2)
         *G(1 - v2, - v2,u2) - G(1,v2)*G(1 - v2, - v2,u2)*i_*Pi - G(1,v2)*G(1
          - v2, - v2,0,u2) + G(1,0,v2)*G(1 - v2, - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(3 - 11*v2 + 15*
      v2^2 - 9*v2^3 + 2*v2^4 - 8*u2 + 18*u2*v2 - 14*u2*v2^2 + 4*u2*v2^3 + 3*
      u2^2 - 3*u2^2*v2 + 2*u2^3 - 4*u2^3*v2 - 2*u2^4)*v2 * ( 1/6*G(0,v2)*Nf*
         Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(4 - 14*v2 + 18*
      v2^2 - 10*v2^3 + 2*v2^4 - 10*u2 + 21*u2*v2 - 16*u2*v2^2 + 5*u2*v2^3 + 3*
      u2^2 - 3*u2^2*v2 + 3*u2^3 - 7*u2^3*v2 - 4*u2^4)*Nc*v2 * (  - 1/2*G(0,0,
         u2)*G(1,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6 - 24*v2 + 36*
      v2^2 - 24*v2^3 + 6*v2^4 - 18*u2 - 5*u2*v2 + 24*u2*v2^2 - u2*v2^3 - 41*
      u2^2 + 71*u2^2*v2 - 30*u2^2*v2^2 + 23*u2^3 - 29*u2^3*v2 - 6*u2^4)*Nc*v2
       * ( 1/12*G(1,v2)*i_*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6 - 19*v2 + 21*
      v2^2 - 12*v2^3 + 4*v2^4 - 13*u2 + 29*u2*v2 - 30*u2*v2^2 + 14*u2*v2^3 + 8
      *u2^2 - 20*u2^2*v2 + 12*u2^2*v2^2 - 2*u2^3 - 2*u2^4)*Nc^-1*v2 * ( 1/2*G(
         0,0,0,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(10 - 32*v2 + 36
      *v2^2 - 16*v2^3 + 2*v2^4 - 22*u2 + 30*u2*v2 - 8*u2*v2^2 - 6*u2^2 + 15*
      u2^2*v2 - 9*u2^2*v2^2 + 7*u2^3 - 9*u2^3*v2 - 2*u2^4)*Nc*v2 * (  - 1/2*G(
         0,0,u2)*G(0,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(14 - 49*v2 + 63
      *v2^2 - 35*v2^3 + 7*v2^4 - 35*u2 + 65*u2*v2 - 53*u2*v2^2 + 23*u2*v2^3 + 
      2*u2^2 - 29*u2^2*v2 + 27*u2^2*v2^2 - 11*u2^3 + 13*u2^3*v2 + 2*u2^4)*v2
       * (  - 1/6*G(0,0,v2)*G(0,u2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(24 - 83*v2 + 
      105*v2^2 - 57*v2^3 + 11*v2^4 - 59*u2 + 197*u2*v2 - 185*u2*v2^2 + 47*u2*
      v2^3 + 92*u2^2 - 167*u2^2*v2 + 75*u2^2*v2^2 - 39*u2^3 + 53*u2^3*v2 + 14*
      u2^4)*Nc*v2 * ( 1/12*G(1 - v2, - v2,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(26 - 92*v2 + 
      120*v2^2 - 68*v2^3 + 14*v2^4 - 66*u2 + 143*u2*v2 - 114*u2*v2^2 + 37*u2*
      v2^3 + 23*u2^2 - 50*u2^2*v2 + 27*u2^2*v2^2 - 4*u2^3 - 4*u2^4)*Nc*v2 * ( 
         1/2*G(0,0,u2)*G(0,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(30 - 112*v2 + 
      147*v2^2 - 81*v2^3 + 16*v2^4 - 82*u2 + 182*u2*v2 - 144*u2*v2^2 + 44*u2*
      v2^3 + 35*u2^2 - 71*u2^2*v2 + 36*u2^2*v2^2 - 8*u2^3 + 6*u2^3*v2 - 2*u2^4
      )*Nc*v2 * ( 1/2*G(0,0,0,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 11*v2 + 34*
      v2^2 - 35*v2^3 + 12*v2^4 - 7*u2 + 37*u2*v2 - 64*u2*v2^2 + 34*u2*v2^3 + 7
      *u2^2 - 37*u2^2*v2 + 32*u2^2*v2^2 - 8*u2^3 + 10*u2^3*v2)*Nc^-1*v2 * ( 
          - 1/2*G(0,v2)*G(1 - v2,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 9*v2 + 27*
      v2^2 - 27*v2^3 + 9*v2^4 - 8*u2 + 36*u2*v2 - 59*u2*v2^2 + 31*u2*v2^3 + 10
      *u2^2 - 47*u2^2*v2 + 38*u2^2*v2^2 - 15*u2^3 + 19*u2^3*v2 + 3*u2^4)*Nc^-1
      *v2 * ( G(1,0,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2*v2 + v2^2
       + 9*v2^3 - 13*v2^4 + 5*v2^5 + 2*u2 - 9*u2*v2 + 30*u2*v2^2 - 45*u2*v2^3
       + 22*u2*v2^4 - 6*u2^2 + 27*u2^2*v2 - 54*u2^2*v2^2 + 33*u2^2*v2^3 + 6*
      u2^3 - 24*u2^3*v2 + 20*u2^3*v2^2 - 2*u2^4 + 4*u2^4*v2)*Nc * (  - 1/2*G(0
         ,0,1,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2*v2 + 2*
      v2^2 + 6*v2^3 - 10*v2^4 + 4*v2^5 + 4*u2 - 16*u2*v2 + 32*u2*v2^2 - 36*u2*
      v2^3 + 16*u2*v2^4 - 12*u2^2 + 38*u2^2*v2 - 47*u2^2*v2^2 + 21*u2^2*v2^3
       + 12*u2^3 - 25*u2^3*v2 + 9*u2^3*v2^2 - 4*u2^4)*Nc * ( 1/2*G(0,1 - v2,u2
         )*G(1,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2*v2 + 3*
      v2^2 + 3*v2^3 - 7*v2^4 + 3*v2^5 + 2*u2 - 7*u2*v2 + 39*u2*v2^2 - 51*u2*
      v2^3 + 17*u2*v2^4 - 6*u2^2 + 42*u2^2*v2 - 66*u2^2*v2^2 + 30*u2^2*v2^3 + 
      6*u2^3 - 24*u2^3*v2 + 20*u2^3*v2^2 - 2*u2^4 + 4*u2^4*v2)*Nc * ( 1/2*G(0,
         1,v2)*G(0,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2 - 2*v2^2
       + 12*v2^3 - 14*v2^4 + 5*v2^5 - 3*u2 + 9*u2*v2 + 4*u2*v2^2 - 25*u2*v2^3
       + 15*u2*v2^4 + 9*u2^2 - 17*u2^2*v2 - 7*u2^2*v2^2 + 15*u2^2*v2^3 - 9*
      u2^3 + 7*u2^3*v2 + 5*u2^3*v2^2 + 3*u2^4)*Nc * (  - 1/6*G(1,v2)*G(1 - v2,
         u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2 + 2*v2^2
       - v2^3 + u2 - 21*u2*v2 + 34*u2*v2^2 - 22*u2*v2^3 + 8*u2*v2^4 - 21*u2^2
       + 49*u2^2*v2 - 54*u2^2*v2^2 + 24*u2^2*v2^3 + 14*u2^3 - 42*u2^3*v2 + 24*
      u2^3*v2^2 - 10*u2^4 + 8*u2^4*v2)*Nc^-1*v2 * ( 1/4*G(1,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(v2 - 4*v2^2 + 6
      *v2^3 - 4*v2^4 + v2^5 - u2 + u2*v2 + 7*u2*v2^2 - 11*u2*v2^3 + 4*u2*v2^4
       + 3*u2^2 - 2*u2^2*v2 - 7*u2^2*v2^2 + 6*u2^2*v2^3 - 3*u2^3 + u2^3*v2 + 4
      *u2^3*v2^2 + u2^4 + u2^4*v2)*Nc * (  - G(1,0,v2)*G(1 - v2,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 - 11*v2^2
       + 21*v2^3 - 17*v2^4 + 5*v2^5 - 2*u2 - u2*v2 + 19*u2*v2^2 - 31*u2*v2^3
       + 15*u2*v2^4 + 6*u2^2 - 8*u2^2*v2 - 13*u2^2*v2^2 + 15*u2^2*v2^3 - 6*
      u2^3 + 3*u2^3*v2 + 5*u2^3*v2^2 + 2*u2^4)*Nc * (  - 1/2*G(1,0,v2)*G(1 - 
         v2,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 - 9*v2^2
       + 15*v2^3 - 11*v2^4 + 3*v2^5 + 4*u2 - 23*u2*v2 + 35*u2*v2^2 - 25*u2*
      v2^3 + 9*u2*v2^4 - 12*u2^2 + 32*u2^2*v2 - 29*u2^2*v2^2 + 9*u2^2*v2^3 + 
      12*u2^3 - 19*u2^3*v2 + 3*u2^3*v2^2 - 4*u2^4)*Nc * ( 1/2*G(0,1,v2)*G(1 - 
         v2,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(4*v2 - 19*v2^2
       + 33*v2^3 - 25*v2^4 + 7*v2^5 - 2*u2 - 7*u2*v2 + 70*u2*v2^2 - 85*u2*v2^3
       + 24*u2*v2^4 + 6*u2^2 + 31*u2^2*v2 - 64*u2^2*v2^2 + 27*u2^2*v2^3 - 6*
      u2^3 - 2*u2^3*v2 + 10*u2^3*v2^2 + 2*u2^4)*Nc * (  - 1/2*G(0,0,1,1 - v2,
         u2) - 1/2*G(0,0,1,u2)*i_*Pi + 1/2*G(0,0,1,u2)*G(0,v2) - 1/2*G(0,0,1,
         u2)*G(1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(10*v2 - 43*v2^2
       + 69*v2^3 - 49*v2^4 + 13*v2^5 + 4*u2 - 49*u2*v2 + 115*u2*v2^2 - 111*u2*
      v2^3 + 41*u2*v2^4 - 12*u2^2 + 58*u2^2*v2 - 91*u2^2*v2^2 + 45*u2^2*v2^3
       + 12*u2^3 - 33*u2^3*v2 + 19*u2^3*v2^2 - 4*u2^4 + 2*u2^4*v2)*Nc * ( 1/12
         *G(1 - v2,u2)*i_*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(10*v2 - 42*v2^2
       + 66*v2^3 - 46*v2^4 + 12*v2^5 + 6*u2 - 56*u2*v2 + 113*u2*v2^2 - 104*u2*
      v2^3 + 41*u2*v2^4 - 18*u2^2 + 65*u2^2*v2 - 104*u2^2*v2^2 + 57*u2^2*v2^3
       + 18*u2^3 - 52*u2^3*v2 + 40*u2^3*v2^2 - 6*u2^4 + 12*u2^4*v2)*Nc * ( 1/
         12*G(0,1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 15*v2^2 + 42
      *v2^3 - 40*v2^4 + 13*v2^5 + 6*u2 - 39*u2*v2 + 139*u2*v2^2 - 185*u2*v2^3
       + 79*u2*v2^4 - 18*u2^2 + 115*u2^2*v2 - 235*u2^2*v2^2 + 138*u2^2*v2^3 + 
      18*u2^3 - 96*u2^3*v2 + 82*u2^3*v2^2 - 6*u2^4 + 10*u2^4*v2)*Nc * (  - 1/
         12*G(0,1,v2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 9*v2^2 + 27*
      v2^3 - 27*v2^4 + 9*v2^5 - 4*u2 + 7*u2*v2 + 5*u2*v2^2 - 33*u2*v2^3 + 25*
      u2*v2^4 + 12*u2^2 - 34*u2^2*v2 - 14*u2^2*v2^2 + 36*u2^2*v2^3 - 12*u2^3
       - 4*u2^3*v2 + 34*u2^3*v2^2 + 4*u2^4 + 14*u2^4*v2)*Nc * ( 1/2*G(1,1,0,0,
         v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 8*v2^2 + 24*
      v2^3 - 24*v2^4 + 8*v2^5 - 4*u2 + 8*u2*v2 - 16*u2*v2^2 - 10*u2*v2^3 + 22*
      u2*v2^4 + 12*u2^2 - 52*u2^2*v2 + 19*u2^2*v2^2 + 21*u2^2*v2^3 - 12*u2^3
       + 9*u2^3*v2 + 9*u2^3*v2^2 + 4*u2^4 + 2*u2^4*v2)*Nc * (  - 1/12*G(1,1,v2
         )*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2*v2^2 + 6*
      v2^3 - 6*v2^4 + 2*v2^5 + 4*u2 - 18*u2*v2 + 71*u2*v2^2 - 82*u2*v2^3 + 25*
      u2*v2^4 - 12*u2^2 + 77*u2^2*v2 - 122*u2^2*v2^2 + 57*u2^2*v2^3 + 12*u2^3
       - 50*u2^3*v2 + 44*u2^3*v2^2 - 4*u2^4 + 10*u2^4*v2)*Nc * ( 1/2*G(1,1,0,
         v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2^2 + 3*
      v2^3 - 3*v2^4 + v2^5 - 4*u2 + 15*u2*v2 + 5*u2*v2^2 - 21*u2*v2^3 + 5*u2*
      v2^4 + 12*u2^2 - 10*u2^2*v2 - 11*u2^2*v2^2 + 9*u2^2*v2^3 - 12*u2^3 + 11*
      u2^3*v2 + 5*u2^3*v2^2 + 4*u2^4)*Nc * ( 1/2*G(1,0,1,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2^2 + 3*
      v2^3 - 3*v2^4 + v2^5 - 2*u2 + 7*u2*v2 - 34*u2*v2^2 + 29*u2*v2^3 + 6*u2^2
       - 43*u2^2*v2 + 40*u2^2*v2^2 - 3*u2^2*v2^3 - 6*u2^3 + 10*u2^3*v2 - 2*
      u2^3*v2^2 + 2*u2^4)*Nc * (  - 1/2*G(0,1 - v2,1,1 - v2,u2) - 1/2*G(0,1 - 
         v2,1,u2)*i_*Pi - 1/2*G(0,1 - v2,1,u2)*G(1,v2) + 1/2*G(0,v2)*G(0,1 - 
         v2,1,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2^2 + 3*
      v2^3 - 3*v2^4 + v2^5 + 2*u2 - 9*u2*v2 + 9*u2*v2^2 - 3*u2*v2^3 + u2*v2^4
       - 6*u2^2 + 12*u2^2*v2 - 3*u2^2*v2^2 - 3*u2^2*v2^3 + 6*u2^3 - 5*u2^3*v2
       - 5*u2^3*v2^2 - 2*u2^4 - 2*u2^4*v2)*Nc * ( 1/2*G(0,v2)*G(1 - v2,0,u2)*
         i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 7 + 14*v2 - 
      19*v2^2 + 12*v2^3 + 7*u2 - 30*u2*v2 + 23*u2*v2^2 - 11*u2^2 + 16*u2^2*v2
       + 5*u2^3)*Nc*v2 * ( 1/6*G(0,1,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 2 + 7*v2 - 
      11*v2^2 + 6*v2^3 + 5*u2 - 16*u2*v2 + 11*u2*v2^2 - 5*u2^2 + 7*u2^2*v2 + 2
      *u2^3)*Nc*v2 * (  - 1/2*G(0,1,1 - v2,0,u2) - 1/2*G(0,1,0,1 - v2,u2) - 1/
         2*G(0,1,0,u2)*i_*Pi + 1/2*G(0,1,0,u2)*G(0,v2) - 1/2*G(0,1,0,u2)*G(1,
         v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(1 + u2)*Num( - 
      2 + v2 + v2^2 + u2 - u2*v2 - 2*u2^2)*Nc*v2 * (  - 1/2*G(0,0,v2)*G(0,1,u2
         ) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(1 + u2)*Num(4
       - 5*v2 + v2^2 - 5*u2 + 5*u2*v2 + 4*u2^2)*Nc*v2 * ( 1/2*G(0,1,1,1 - v2,
         u2) + 1/2*G(0,1,1,u2)*i_*Pi - 1/2*G(0,1,1,u2)*G(0,v2) + 1/2*G(0,1,1,
         u2)*G(1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 + v2 - 5*v2^2
       + 2*v2^3 + 3*u2 - 6*u2*v2 + 3*u2*v2^2 - u2^2 + 3*u2^2*v2 + 2*u2^3)*Nc*
      v2 * (  - 1/2*G(0,1,u2)*G(0,1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 + 9*v2 - 19*
      v2^2 + 8*v2^3 + 11*u2 - 31*u2*v2 + 16*u2*v2^2 - 12*u2^2 + 8*u2^2*v2)*
      Nc^-1*u2*v2 * (  - 1/4*G(1 - v2,u2)*i_*Pi - 1/4*G(1 - v2,0,u2) - 1/4*G(0
         ,1 - v2,u2) - 1/4*G(0,u2)*G(1,v2) - 1/4*G(1,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(v2 - v2^2 + 7*
      u2 - 14*u2*v2 + u2*v2^2 - 7*u2^2 + u2^2*v2)*Nc^-1*v2 * ( 1/4*G(0,1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2*v2 - 4*v2^2
       + 2*v2^3 + 3*u2 - 8*u2*v2 + 5*u2*v2^2 - 4*u2^2 + 8*u2^2*v2 - 5*u2^2*
      v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 8*u2^3*v2 + 4*u2^3*v2^2 - 3*u2^4 + 2*u2^4*
      v2)*Nc^-1*u2^-1*v2 * (  - G(0,v2)*G(1,u2) + G(1,1 - v2,u2) + G(1,u2)*i_*
         Pi + G(1,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(3*v2 - 7*v2^2
       + 4*v2^3 - 6*u2 + 10*u2*v2 - 10*u2*v2^2 + 6*u2*v2^3 + 17*u2^2 - 40*u2^2
      *v2 + 10*u2^2*v2^2 + 4*u2^2*v2^3 - 17*u2^3 + 10*u2^3*v2 + 7*u2^3*v2^2 + 
      6*u2^4 + 3*u2^4*v2)*Nc*u2^-1*v2 * ( G(0,v2)*G(1,u2) - G(1,1 - v2,u2) - 
         G(1,u2)*i_*Pi - G(1,u2)*G(1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(8*v2 - 16*v2^2
       + 8*v2^3 + 12*u2 - 31*u2*v2 + 19*u2*v2^2 - 9*u2^2 + 18*u2^2*v2 - 19*
      u2^2*v2^2 + 8*u2^2*v2^3 + 9*u2^3 - 31*u2^3*v2 + 16*u2^3*v2^2 - 12*u2^4
       + 8*u2^4*v2)*Nc^-1*u2^-1*v2 * ( 1/4*G(0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2*v2^2 - 4*v2^3
       + 2*v2^4 + 4*u2 - 10*u2*v2 + u2*v2^2 + 5*u2*v2^3 - 8*u2^2 + 9*u2^2*v2
       + 7*u2^2*v2^2 + 4*u2^3 + 4*u2^3*v2)*Nc * (  - 1/2*G(0,u2)*G(1,1,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 + 2*v2 + u2)
      *Nc*u2 * ( G(0,0,v2)*G(1 - v2,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 1 + v2^2 - u2
       + 2*u2*v2 + u2^2)*Nc*v2 * ( G(1 - v2,0,1,1 - v2,u2) + G(1 - v2,0,1,u2)*
         i_*Pi + G(1 - v2,1,1 - v2,0,u2) + G(1 - v2,1,0,1 - v2,u2) + G(1 - v2,
         1,0,u2)*i_*Pi - G(0,v2)*G(1 - v2,0,1,u2) - G(0,v2)*G(1 - v2,1,0,u2)
          + G(1,v2)*G(1 - v2,0,1,u2) + G(1,v2)*G(1 - v2,1,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 3*v2 + 2*v2^2
       - 2*u2 + u2*v2 - u2^2)*Nc*v2 * ( G(0,1,1 - v2,1 - v2,u2) + G(0,1,1 - v2
         ,u2)*G(1,v2) + G(0,1,u2)*G(1,1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 2*v2 + v2^2
       - u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * ( 10 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 2*v2 + v2^2
       - u2 + 2*u2*v2 + u2^2)*v2 * (  - 2/3*G(0,u2)*Nf )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 2*v2 + v2^2
       - u2 - u2^2)*Nc*v2 * (  - G(0,1,1 - v2,u2)*G(0,v2) - G(0,1,u2)*G(1,0,v2
         ) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - 2*v2 + 2*v2^2
       - u2 + 2*u2*v2)*Nc*u2 * ( G(1,0,1,1,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(1 - v2 + u2*v2 + 
      u2^2)*Nc*v2 * (  - G(0,0,v2)*G(1 - v2,1,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2 - 7*v2 + 5*v2^2
       - 5*u2 + 7*u2*v2 + 2*u2^2)*v2 * (  - 1/6*G(0,u2)*G(0,v2)*i_*Nf*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2 - 7*v2 + 5*v2^2
       - 5*u2 + 7*u2*v2 + 2*u2^2)*Nc*v2 * (  - 1/2*G(0,1,v2)*G(1 - v2,1 - v2,
         u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2*v2 + v2^2 + 
      v2^3 - 4*u2 + 7*u2*v2 - u2*v2^2 + 4*u2^2 - 2*u2^2*v2)*Nc * (  - 1/2*G(0,
         1,1,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - v2 - v2^2 + 2*
      v2^3 - 2*u2 + 2*u2*v2 + u2*v2^2 + 2*u2^2 - u2^2*v2)*Nc * (  - G(0,v2)*G(
         1 - v2,1,1 - v2,u2) - G(1,0,v2)*G(1 - v2,1,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(v2 - 2*v2^2 + 
      v2^3 - u2 + u2*v2 + u2*v2^2 + u2^2)*Nc * (  - G(0,v2)*G(1 - v2,1 - v2,u2
         )*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2*v2 - 7*v2^2 + 5
      *v2^3 - 2*u2 - u2*v2 + 5*u2*v2^2 + 2*u2^2)*Nc * (  - 1/2*G(1 - v2,1 - v2
         , - v2,u2)*i_*Pi - 1/2*G(1 - v2,1 - v2, - v2,0,u2) + 1/2*G(0,v2)*G(1
          - v2,1 - v2, - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(9*v2 - 11*v2^2 + 
      2*v2^3 + 2*u2 - 6*u2*v2 - u2*v2^2 - 2*u2^2 - 3*u2^2*v2)*Nc * ( 1/6*G(1
          - v2,1,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2*v2^2 + 2*
      v2^3 - u2 + 2*u2*v2^2 + u2^2)*Nc * (  - 2*G(1 - v2,1,1,1 - v2,u2) - 2*G(
         1 - v2,1,1,u2)*i_*Pi + 2*G(0,v2)*G(1 - v2,1,1,u2) - 2*G(1,v2)*G(1 - 
         v2,1,1,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(2*v2 - 8*v2^2
       + 12*v2^3 - 8*v2^4 + 2*v2^5 + 80*u2 - 347*u2*v2 + 435*u2*v2^2 - 97*u2*
      v2^3 - 103*u2*v2^4 + 32*u2*v2^5 - 261*u2^2 + 579*u2^2*v2 - 79*u2^2*v2^2
       - 371*u2^2*v2^3 + 128*u2^2*v2^4 + 156*u2^3 + 101*u2^3*v2 - 475*u2^3*
      v2^2 + 192*u2^3*v2^3 + 91*u2^4 - 259*u2^4*v2 + 128*u2^4*v2^2 - 50*u2^5
       + 32*u2^5*v2)*Nc^-1*v2 * ( 1/24*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(26*v2 - 89*
      v2^2 + 120*v2^3 - 73*v2^4 + 16*v2^5 - 6*u2 - 56*u2*v2 + 217*u2*v2^2 - 
      207*u2*v2^3 + 36*u2*v2^4 + 16*u2*v2^5 + u2^2 + 138*u2^2*v2 - 199*u2^2*
      v2^2 + 36*u2^2*v2^3 + 60*u2^2*v2^4 + 41*u2^3 - 69*u2^3*v2 + 52*u2^3*v2^2
       + 84*u2^3*v2^3 - 4*u2^4 + 60*u2^4*v2 + 52*u2^4*v2^2 + 24*u2^5 + 12*u2^5
      *v2)*Nc*v2 * (  - 1/4*G( - v2,u2)*i_*Pi - 1/4*G( - v2,0,u2) + 1/4*G(0,v2
         )*G( - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(46*v2 - 171*
      v2^2 + 239*v2^3 - 149*v2^4 + 35*v2^5 + 44*u2 - 288*u2*v2 + 609*u2*v2^2
       - 558*u2*v2^3 + 193*u2*v2^4 - 119*u2^2 + 507*u2^2*v2 - 812*u2^2*v2^2 + 
      416*u2^2*v2^3 + 137*u2^3 - 546*u2^3*v2 + 440*u2^3*v2^2 - 143*u2^4 + 229*
      u2^4*v2 + 47*u2^5)*Nc*v2 * ( 1/2*Zeta(3) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 30*v2^2 + 
      105*v2^3 - 120*v2^4 + 45*v2^5 + 54*u2 - 252*u2*v2 + 533*u2*v2^2 - 515*u2
      *v2^3 + 180*u2*v2^4 - 168*u2^2 + 613*u2^2*v2 - 691*u2^2*v2^2 + 270*u2^2*
      v2^3 + 185*u2^3 - 317*u2^3*v2 + 180*u2^3*v2^2 - 21*u2^4 + 45*u2^4*v2)*Nc
      *v2 * ( 1/6*G(1,0,v2)*G(1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 4*v2^2 + 
      11*v2^3 - 10*v2^4 + 3*v2^5 - 2*u2 - 2*u2*v2 + 35*u2*v2^2 - 45*u2*v2^3 + 
      14*u2*v2^4 + 41*u2^2*v2 - 68*u2^2*v2^2 + 27*u2^2*v2^3 + 17*u2^3 - 41*
      u2^3*v2 + 27*u2^3*v2^2 - 8*u2^4 + 14*u2^4*v2 + 3*u2^5)*Nc^-1*v2 * (  - 1/
         2*G(1,1,0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - v2^2 + 5*
      v2^3 - 7*v2^4 + 3*v2^5 + 4*u2 - 14*u2*v2 + 6*u2*v2^2 - 8*u2*v2^3 + 12*u2
      *v2^4 - 9*u2^2 - 11*u2^2*v2 + 6*u2^2*v2^2 + 18*u2^2*v2^3 - 12*u2^3 + 8*
      u2^3*v2 + 12*u2^3*v2^2 + u2^4 + 3*u2^4*v2)*Nc^-1*v2 * ( 1/4*G(1,0,v2)*G(
         1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(v2^2 - 2*v2^3
       + v2^4 - 22*u2 + 91*u2*v2 - 116*u2*v2^2 + 68*u2*v2^3 - 29*u2*v2^4 + 8*
      u2*v2^5 + 68*u2^2 - 159*u2^2*v2 + 160*u2^2*v2^2 - 99*u2^2*v2^3 + 32*u2^2
      *v2^4 - 45*u2^3 + 120*u2^3*v2 - 123*u2^3*v2^2 + 48*u2^3*v2^3 + 27*u2^4
       - 65*u2^4*v2 + 32*u2^4*v2^2 - 12*u2^5 + 8*u2^5*v2)*Nc^-1*v2 * ( 1/4*G(0
         ,u2)*G(0,v2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2 + 7*v2
       + 6*v2^2 - 19*v2^3 + 8*v2^4 + 5*u2 + 17*u2*v2 - 50*u2*v2^2 + 24*u2*v2^3
       + 11*u2^2 - 43*u2^2*v2 + 24*u2^2*v2^2 - 12*u2^3 + 8*u2^3*v2)*Nc^-1*u2*
      v2 * (  - 1/4*G(0,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 24*v2 + 96
      *v2^2 - 108*v2^3 + 36*v2^4 + 20*u2 + 6*u2*v2 - 119*u2*v2^2 + 45*u2*v2^3
       + 48*u2*v2^4 - 46*u2^2 - 32*u2^2*v2 + 30*u2^2*v2^2 + 132*u2^2*v2^3 - 21
      *u2^3 + 69*u2^3*v2 + 120*u2^3*v2^2 + 48*u2^4 + 36*u2^4*v2)*Nc*v2 * ( 1/
         12*G(1 - v2,u2)*i_*Pi + 1/12*G(1 - v2,0,u2) + 1/12*G(0,1 - v2,u2) + 1/
         12*G(0,u2)*G(1,v2) + 1/12*G(1,v2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 11*v2 + 33
      *v2^2 - 33*v2^3 + 11*v2^4 - 77*u2 + 253*u2*v2 - 232*u2*v2^2 + 56*u2*v2^3
       + 154*u2^2 - 233*u2^2*v2 + 90*u2^2*v2^2 - 34*u2^3 + 56*u2^3*v2 + 11*
      u2^4)*Nc*v2 * ( 1/3*G(0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 8*v2 + 32*
      v2^2 - 36*v2^3 + 12*v2^4 - 22*u2 + 105*u2*v2 - 114*u2*v2^2 + 15*u2*v2^3
       + 16*u2*v2^4 + 59*u2^2 - 85*u2^2*v2 + 10*u2^2*v2^2 + 44*u2^2*v2^3 - 7*
      u2^3 + 23*u2^3*v2 + 40*u2^3*v2^2 + 16*u2^4 + 12*u2^4*v2)*Nc*v2 * ( 1/4*
         G(0,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 3*v2 + 10*
      v2^2 - 11*v2^3 + 4*v2^4 + 2*u2 + 2*u2*v2 - 18*u2*v2^2 + 14*u2*v2^3 - 3*
      u2^2 - 13*u2^2*v2 + 19*u2^2*v2^2 - 6*u2^3 + 12*u2^3*v2 + 3*u2^4)*Nc^-1*
      v2 * ( 2*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 2*v2^2 + 2
      *v2^3 - 2*u2 + 4*u2*v2 - u2*v2^2 + u2*v2^3 + 4*u2^2 - 2*u2^2*v2 + 2*u2^2
      *v2^2 + u2^3 + u2^3*v2)*Nc^-1*v2 * ( 1/2*G(0,v2)*G(0,1 - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(4*v2^2 - 15*
      v2^3 + 21*v2^4 - 15*v2^5 + 5*v2^6 + 14*u2*v2 - 65*u2*v2^2 + 108*u2*v2^3
       - 83*u2*v2^4 + 26*u2*v2^5 + 7*u2^2 - 67*u2^2*v2 + 162*u2^2*v2^2 - 157*
      u2^2*v2^3 + 55*u2^2*v2^4 - 20*u2^3 + 93*u2^3*v2 - 132*u2^3*v2^2 + 60*
      u2^3*v2^3 + 18*u2^4 - 50*u2^4*v2 + 35*u2^4*v2^2 - 7*u2^5 + 10*u2^5*v2 + 
      u2^6)*Nc^-1*v2 * ( Zeta(3)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(4*v2^2 - 15*
      v2^3 + 21*v2^4 - 11*v2^5 + v2^6 + 4*u2*v2 - 25*u2*v2^2 + 53*u2*v2^3 - 41
      *u2*v2^4 + 9*u2*v2^5 + 2*u2^2 - 17*u2^2*v2 + 57*u2^2*v2^2 - 72*u2^2*v2^3
       + 30*u2^2*v2^4 - 5*u2^3 + 33*u2^3*v2 - 74*u2^3*v2^2 + 50*u2^3*v2^3 + 8*
      u2^4 - 41*u2^4*v2 + 45*u2^4*v2^2 - 9*u2^5 + 21*u2^5*v2 + 4*u2^6)*Nc^-1*
      v2 * (  - 1/12*G(0,v2)*i_*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(16*v2^2 - 55*
      v2^3 + 69*v2^4 - 37*v2^5 + 7*v2^6 + 40*u2*v2 - 181*u2*v2^2 + 260*u2*v2^3
       - 155*u2*v2^4 + 36*u2*v2^5 + 26*u2^2 - 197*u2^2*v2 + 354*u2^2*v2^2 - 
      255*u2^2*v2^3 + 72*u2^2*v2^4 - 69*u2^3 + 198*u2^3*v2 - 199*u2^3*v2^2 + 
      68*u2^3*v2^3 + 35*u2^4 - 68*u2^4*v2 + 27*u2^4*v2^2 - 6*u2^5 - 2*u2^6)*Nc
      *v2 * (  - 1/2*G(0,0, - v2,u2)*i_*Pi + 1/2*G(0,0, - v2,u2)*G(0,v2) - 1/2
         *G(0,0, - v2,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 6*v2^3 + 
      15*v2^4 - 12*v2^5 + 3*v2^6 - 8*u2*v2^2 + 23*u2*v2^3 - 8*u2*v2^4 - 14*u2*
      v2^5 + 7*u2*v2^6 - 4*u2^2*v2 + 13*u2^2*v2^2 + 24*u2^2*v2^3 - 62*u2^2*
      v2^4 + 29*u2^2*v2^5 - 4*u2^3 + 19*u2^3*v2 + 6*u2^3*v2^2 - 62*u2^3*v2^3
       + 45*u2^3*v2^4 + 12*u2^4 - 26*u2^4*v2 - 5*u2^4*v2^2 + 31*u2^4*v2^3 - 12
      *u2^5 + 16*u2^5*v2 + 8*u2^5*v2^2 + 4*u2^6)*Nc * ( 1/2*G(0, - v2,0,u2)*i_
         *Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 6*v2^3 + 
      17*v2^4 - 15*v2^5 + 4*v2^6 - 8*u2*v2^2 + 29*u2*v2^3 - 10*u2*v2^4 - 18*u2
      *v2^5 + 7*u2*v2^6 - 4*u2^2*v2 + 19*u2^2*v2^2 + 36*u2^2*v2^3 - 80*u2^2*
      v2^4 + 29*u2^2*v2^5 - 4*u2^3 + 21*u2^3*v2 + 24*u2^3*v2^2 - 82*u2^3*v2^3
       + 45*u2^3*v2^4 + 12*u2^4 - 19*u2^4*v2 - 12*u2^4*v2^2 + 31*u2^4*v2^3 - 
      12*u2^5 + 16*u2^5*v2 + 8*u2^5*v2^2 + 4*u2^6)*Nc * (  - 1/2*G(0,v2)*G(0,
          - v2,u2)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 2*v2^3 + 8
      *v2^4 - 6*v2^5 - 2*v2^6 + 2*v2^7 - 36*u2*v2^2 + 150*u2*v2^3 - 180*u2*
      v2^4 + 72*u2*v2^5 - 6*u2*v2^6 - 48*u2^2*v2 + 300*u2^2*v2^2 - 492*u2^2*
      v2^3 + 291*u2^2*v2^4 - 51*u2^2*v2^5 - 8*u2^3 + 176*u2^3*v2 - 474*u2^3*
      v2^2 + 411*u2^3*v2^3 - 101*u2^3*v2^4 + 24*u2^4 - 180*u2^4*v2 + 255*u2^4*
      v2^2 - 87*u2^4*v2^3 - 24*u2^5 + 69*u2^5*v2 - 33*u2^5*v2^2 + 8*u2^6 - 4*
      u2^6*v2)*Nc * ( 1/2*Zeta(3)*G(0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(2*v2^3 - 16*
      v2^4 + 36*v2^5 - 32*v2^6 + 10*v2^7 + 16*u2*v2^2 - 94*u2*v2^3 + 217*u2*
      v2^4 - 206*u2*v2^5 + 67*u2*v2^6 + 20*u2^2*v2 - 152*u2^2*v2^2 + 435*u2^2*
      v2^3 - 476*u2^2*v2^4 + 173*u2^2*v2^5 + 4*u2^3 - 84*u2^3*v2 + 369*u2^3*
      v2^2 - 510*u2^3*v2^3 + 219*u2^3*v2^4 - 12*u2^4 + 127*u2^4*v2 - 260*u2^4*
      v2^2 + 139*u2^4*v2^3 + 12*u2^5 - 56*u2^5*v2 + 38*u2^5*v2^2 - 4*u2^6 + 2*
      u2^6*v2)*Nc * ( 1/12*G(0,0,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(10*v2^3 - 40*
      v2^4 + 60*v2^5 - 40*v2^6 + 10*v2^7 + 32*u2*v2^2 - 158*u2*v2^3 + 324*u2*
      v2^4 - 274*u2*v2^5 + 76*u2*v2^6 + 28*u2^2*v2 - 208*u2^2*v2^2 + 612*u2^2*
      v2^3 - 647*u2^2*v2^4 + 215*u2^2*v2^5 + 4*u2^3 - 100*u2^3*v2 + 498*u2^3*
      v2^2 - 695*u2^3*v2^3 + 295*u2^3*v2^4 - 12*u2^4 + 162*u2^4*v2 - 349*u2^4*
      v2^2 + 205*u2^4*v2^3 + 12*u2^5 - 71*u2^5*v2 + 65*u2^5*v2^2 - 4*u2^6 + 6*
      u2^6*v2)*Nc * ( 1/12*G(0,u2)*i_*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(16*v2^3 - 58*
      v2^4 + 84*v2^5 - 56*v2^6 + 14*v2^7 + 44*u2*v2^2 - 206*u2*v2^3 + 367*u2*
      v2^4 - 280*u2*v2^5 + 75*u2*v2^6 + 34*u2^2*v2 - 250*u2^2*v2^2 + 597*u2^2*
      v2^3 - 537*u2^2*v2^4 + 156*u2^2*v2^5 + 4*u2^3 - 112*u2^3*v2 + 435*u2^3*
      v2^2 - 489*u2^3*v2^3 + 154*u2^3*v2^4 - 12*u2^4 + 133*u2^4*v2 - 211*u2^4*
      v2^2 + 66*u2^4*v2^3 + 12*u2^5 - 39*u2^5*v2 + 3*u2^5*v2^2 - 4*u2^6 - 4*
      u2^6*v2)*Nc * (  - 1/12*G(0,v2)*i_*Pi^3 )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(18*v2^3 - 67*
      v2^4 + 87*v2^5 - 47*v2^6 + 9*v2^7 + 32*u2*v2^2 - 167*u2*v2^3 + 260*u2*
      v2^4 - 167*u2*v2^5 + 42*u2*v2^6 + 16*u2^2*v2 - 145*u2^2*v2^2 + 282*u2^2*
      v2^3 - 231*u2^2*v2^4 + 78*u2^2*v2^5 + 4*u2^3 - 59*u2^3*v2 + 150*u2^3*
      v2^2 - 171*u2^3*v2^3 + 74*u2^3*v2^4 - 12*u2^4 + 53*u2^4*v2 - 86*u2^4*
      v2^2 + 39*u2^4*v2^3 + 12*u2^5 - 30*u2^5*v2 + 12*u2^5*v2^2 - 4*u2^6 + 2*
      u2^6*v2)*Nc * (  - 1/2*G(0,0,v2)*G(0, - v2,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(18*v2^3 - 65*
      v2^4 + 84*v2^5 - 46*v2^6 + 9*v2^7 + 32*u2*v2^2 - 161*u2*v2^3 + 258*u2*
      v2^4 - 171*u2*v2^5 + 42*u2*v2^6 + 16*u2^2*v2 - 139*u2^2*v2^2 + 294*u2^2*
      v2^3 - 249*u2^2*v2^4 + 78*u2^2*v2^5 + 4*u2^3 - 57*u2^3*v2 + 168*u2^3*
      v2^2 - 191*u2^3*v2^3 + 74*u2^3*v2^4 - 12*u2^4 + 60*u2^4*v2 - 93*u2^4*
      v2^2 + 39*u2^4*v2^3 + 12*u2^5 - 30*u2^5*v2 + 12*u2^5*v2^2 - 4*u2^6 + 2*
      u2^6*v2)*Nc * ( 1/2*G(0,v2)*G(0, - v2,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(22*v2^3 - 117
      *v2^4 + 192*v2^5 - 123*v2^6 + 26*v2^7 + 60*u2*v2^2 - 393*u2*v2^3 + 794*
      u2*v2^4 - 624*u2*v2^5 + 163*u2*v2^6 + 36*u2^2*v2 - 411*u2^2*v2^2 + 1170*
      u2^2*v2^3 - 1193*u2^2*v2^4 + 398*u2^2*v2^5 - 8*u2^3 - 105*u2^3*v2 + 684*
      u2^3*v2^2 - 1039*u2^3*v2^3 + 482*u2^3*v2^4 + 24*u2^4 + 92*u2^4*v2 - 372*
      u2^4*v2^2 + 298*u2^4*v2^3 - 24*u2^5 - 17*u2^5*v2 + 83*u2^5*v2^2 + 8*u2^6
       + 6*u2^6*v2)*Nc * (  - 1/12*G(0, - v2,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 18*v2^4 + 
      42*v2^5 - 34*v2^6 + 10*v2^7 - 32*u2*v2^2 + 74*u2*v2^3 - 83*u2*v2^4 + 12*
      u2*v2^5 + 29*u2*v2^6 - 46*u2^2*v2 + 226*u2^2*v2^2 - 489*u2^2*v2^3 + 305*
      u2^2*v2^4 + 4*u2^2*v2^5 - 8*u2^3 + 152*u2^3*v2 - 567*u2^3*v2^2 + 493*
      u2^3*v2^3 - 74*u2^3*v2^4 + 24*u2^4 - 227*u2^4*v2 + 297*u2^4*v2^2 - 106*
      u2^4*v2^3 - 24*u2^5 + 71*u2^5*v2 - 59*u2^5*v2^2 + 8*u2^6 - 12*u2^6*v2)*
      Nc * ( 1/2*Zeta(3)*i_*Pi )

       + Den( - 1 + v2)*Den(v2 + u2)^3*Den( - 1 + v2 + u2)^2*Num( - 18*v2^3 + 
      45*v2^4 - 36*v2^5 + 9*v2^6 - 32*u2*v2^2 + 105*u2*v2^3 - 106*u2*v2^4 + 33
      *u2*v2^5 - 16*u2^2*v2 + 85*u2^2*v2^2 - 116*u2^2*v2^3 + 45*u2^2*v2^4 - 4*
      u2^3 + 35*u2^3*v2 - 66*u2^3*v2^2 + 29*u2^3*v2^3 + 8*u2^4 - 24*u2^4*v2 + 
      10*u2^4*v2^2 - 4*u2^5 + 2*u2^5*v2)*Nc * (  - 1/2*G(0, - v2,0,0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Num( - 1 + 2*v2 + u2)*Nc*v2 * ( G(1 - v2,
         1 - v2,1,1 - v2,u2) + G(1 - v2,1 - v2,1,u2)*i_*Pi - G(0,v2)*G(1 - v2,
         1 - v2,1,u2) + G(0,1,v2)*G(1 - v2,1,u2) + G(1,v2)*G(1 - v2,1 - v2,1,
         u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Num( - v2 + 4*v2^2 + 3*u2)*Nc * (  - 1/6*
         G(1 - v2,1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2)*Den(v2 + u2)*Num( - v2 - 2*u2 + u2*v2)*Nc * (  - G(1
          - v2,1,1 - v2,1 - v2,u2) - G(1,v2)*G(1 - v2,1,1 - v2,u2) - G(1,1,v2)
         *G(1 - v2,1,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Num(v2^2 - u2 + 2*u2*v2)*Nc * (  - G(0,0,
         1,1,v2) + G(0,1,1,v2)*i_*Pi + G(0,1,1,v2)*G(0,u2) )

       + Den( - 1 + v2)*Den(v2 + u2)*Num(2*v2^2 + u2 + u2*v2)*Nc * ( G(1,0,v2)
         *G(1 - v2,1 - v2,u2) )

       + Den( - 1 + v2 + u2)*Nc^-1*v2 * ( 3/2*Zeta(3)*G(1 - v2,u2) + 1/2*G(1
          - v2,1 - v2,1 - v2,1 - v2,u2) + 3/2*G(1 - v2,1 - v2,1 - v2,u2) + 3/2
         *G(1 - v2,1 - v2,1 - v2,u2)*i_*Pi + 3/2*G(1 - v2,1 - v2,1 - v2,0,u2)
          + 1/2*G(1 - v2,1 - v2, - v2,u2)*i_*Pi + 1/2*G(1 - v2,1 - v2, - v2,0,
         u2) - 1/12*G(1 - v2,1 - v2,u2)*Pi^2 + 3/2*G(1 - v2,1 - v2,u2)*i_*Pi
          + 3/2*G(1 - v2,1 - v2,0,1 - v2,u2) + 3/2*G(1 - v2,1 - v2,0,u2) + 2*
         G(1 - v2,1 - v2,0,u2)*i_*Pi + 3/2*G(1 - v2,1 - v2,0,0,u2) - 5*G(1 - 
         v2,1 - v2,1,1 - v2,u2) - 5*G(1 - v2,1 - v2,1,u2)*i_*Pi + G(1 - v2, - 
         v2,1 - v2,u2)*i_*Pi + G(1 - v2, - v2,1 - v2,0,u2) - G(1 - v2, - v2,
          - v2,u2)*i_*Pi - G(1 - v2, - v2, - v2,0,u2) - 1/12*G(1 - v2, - v2,u2
         )*Pi^2 + G(1 - v2, - v2,0,1 - v2,u2) - 1/2*G(1 - v2, - v2,0,0,u2) + 2
         *G(1 - v2,u2) - 2/3*G(1 - v2,u2)*i_*Pi^3 + 3/2*G(1 - v2,0,1 - v2,1 - 
         v2,u2) + 3/2*G(1 - v2,0,1 - v2,u2) + 2*G(1 - v2,0,1 - v2,u2)*i_*Pi + 
         3/2*G(1 - v2,0,1 - v2,0,u2) - G(1 - v2,0, - v2,u2)*i_*Pi - G(1 - v2,0
         , - v2,0,u2) - 3/4*G(1 - v2,0,u2)*Pi^2 + 3/2*G(1 - v2,0,0,1 - v2,u2)
          + 3/2*G(1 - v2,0,0,u2)*i_*Pi + 1/2*G(1 - v2,0,0,0,u2) - G(1 - v2,0,1
         ,1 - v2,u2) - G(1 - v2,0,1,u2)*i_*Pi - 4*G(1 - v2,1,1 - v2,1 - v2,u2)
          - 2*G(1 - v2,1,1 - v2,u2)*i_*Pi - G(1 - v2,1,1 - v2,0,u2) - 2/3*G(1
          - v2,1,u2)*Pi^2 - G(1 - v2,1,0,1 - v2,u2) - G(1 - v2,1,0,u2)*i_*Pi
          + 2*G(1 - v2,1,1,1 - v2,u2) + 2*G(1 - v2,1,1,u2)*i_*Pi + 1/2*G( - v2
         ,1 - v2,1 - v2,u2)*i_*Pi + 1/2*G( - v2,1 - v2,1 - v2,0,u2) + 1/2*G(
          - v2,1 - v2,0,1 - v2,u2) + 1/2*G( - v2,0,1 - v2,1 - v2,u2) - 1/2*G(
          - v2,0,0,0,u2) + 3/2*G(0,1 - v2,1 - v2,1 - v2,u2) + 3/2*G(0,1 - v2,1
          - v2,u2) + 2*G(0,1 - v2,1 - v2,u2)*i_*Pi + 3/2*G(0,1 - v2,1 - v2,u2)
         *G(1,v2) + 3/2*G(0,1 - v2,1 - v2,0,u2) + 3/2*G(0,1 - v2,u2)*G(1,v2)
          + 2*G(0,1 - v2,u2)*G(1,v2)*i_*Pi + 3/2*G(0,1 - v2,u2)*G(1,1,v2) + 3/
         2*G(0,1 - v2,0,1 - v2,u2) + 3/2*G(0,1 - v2,0,u2)*i_*Pi + 3/2*G(0,1 - 
         v2,0,u2)*G(1,v2) + 1/2*G(0,1 - v2,0,0,u2) + 1/2*G(0, - v2,1 - v2,u2)*
         i_*Pi + 1/2*G(0, - v2,1 - v2,0,u2) + 1/2*G(0, - v2,u2)*G(1,v2)*i_*Pi
          - 1/2*G(0, - v2,u2)*G(1,0,v2) + 1/2*G(0, - v2,0,1 - v2,u2) + 1/2*G(0
         , - v2,0,u2)*G(1,v2) + 3/2*G(0,u2)*G(1,1,v2) + 2*G(0,u2)*G(1,1,v2)*i_
         *Pi - 3*G(0,u2)*G(1,1,0,v2) + 3/2*G(0,u2)*G(1,1,1,v2) - 7/2*G(0,v2)*
         G(1 - v2,1 - v2,1 - v2,u2) - 1/2*G(0,v2)*G(1 - v2,1 - v2, - v2,u2) - 
         9/2*G(0,v2)*G(1 - v2,1 - v2,u2) + G(0,v2)*G(1 - v2,1 - v2,u2)*i_*Pi
          - 3*G(0,v2)*G(1 - v2,1 - v2,0,u2) + 5*G(0,v2)*G(1 - v2,1 - v2,1,u2)
          - G(0,v2)*G(1 - v2, - v2,1 - v2,u2) + G(0,v2)*G(1 - v2, - v2, - v2,
         u2) - G(0,v2)*G(1 - v2, - v2,u2)*i_*Pi - 1/2*G(0,v2)*G(1 - v2, - v2,0
         ,u2) + 7/6*G(0,v2)*G(1 - v2,u2)*Pi^2 - 5/2*G(0,v2)*G(1 - v2,0,1 - v2,
         u2) + G(0,v2)*G(1 - v2,0, - v2,u2) - 2*G(0,v2)*G(1 - v2,0,u2)*i_*Pi
          - 2*G(0,v2)*G(1 - v2,0,0,u2) + G(0,v2)*G(1 - v2,0,1,u2) + 6*G(0,v2)*
         G(1 - v2,1,1 - v2,u2) + 2*G(0,v2)*G(1 - v2,1,u2)*i_*Pi + G(0,v2)*G(1
          - v2,1,0,u2) - 2*G(0,v2)*G(1 - v2,1,1,u2) - 1/2*G(0,v2)*G( - v2,1 - 
         v2,1 - v2,u2) - 3*G(0,v2)*G(0,1 - v2,1 - v2,u2) - 1/2*G(0,v2)*G(0, - 
         v2,1 - v2,u2) + 7*G(0,v2)*G(1,1 - v2,1 - v2,u2) + 2*G(0,v2)*G(1,0,1
          - v2,u2) - 3/2*G(0,v2)*G(1,0,u2) - 5*G(0,v2)*G(1,1,1 - v2,u2) + 3/2*
         G(0,0,1 - v2,1 - v2,u2) + 3/2*G(0,0,1 - v2,u2)*i_*Pi + 3/2*G(0,0,1 - 
         v2,u2)*G(1,v2) + 1/2*G(0,0,1 - v2,0,u2) + 3/2*G(0,0,u2)*G(1,v2)*i_*Pi
          - 2*G(0,0,u2)*G(1,0,v2) + 3/2*G(0,0,u2)*G(1,1,v2) + 5*G(0,0,v2)*G(1
          - v2,1 - v2,u2) + 3/2*G(0,0,v2)*G(1 - v2, - v2,u2) - G(0,0,v2)*G(1
          - v2,u2)*i_*Pi + 7/2*G(0,0,v2)*G(1 - v2,0,u2) - 6*G(0,0,v2)*G(1 - v2
         ,1,u2) - 2*G(0,0,v2)*G(0,1,u2) + 1/2*G(0,0,0,1 - v2,u2) + 1/2*G(0,0,0
         ,u2)*G(1,v2) - 5*G(0,0,0,v2)*G(1 - v2,u2) - 3/2*G(0,0,1,v2)*G(1 - v2,
         u2) - G(0,0,1,v2)*G(1,u2) - 2*G(0,1,1 - v2,1 - v2,u2) - G(0,1,1 - v2,
         u2)*i_*Pi + 2*G(0,1,1 - v2,u2)*G(0,v2) - 2*G(0,1,1 - v2,u2)*G(1,v2)
          + G(0,1,u2)*G(0,v2)*i_*Pi + 2*G(0,1,u2)*G(0,1,v2) - G(0,1,u2)*G(1,v2
         )*i_*Pi + 2*G(0,1,u2)*G(1,0,v2) - 2*G(0,1,u2)*G(1,1,v2) + 3/2*G(0,1,
         v2)*G(1 - v2,1 - v2,u2) - G(0,1,v2)*G(1 - v2, - v2,u2) - 3/2*G(0,1,v2
         )*G(1 - v2,u2)*i_*Pi - 3/2*G(0,1,v2)*G(1 - v2,0,u2) + 4*G(0,1,v2)*G(1
          - v2,1,u2) - 1/2*G(0,1,v2)*G( - v2,u2)*i_*Pi - 1/2*G(0,1,v2)*G( - v2
         ,0,u2) - 1/2*G(0,1,v2)*G(0, - v2,u2) + 3*G(0,1,v2)*G(1,u2)*i_*Pi + 2*
         G(0,1,v2)*G(1,0,u2) + 5/2*G(0,1,0,v2)*G(1 - v2,u2) - 3/2*G(0,1,1,v2)
          - G(0,1,1,v2)*i_*Pi + 1/2*G(0,1,1,v2)*G(1 - v2,u2) - 1/2*G(0,1,1,v2)
         *G( - v2,u2) - G(0,1,1,v2)*G(0,u2) + 2*G(0,1,1,v2)*G(1,u2) - 1/2*G(0,
         1,1,1,v2) - 3*G(1,1 - v2,1 - v2,1 - v2,u2) - 3*G(1,1 - v2,1 - v2,u2)
          - 3*G(1,1 - v2,1 - v2,u2)*i_*Pi - 2*G(1,1 - v2,1 - v2,0,u2) + 3/2*G(
         1,1 - v2,u2)*i_*Pi - 2*G(1,1 - v2,0,1 - v2,u2) + 3/2*G(1,1 - v2,0,u2)
          + 1/2*G(1,u2)*i_*Pi^3 + 3/2*G(1,u2)*G(1,v2)*i_*Pi + 2*G(1,v2) + 1/2*
         G(1,v2)*G(1 - v2,1 - v2,1 - v2,u2) + 3/2*G(1,v2)*G(1 - v2,1 - v2,u2)
          + 3/2*G(1,v2)*G(1 - v2,1 - v2,u2)*i_*Pi + 3/2*G(1,v2)*G(1 - v2,1 - 
         v2,0,u2) - 5*G(1,v2)*G(1 - v2,1 - v2,1,u2) + G(1,v2)*G(1 - v2, - v2,
         u2)*i_*Pi + G(1,v2)*G(1 - v2, - v2,0,u2) - 1/4*G(1,v2)*G(1 - v2,u2)*
         Pi^2 + 3/2*G(1,v2)*G(1 - v2,u2)*i_*Pi + 3/2*G(1,v2)*G(1 - v2,0,1 - v2
         ,u2) + 3/2*G(1,v2)*G(1 - v2,0,u2) + 2*G(1,v2)*G(1 - v2,0,u2)*i_*Pi + 
         3/2*G(1,v2)*G(1 - v2,0,0,u2) - G(1,v2)*G(1 - v2,0,1,u2) - 4*G(1,v2)*
         G(1 - v2,1,1 - v2,u2) - 2*G(1,v2)*G(1 - v2,1,u2)*i_*Pi - G(1,v2)*G(1
          - v2,1,0,u2) + 2*G(1,v2)*G(1 - v2,1,1,u2) + 1/2*G(1,v2)*G( - v2,1 - 
         v2,u2)*i_*Pi + 1/2*G(1,v2)*G( - v2,1 - v2,0,u2) + 1/2*G(1,v2)*G( - v2
         ,0,1 - v2,u2) - 3*G(1,v2)*G(1,1 - v2,1 - v2,u2) - 3*G(1,v2)*G(1,1 - 
         v2,u2) - 3*G(1,v2)*G(1,1 - v2,u2)*i_*Pi - 2*G(1,v2)*G(1,1 - v2,0,u2)
          - 2*G(1,0,1 - v2,1 - v2,u2) + 3/2*G(1,0,1 - v2,u2) - 2*G(1,0,1 - v2,
         u2)*G(1,v2) + 3/2*G(1,0,u2)*i_*Pi + 3/2*G(1,0,u2)*G(1,v2) - 2*G(1,0,
         u2)*G(1,1,v2) - 4*G(1,0,v2)*G(1 - v2,1 - v2,u2) - G(1,0,v2)*G(1 - v2,
          - v2,u2) + 1/2*G(1,0,v2)*G(1 - v2,u2)*i_*Pi - 3*G(1,0,v2)*G(1 - v2,0
         ,u2) + 6*G(1,0,v2)*G(1 - v2,1,u2) - 5*G(1,0,v2)*G(1,1,u2) + 11/2*G(1,
         0,0,v2)*G(1 - v2,u2) - G(1,0,0,1,v2) + 1/2*G(1,0,1,v2)*G(1 - v2,u2)
          + 5*G(1,1,1 - v2,1 - v2,u2) + 2*G(1,1,1 - v2,u2)*i_*Pi + 5*G(1,1,1
          - v2,u2)*G(1,v2) + 2*G(1,1,u2)*G(1,v2)*i_*Pi + 5*G(1,1,u2)*G(1,1,v2)
          + 3/2*G(1,1,v2)*i_*Pi + 1/2*G(1,1,v2)*G(1 - v2,1 - v2,u2) + 3/2*G(1,
         1,v2)*G(1 - v2,u2) + 3/2*G(1,1,v2)*G(1 - v2,u2)*i_*Pi + 3/2*G(1,1,v2)
         *G(1 - v2,0,u2) - 4*G(1,1,v2)*G(1 - v2,1,u2) + 1/2*G(1,1,v2)*G( - v2,
         u2)*i_*Pi + 1/2*G(1,1,v2)*G( - v2,0,u2) - 3*G(1,1,v2)*G(1,1 - v2,u2)
          - 3*G(1,1,v2)*G(1,u2) - 3*G(1,1,v2)*G(1,u2)*i_*Pi - 4*G(1,1,0,v2)*G(
         1 - v2,u2) + 3/2*G(1,1,1,v2) + 3/2*G(1,1,1,v2)*i_*Pi + 1/2*G(1,1,1,v2
         )*G(1 - v2,u2) - 3*G(1,1,1,v2)*G(1,u2) + 1/2*G(1,1,1,1,v2) )

       + Den( - 1 + v2 + u2)*v2 * ( 1/2*G(1 - v2,1 - v2,1 - v2,u2)*Nf + 1/6*G(
         1 - v2,1 - v2,u2)*i_*Nf*Pi + 1/2*G(1 - v2,1 - v2,0,u2)*Nf + 1/2*G(1
          - v2,0,1 - v2,u2)*Nf + 1/6*G(1 - v2,0,u2)*i_*Nf*Pi - 1/3*G(1 - v2,1,
         1 - v2,u2)*Nf - 1/3*G(1 - v2,1,u2)*i_*Nf*Pi + 1/2*G(0,1 - v2,1 - v2,
         u2)*Nf + 1/6*G(0,1 - v2,u2)*i_*Nf*Pi + 1/2*G(0,1 - v2,u2)*G(1,v2)*Nf
          + 1/6*G(0,u2)*G(1,v2)*i_*Nf*Pi + 1/2*G(0,u2)*G(1,1,v2)*Nf - 3/2*G(0,
         v2)*G(1 - v2,1 - v2,u2)*Nf + 1/3*G(0,v2)*G(1 - v2,1,u2)*Nf + 4/3*G(0,
         v2)*G(1,1 - v2,u2)*Nf + 2/3*G(0,v2)*G(1,u2)*i_*Nf*Pi + 1/3*G(0,v2)*G(
         1,0,u2)*Nf - 2*G(0,0,v2)*G(1,u2)*Nf - 1/3*G(0,1,1 - v2,u2)*Nf - 1/3*
         G(0,1,u2)*i_*Nf*Pi + 1/3*G(0,1,u2)*G(0,v2)*Nf - 1/3*G(0,1,u2)*G(1,v2)
         *Nf - 7/6*G(0,1,v2)*G(1 - v2,u2)*Nf + 4/3*G(0,1,v2)*G(1,u2)*Nf - 5/6*
         G(0,1,1,v2)*Nf - 2/3*G(1,1 - v2,1 - v2,u2)*Nf - 1/3*G(1,1 - v2,0,u2)*
         Nf - 1/3*G(1,u2)*Nf*Pi^2 + 1/2*G(1,v2)*G(1 - v2,1 - v2,u2)*Nf + 1/6*
         G(1,v2)*G(1 - v2,u2)*i_*Nf*Pi + 1/2*G(1,v2)*G(1 - v2,0,u2)*Nf - 1/3*
         G(1,v2)*G(1 - v2,1,u2)*Nf - 2/3*G(1,v2)*G(1,1 - v2,u2)*Nf - 1/3*G(1,0
         ,1 - v2,u2)*Nf - 1/3*G(1,0,u2)*i_*Nf*Pi - 1/3*G(1,0,u2)*G(1,v2)*Nf + 
         4/3*G(1,0,v2)*G(1,u2)*Nf + 1/6*G(1,1,v2)*i_*Nf*Pi + 1/2*G(1,1,v2)*G(1
          - v2,u2)*Nf - 2/3*G(1,1,v2)*G(1,u2)*Nf + 1/2*G(1,1,1,v2)*Nf )

       + Den( - 1 + v2 + u2)*Nc*v2 * ( 1/2*G(1 - v2,1 - v2,1 - v2,1 - v2,u2)
          - 17/4*G(1 - v2,1 - v2,1 - v2,u2) - 29/12*G(1 - v2,1 - v2,u2)*i_*Pi
          - 17/4*G(1 - v2,1 - v2,0,u2) - 17/4*G(1 - v2,0,1 - v2,u2) - 17/4*G(0
         ,1 - v2,1 - v2,u2) - 17/4*G(0,1 - v2,u2)*G(1,v2) - 17/4*G(0,u2)*G(1,1
         ,v2) - 1/2*G(0,v2)*G(1 - v2,1 - v2,1 - v2,u2) + 51/4*G(0,v2)*G(1 - v2
         ,1 - v2,u2) - 4*G(0,v2)*G(1,1 - v2,1 - v2,u2) - 22/3*G(0,v2)*G(1,1 - 
         v2,u2) - G(0,v2)*G(1,0,1 - v2,u2) + 2*G(0,0,1,v2)*G(1,u2) - G(0,1,v2)
         *G(1,0,u2) + 73/12*G(0,1,1,v2) - 1/2*G(0,1,1,1,v2) + 20/3*G(1,1 - v2,
         1 - v2,u2) + 2*G(1,1 - v2,1 - v2,u2)*i_*Pi + 2*G(1,1 - v2,1 - v2,0,u2
         ) + 2*G(1,1 - v2,0,1 - v2,u2) + 1/2*G(1,v2)*G(1 - v2,1 - v2,1 - v2,u2
         ) - 17/4*G(1,v2)*G(1 - v2,1 - v2,u2) - 29/12*G(1,v2)*G(1 - v2,u2)*i_*
         Pi - 17/4*G(1,v2)*G(1 - v2,0,u2) + 20/3*G(1,v2)*G(1,1 - v2,u2) + 2*G(
         1,v2)*G(1,1 - v2,u2)*i_*Pi + 2*G(1,v2)*G(1,1 - v2,0,u2) + 2*G(1,0,1
          - v2,1 - v2,u2) + 2*G(1,0,1 - v2,u2)*G(1,v2) + 2*G(1,0,u2)*G(1,1,v2)
          - 22/3*G(1,0,v2)*G(1,u2) - 29/12*G(1,1,v2)*i_*Pi + 1/2*G(1,1,v2)*G(1
          - v2,1 - v2,u2) - 17/4*G(1,1,v2)*G(1 - v2,u2) + 20/3*G(1,1,v2)*G(1,
         u2) + 2*G(1,1,v2)*G(1,u2)*i_*Pi - 17/4*G(1,1,1,v2) + 1/2*G(1,1,1,v2)*
         G(1 - v2,u2) + 1/2*G(1,1,1,1,v2) )

       + Den( - 1 + v2 + u2)^3*Nc^-1*u2*v2 * ( G(0,v2)*G( - v2,0,1 - v2,u2) )

       + Den( - 1 + v2 + u2)^3*u2*v2 * ( 2/3*G(1 - v2, - v2,u2)*i_*Nf*Pi + 2/3
         *G(1 - v2, - v2,0,u2)*Nf + 2/3*G( - v2,1 - v2,u2)*i_*Nf*Pi + 2/3*G(
          - v2,1 - v2,0,u2)*Nf + 2/3*G( - v2,u2)*Nf*Pi^2 + 2/3*G( - v2,0,1 - 
         v2,u2)*Nf + 4/3*G( - v2,0,0,u2)*Nf + 2/3*G(0, - v2,u2)*i_*Nf*Pi + 2/3
         *G(0, - v2,0,u2)*Nf - 2/3*G(0,v2)*G(1 - v2, - v2,u2)*Nf - 2/3*G(0,v2)
         *G( - v2,1 - v2,u2)*Nf - 4/3*G(0,v2)*G( - v2,u2)*i_*Nf*Pi - 8/3*G(0,
         v2)*G( - v2,0,u2)*Nf - 2/3*G(0,v2)*G(0, - v2,u2)*Nf + 4*G(0,0,v2)*G(
          - v2,u2)*Nf - 2/3*G(0,1,v2)*G( - v2,u2)*Nf + 2/3*G(1,v2)*G( - v2,u2)
         *i_*Nf*Pi + 2/3*G(1,v2)*G( - v2,0,u2)*Nf - 2/3*G(1,0,v2)*G( - v2,u2)*
         Nf )

       + Den( - 1 + v2 + u2)^3*Num( - 12 + 31*u2 - 20*u2*v2 + 13*u2*v2^2 - 26*
      u2^2 + 20*u2^2*v2 + 7*u2^3)*Nc*u2^-1*v2 * (  - 1/6*G(0,v2)*G(1,u2)*i_*Pi
          )

       + Den( - 1 + v2 + u2)^3*Num( - 10 + 5*v2 + 3*v2^2 + 19*u2 + 6*u2*v2 + 3
      *u2^2)*Nc*v2 * (  - 1/2*G(0,v2)*G( - v2,1 - v2,u2)*i_*Pi - 1/2*G(1,0,v2)
         *G( - v2,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num( - 10 + 34*v2 - 56*v2^2 + 29*v2^3 + 30*u2
       - 68*u2*v2 + 56*u2*v2^2 - 30*u2^2 + 34*u2^2*v2 + 10*u2^3)*Nc * ( 1/12*
         G(0,v2)*G(1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num( - 6 - 8*v2 - 8*v2^2 + 15*v2^3 + 18*u2 + 16
      *u2*v2 + 8*u2*v2^2 - 18*u2^2 - 8*u2^2*v2 + 6*u2^3)*Nc * (  - 1/12*G(1,1
          - v2,u2)*Pi^2 - 1/12*G(1,u2)*G(1,v2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num( - 6 + 3*v2 + 2*v2^2 + 7*u2 + 4*u2*v2 + 2*
      u2^2)*Nc*v2 * ( 1/2*G(0,0,v2)*G( - v2,1 - v2,u2) + 1/2*G(0,1,0,v2)*G( - 
         v2,u2) + 1/2*G(1,0,0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 5 + 4*v2 - 2*u2)*Nc*v2 * (  - G(0,v2)*G(
          - v2,1 - v2,0,u2) - G(1,0,v2)*G( - v2,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 4 + 2*v2 + v2^2 + 8*u2 - 2*u2*v2 - 4*
      u2^2)*Nc*v2 * (  - G(0,0,v2)*G(1,1,u2) - G(0,1,v2)*G(1,1 - v2,u2) + G(0,
         1,v2)*G(1,1,u2) - G(1,0,1,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 4 + 8*v2 + v2^2 + 8*u2 - 8*u2*v2 - 4*
      u2^2)*Nc^-1*v2 * ( 1/2*Zeta(3)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 3 + 7*u2 - 2*u2*v2 + u2*v2^2 - 2*u2^2 + 
      2*u2^2*v2 - 5*u2^3 + 3*u2^4)*Nc*u2^-1*v2 * (  - 1/3*G(0,v2)*G(1,0,u2) + 
         1/3*G(1,1 - v2,0,u2) + 1/3*G(1,0,1 - v2,u2) + 1/3*G(1,0,u2)*i_*Pi + 1/
         3*G(1,0,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^3*Num( - 3 + 34*u2 - 59*u2*v2 + 31*u2*v2^2 - 62*
      u2^2 + 59*u2^2*v2 + 34*u2^3 - 3*u2^4)*Nc*u2^-1*v2 * (  - 1/3*G(0,1,v2)*
         G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 - 8*v2 + 4*v2^2 + 3*v2^3 + 6*u2 + 16*
      u2*v2 - 4*u2*v2^2 - 6*u2^2 - 8*u2^2*v2 + 2*u2^3)*Nc * (  - 1/2*G(0,v2)*
         G(1,1 - v2,u2)*i_*Pi - 1/2*G(1,0,v2)*G(1,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num( - 2 - 6*v2 + 5*v2^3 + 6*u2 + 12*u2*v2 - 6*
      u2^2 - 6*u2^2*v2 + 2*u2^3)*Nc * ( 1/2*G(0,0,v2)*G(1,1 - v2,u2) + 1/2*G(1
         ,0,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 - 2*v2 + 3*v2^2 - 14*u2 + 6*u2*v2 + 3*
      u2^2)*Nc*v2 * ( 1/2*G( - v2,1 - v2,0,0,u2) + 1/2*G( - v2,0,1 - v2,0,u2)
          + 1/2*G( - v2,0,0,1 - v2,u2) + 1/2*G(1,v2)*G( - v2,0,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + v2 + 2*u2)*Num( - 4 + 3*v2 + 4*u2)*
      Nc*v2 * ( G(0,v2)*G(1,1 - v2,1,u2) - G(1,1 - v2,1,1 - v2,u2) - G(1,1 - 
         v2,1,u2)*i_*Pi - G(1,v2)*G(1,1 - v2,1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + v2 + 2*u2)*Num( - 2 + 3*v2 + 2*u2)*
      Nc^-1*v2 * (  - G(0,v2)*G(1,1 - v2,1,u2) + G(1,1 - v2,1,1 - v2,u2) + G(1
         ,1 - v2,1,u2)*i_*Pi + G(1,v2)*G(1,1 - v2,1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + v2 + 2*u2)*Num( - 1 - 2*v2 + 2*v2^2
       + 2*u2 + 2*u2*v2 - u2^2)*Nc * (  - G(0,v2)*G(1,1,1,u2) + G(1,1,1,1 - v2
         ,u2) + G(1,1,1,u2)*i_*Pi + G(1,1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + 2*v2 - 4*v2^2 + 3*v2^3 + 6*u2 - 4*u2
      *v2 + 4*u2*v2^2 - 6*u2^2 + 2*u2^2*v2 + 2*u2^3)*Nc * (  - 1/2*G(0,v2)*G(1
         ,0,u2)*i_*Pi - 1/2*G(0,0,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + 4*v2 - 8*v2^2 + 5*v2^3 + 6*u2 - 8*u2
      *v2 + 8*u2*v2^2 - 6*u2^2 + 4*u2^2*v2 + 2*u2^3)*Nc * ( 1/2*G(0,0,v2)*G(1,
         u2)*i_*Pi + 1/2*G(1,1 - v2,0,u2)*i_*Pi + 1/2*G(1,0,1 - v2,u2)*i_*Pi
          - 1/3*G(1,0,u2)*Pi^2 + 1/2*G(1,0,u2)*G(1,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + 4*v2 + v2^2 + 4*u2 + 2*u2*v2 + u2^2)
      *Nc^-1*v2 * ( 1/2*G(0,0,0,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + 15*v2 - 12*v2^2 + v2^3 + 6*u2 - 30*
      u2*v2 + 12*u2*v2^2 - 6*u2^2 + 15*u2^2*v2 + 2*u2^3)*Nc * (  - 1/6*G(1,1,
         u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + 16*v2 - 20*v2^2 + 7*v2^3 + 6*u2 - 32
      *u2*v2 + 20*u2*v2^2 - 6*u2^2 + 16*u2^2*v2 + 2*u2^3)*Nc * ( 1/2*G(0,1,0,
         v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + 36*v2 - 36*v2^2 + 7*v2^3 + 6*u2 - 72
      *u2*v2 + 36*u2*v2^2 - 6*u2^2 + 36*u2^2*v2 + 2*u2^3)*Nc * ( 1/2*Zeta(3)*
         G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 2 + v2^3 + 6*u2 - 6*u2^2 + 2*u2^3)*Nc
       * (  - 1/2*G(0,v2)*G(1,1 - v2,0,u2) - 1/2*G(0,v2)*G(1,0,0,u2) + 1/2*G(1
         ,1 - v2,0,0,u2) + 1/2*G(1,0,1 - v2,0,u2) - 1/2*G(1,0,u2)*G(1,0,v2) + 
         1/2*G(1,0,0,1 - v2,u2) + 1/2*G(1,0,0,u2)*i_*Pi + 1/2*G(1,0,0,u2)*G(1,
         v2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 - v2 + 2*v2^2 + 25*u2 + 4*u2*v2 + 2*
      u2^2)*Nc*v2 * (  - 1/2*G(0,1,v2)*G( - v2,1 - v2,u2) - 1/2*G(1,0,1,v2)*G(
          - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2)
      *Nc^-1*v2 * (  - 1/2*G(0,0,v2)*G( - v2,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 + v2^2 + 2*u2 - 2*u2*v2 - u2^2)
      *Nc^-1*v2 * (  - 1/6*G(1,1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 + v2^2 + 2*u2 + 2*u2*v2 + u2^2)
      *Nc^-1*v2 * ( 1/2*G(0, - v2, - v2,u2)*i_*Pi + 1/2*G(0, - v2, - v2,0,u2)
          - 1/2*G(0,v2)*G(0, - v2, - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 + v2^2 + 4*u2 + 2*u2*v2 + u2^2)
      *Nc^-1*v2 * ( 1/2*G(0,v2)*G( - v2,1 - v2,u2)*i_*Pi + 1/2*G(1,0,v2)*G( - 
         v2,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 + 5*v2^2 + 10*u2*v2 + 5*u2^2)*
      Nc^-1*v2 * ( 1/12*G( - v2,1 - v2,u2)*Pi^2 + 1/12*G(1,v2)*G( - v2,u2)*
         Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 2*v2 + 6*u2)*Nc^-1*v2 * (  - 1/2*G(0
         ,0,v2)*G( - v2,1 - v2,u2) - 1/2*G(0,1,0,v2)*G( - v2,u2) - 1/2*G(1,0,0
         ,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 6*v2 - 9*v2^2 + 4*v2^3 + 3*u2 - 10*
      u2*v2 + 9*u2*v2^2 - 3*u2^2 + 6*u2^2*v2 + u2^3)*Nc * ( G(0,0,0,v2)*G(1 - 
         v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + u2)*Num( - 5 + 4*v2 + 5*u2)*Nc*v2
       * (  - G(0,v2)*G(1,1,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 4*u2 - 5*u2*v2 + 3*u2*v2^2 - 6*u2^2
       + 5*u2^2*v2 + 4*u2^3 - u2^4)*Nc*u2^-1*v2 * (  - G(0,v2)*G(1,1,u2) + G(1
         ,1,1 - v2,u2) + G(1,1,u2)*i_*Pi + G(1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^3*Num( - 1 + 12*u2 - 21*u2*v2 + 11*u2*v2^2 - 22*
      u2^2 + 21*u2^2*v2 + 12*u2^3 - u2^4)*Nc*u2^-1*v2 * ( G(0,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + v2^2 - 2*u2)*Nc^-1*v2 * ( 1/2*G(
         1,1,0,1,v2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2)*
      Nc^-1*v2 * (  - 1/2*G(0,0,u2)*G(0,1,v2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2)*
      Nc^-1*v2 * (  - G(0,1,v2)*G( - v2,1 - v2,u2) - G(1,0,1,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + v2^2 + 2*u2*v2 + u2^2)*Nc^-1*v2
       * ( 1/2*G( - v2,1 - v2,1,1 - v2,u2) + 1/2*G( - v2,1 - v2,1,u2)*i_*Pi + 
         1/2*G( - v2,0,1,1 - v2,u2) + 1/2*G( - v2,0,1,u2)*i_*Pi - 1/2*G(0,v2)*
         G( - v2,1 - v2,1,u2) - 1/2*G(0,v2)*G( - v2,0,1,u2) + 1/2*G(1,v2)*G(
          - v2,1 - v2,1,u2) + 1/2*G(1,v2)*G( - v2,0,1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + 2*v2^2 - 2*u2 + 2*u2*v2 + u2^2)*
      Nc^-1*v2 * (  - G(0,v2)*G(1,1,1,u2) + G(1,1,1,1 - v2,u2) + G(1,1,1,u2)*
         i_*Pi + G(1,1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2
      )*Nc^-1*v2 * (  - 1/2*G( - v2, - v2,1 - v2,u2)*i_*Pi - 1/2*G( - v2, - v2
         ,1 - v2,0,u2) - 1/2*G( - v2, - v2,0,1 - v2,u2) + 1/2*G(0,v2)*G( - v2,
          - v2,1 - v2,u2) + 1/2*G(0,1,v2)*G( - v2, - v2,u2) - 1/2*G(1,v2)*G(
          - v2, - v2,u2)*i_*Pi - 1/2*G(1,v2)*G( - v2, - v2,0,u2) + 1/2*G(1,0,
         v2)*G( - v2, - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + 3*v2^2 + 6*u2*v2 + 3*u2^2)*Nc^-1
      *v2 * (  - 1/2*G(1,0,v2)*G( - v2,1 - v2,u2) - 1/2*G(1,1,0,v2)*G( - v2,u2
         ) )

       + Den( - 1 + v2 + u2)^3*Num(1 - 2*v2 + 9*v2^2 + 18*u2 + 18*u2*v2 + 9*
      u2^2)*Nc^-1*v2 * ( 1/12*G(0,v2)*G( - v2,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num(2 - 7*v2 + 5*v2^2 - 3*u2 + 10*u2*v2 + 5*
      u2^2)*Nc*v2 * (  - 1/2*G(0,1,v2)*G( - v2,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 2*v2^2 - 4*u2 + 6*u2*v2 + 3*u2^2
      )*Nc^-1*v2 * (  - 1/2*G(0,1,v2)*G(0,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 2*v2^2 - u2 + 2*u2*v2 + u2^2)*
      Nc^-1*v2 * (  - G(0,1 - v2, - v2,u2)*i_*Pi - G(0,1 - v2, - v2,0,u2) + G(
         0,v2)*G(0,1 - v2, - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2
      )*Nc^-1*v2 * ( 1/12*G( - v2,0,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2
      )*Nc^-1*v2 * (  - 1/2*G(0,v2)*G(1,1 - v2, - v2,u2) - 1/2*G(0,v2)*G(1,0,
          - v2,u2) + 1/2*G(0,v2)*G(1,0,0,u2) - 1/2*G(0,0,v2)*G(1,u2)*i_*Pi + 1/
         2*G(1,1 - v2, - v2,u2)*i_*Pi + 1/2*G(1,1 - v2, - v2,0,u2) - 1/2*G(1,1
          - v2,0,0,u2) - 1/2*G(1,0,1 - v2,0,u2) + 1/2*G(1,0, - v2,u2)*i_*Pi + 
         1/2*G(1,0, - v2,0,u2) + 1/3*G(1,0,u2)*Pi^2 - 1/2*G(1,0,0,1 - v2,u2)
          - 1/2*G(1,0,0,u2)*i_*Pi - 1/2*G(1,0,0,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^3*Num(2 - 4*v2 + 3*v2^2 - 4*u2 + 6*u2*v2 + 3*u2^2
      )*Nc^-1*v2 * ( 1/2*G(0,0,0,1,v2) + 1/2*G(0,0,1,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(2 + 2*v2 - 4*v2^2 + v2^3 - 6*u2 - 4*u2*v2
       + 4*u2*v2^2 + 6*u2^2 + 2*u2^2*v2 - 2*u2^3)*Nc * (  - 1/2*G(0,v2)*G(1,1
          - v2, - v2,u2) - 1/2*G(0,v2)*G(1,0, - v2,u2) - 1/2*G(0,0,v2)*G(1,0,
         u2) + 1/2*G(1,1 - v2, - v2,u2)*i_*Pi + 1/2*G(1,1 - v2, - v2,0,u2) + 1/
         2*G(1,0, - v2,u2)*i_*Pi + 1/2*G(1,0, - v2,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(2 + 10*v2 - 20*v2^2 + 9*v2^3 - 6*u2 - 20*u2
      *v2 + 20*u2*v2^2 + 6*u2^2 + 10*u2^2*v2 - 2*u2^3)*Nc * (  - 1/2*G(1,0,v2)
         *G(1,1 - v2,u2) - 1/2*G(1,1,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(2 - u2 - 6*u2*v2 + 3*u2*v2^2 - 6*u2^2 + 6*
      u2^2*v2 + 7*u2^3 - 2*u2^4)*Nc*u2^-1*v2 * (  - 1/2*G(1,1 - v2,u2)*i_*Pi
          - 1/2*G(1,u2)*G(1,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2
      )*Nc^-1*v2 * (  - 1/2*G(0,0,1,1 - v2,u2) - 1/2*G(0,0,1,u2)*i_*Pi + 1/2*
         G(0,0,1,u2)*G(0,v2) - 1/2*G(0,0,1,u2)*G(1,v2) - 1/2*G(0,1,v2)*G(0,1
          - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 4*u2*v2 + 2*u2^2
      )*Nc^-1*v2 * (  - 1/2*G(0,u2)*G(1,0,1,v2) - 1/2*G(1,0,1,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 4*u2 + 6*u2*v2 + 3*u2^2
      )*Nc^-1*v2 * (  - 1/2*G(0,1 - v2,1,1 - v2,u2) - 1/2*G(0,1 - v2,1,u2)*i_*
         Pi - 1/2*G(0,1 - v2,1,u2)*G(1,v2) + 1/2*G(0,v2)*G(0,1 - v2,1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 4*v2^2 - 6*u2 + 6*u2*v2 + 3*u2^2
      )*Nc^-1*v2 * (  - G(0,v2)*G(1,1,u2)*i_*Pi + G(0,1,v2)*G(1,1 - v2,u2) + 
         G(1,0,1,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 4*v2^2 - 4*u2 + 12*u2*v2 + 6*
      u2^2)*Nc^-1*v2 * ( 1/2*G(0,1,0,v2)*G(0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(4 - 8*v2 + 4*v2^2 - 14*u2 + 10*u2*v2 + 5*
      u2^2)*Nc^-1*v2 * (  - 1/2*G(0,1 - v2,u2)*G(1,0,v2) )

       + Den( - 1 + v2 + u2)^3*Num(4 - 8*v2 + 4*v2^2 - 10*u2 + 10*u2*v2 + 5*
      u2^2)*Nc^-1*v2 * (  - 1/2*G(0,0,1 - v2,u2)*G(0,v2) )

       + Den( - 1 + v2 + u2)^3*Num(4 - 8*v2 + 5*v2^2 - 8*u2 + 8*u2*v2 + 4*u2^2
      )*Nc^-1*v2 * ( 1/2*G(0,v2)*G(1,0,u2)*i_*Pi - 1/2*G(1,1 - v2,0,u2)*i_*Pi
          - 1/2*G(1,0,1 - v2,u2)*i_*Pi - 1/2*G(1,0,u2)*G(1,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(4 - 8*v2 + 7*v2^2 - 8*u2 + 8*u2*v2 + 4*u2^2
      )*Nc^-1*v2 * ( 1/2*G(0,v2)*G(1,1 - v2,u2)*i_*Pi + 1/2*G(1,0,v2)*G(1,u2)*
         i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(4 - 5*v2 + 2*v2^2 + 7*u2 + 4*u2*v2 + 2*u2^2
      )*Nc*v2 * (  - 1/2*G( - v2, - v2,1 - v2,u2)*i_*Pi - 1/2*G( - v2, - v2,1
          - v2,0,u2) - 1/2*G( - v2, - v2,0,1 - v2,u2) + 1/2*G(0,v2)*G( - v2,
          - v2,1 - v2,u2) + 1/2*G(0,1,v2)*G( - v2, - v2,u2) - 1/2*G(1,v2)*G(
          - v2, - v2,u2)*i_*Pi - 1/2*G(1,v2)*G( - v2, - v2,0,u2) + 1/2*G(1,0,
         v2)*G( - v2, - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(5 - 10*v2 + 5*v2^2 - 8*u2 + 6*u2*v2 + 3*
      u2^2)*Nc^-1*v2 * (  - 1/2*G(0,u2)*G(1,0,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(6 - 12*v2 + 6*v2^2 - 8*u2 + 10*u2*v2 + 5*
      u2^2)*Nc^-1*v2 * (  - 1/2*G(0,v2)*G(0,1 - v2,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^3*Num(6 - 12*v2 + 6*v2^2 - 6*u2 + 10*u2*v2 + 5*
      u2^2)*Nc^-1*v2 * (  - 1/2*G(0,v2)*G(0,1 - v2,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(6 - 12*v2 + 7*v2^2 - 12*u2 + 12*u2*v2 + 6*
      u2^2)*Nc^-1*v2 * ( 1/2*G(0,v2)*G(1,1 - v2,0,u2) - 1/2*G(0,0,v2)*G(1,0,u2
         ) + G(0,0,v2)*G(1,1,u2) - G(0,1,v2)*G(1,1,u2) + 1/2*G(1,0,u2)*G(1,0,
         v2) )

       + Den( - 1 + v2 + u2)^3*Num(6 - 12*v2 + 7*v2^2 + 8*u2 + 14*u2*v2 + 7*
      u2^2)*Nc*v2 * ( 1/2*G(0,0,1,v2)*G( - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(6 - 12*v2 + 13*v2^2 - 12*u2 + 12*u2*v2 + 6*
      u2^2)*Nc^-1*v2 * ( 1/12*G(1,1 - v2,u2)*Pi^2 + 1/12*G(1,u2)*G(1,v2)*Pi^2
          )

       + Den( - 1 + v2 + u2)^3*Num(7 - 14*v2 + 7*v2^2 - 10*u2 + 14*u2*v2 + 7*
      u2^2)*v2 * (  - 1/6*G(1,0,1,v2)*Nf )

       + Den( - 1 + v2 + u2)^3*Num(8 - 16*v2 + 8*v2^2 - 12*u2 + 14*u2*v2 + 7*
      u2^2)*Nc^-1*v2 * ( 1/2*G(0,u2)*G(1,0,0,v2) )

       + Den( - 1 + v2 + u2)^3*Num(8 - 16*v2 + 11*v2^2 - 16*u2 + 16*u2*v2 + 8*
      u2^2)*Nc^-1*v2 * (  - 1/12*G(0,v2)*G(1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num(8 - 10*v2 + 3*v2^2 - 6*u2 + 6*u2*v2 + 3*
      u2^2)*Nc*v2 * ( 1/2*G( - v2,1 - v2, - v2,u2)*i_*Pi + 1/2*G( - v2,1 - v2,
          - v2,0,u2) - 1/2*G(0,v2)*G( - v2,1 - v2, - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(8 + 9*u2 - 48*u2*v2 + 23*u2*v2^2 - 46*u2^2
       + 48*u2^2*v2 + 33*u2^3 - 4*u2^4)*Nc*u2^-1*v2 * ( 1/6*G(1,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num(9 - 18*v2 + 9*v2^2 - 18*u2 + 16*u2*v2 + 8*
      u2^2)*Nc^-1*v2 * (  - 1/12*G(0,u2)*G(1,v2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num(9 - 18*v2 + 9*v2^2 - 14*u2 + 18*u2*v2 + 9*
      u2^2)*v2 * (  - 1/6*G(1,0,v2)*G(1 - v2,u2)*Nf )

       + Den( - 1 + v2 + u2)^3*Num(9 - 18*v2 + 9*v2^2 - 12*u2 + 14*u2*v2 + 7*
      u2^2)*Nc^-1*v2 * ( 1/2*G(0,0,v2)*G(0,1 - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(9 - 18*v2 + 9*v2^2 - 10*u2 + 18*u2*v2 + 9*
      u2^2)*v2 * (  - 1/6*G(1,1,0,v2)*Nf )

       + Den( - 1 + v2 + u2)^3*Num(10 - 20*v2 + 9*v2^2 - 20*u2 + 20*u2*v2 + 10
      *u2^2)*Nc^-1*v2 * (  - 1/2*G(0,1,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(11 - 22*v2 + 11*v2^2 - 18*u2 + 20*u2*v2 + 
      10*u2^2)*Nc^-1*v2 * (  - 1/12*G(0,1 - v2,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^3*Num(12 - 24*v2 + 11*v2^2 - 24*u2 + 24*u2*v2 + 
      12*u2^2)*Nc^-1*v2 * ( 1/2*G(1,0,v2)*G(1,1 - v2,u2) + 1/2*G(1,1,0,v2)*G(1
         ,u2) )

       + Den( - 1 + v2 + u2)^3*Num(12 - 24*v2 + 13*v2^2 - 24*u2 + 24*u2*v2 + 
      12*u2^2)*Nc^-1*v2 * ( 1/2*G(0,0,0,v2)*G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(16 - 32*v2 + 19*v2^2 - 32*u2 + 32*u2*v2 + 
      16*u2^2)*Nc^-1*v2 * (  - 1/2*G(0,0,v2)*G(1,1 - v2,u2) - 1/2*G(1,0,0,v2)*
         G(1,u2) )

       + Den( - 1 + v2 + u2)^3*Num(v2 + u2)^2*Nc^-1*v2 * (  - 1/2*G( - v2,1 - 
         v2,0,u2)*i_*Pi - 1/2*G( - v2,1 - v2,0,0,u2) - 1/2*G( - v2,0,1 - v2,u2
         )*i_*Pi - 1/2*G( - v2,0,1 - v2,0,u2) - 1/2*G( - v2,0,0,1 - v2,u2) - 1/
         2*G(1,v2)*G( - v2,0,u2)*i_*Pi - 1/2*G(1,v2)*G( - v2,0,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(v2^2 - 4*u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * ( 
         1/2*G(0,v2)*G( - v2,0,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(v2^2 - 2*u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * ( 
         G( - v2,0, - v2,u2)*i_*Pi + G( - v2,0, - v2,0,u2) - G(0,v2)*G( - v2,0
         , - v2,u2) )

       + Den( - 1 + v2 + u2)^3*Num(v2^2 + u2)*Nc^-1*v2 * (  - G(0,1,0,1,v2) )

       + Den( - 1 + v2 + u2)^3*Num(v2^2 + 2*u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * ( 
         G(0,v2)*G( - v2,1 - v2,0,u2) + G(1,0,v2)*G( - v2,0,u2) )

       + Den( - 1 + v2 + u2)^3*Num(v2^2 + 4*u2 + 2*u2*v2 + u2^2)*Nc^-1*v2 * ( 
         1/2*G( - v2,1 - v2, - v2,u2)*i_*Pi + 1/2*G( - v2,1 - v2, - v2,0,u2)
          - 1/2*G(0,v2)*G( - v2,1 - v2, - v2,u2) )

       + Den( - 1 + v2 + u2)^2*Num( - 5 + 6*v2 + 5*u2)*Nc^-1*v2 * (  - 1/3*G(1
         ,u2)*Pi^2 )

       + Den( - 1 + v2 + u2)^2*Num( - 4 + 3*v2 + 4*u2)*Nc^-1*v2 * ( G(0,v2)*G(
         1,1,u2) + G(0,1,v2)*G(1,u2) - G(1,1,1 - v2,u2) - G(1,1,u2)*i_*Pi - G(
         1,1,u2)*G(1,v2) )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + 3*v2 + u2)*Nc^-1*v2 * (  - 1/2*G(0,
         v2)*G(1,u2)*i_*Pi )

       + Den( - 1 + v2 + u2)^2*Num( - 1 + u2)*Nc^-1*v2 * (  - G(0,0,v2)*G(1,u2
         ) )

       + Den( - 1 + v2 + u2)*Num( - 2 + v2 + 2*u2)*Nc * (  - G(0,1,1,v2)*G(1,
         u2) )

       + Den( - 1 + v2 + u2)*Num( - 2 + 3*v2 + 2*u2)*Nc * (  - G(0,1,v2)*G(1,
         u2)*i_*Pi )

       + Den( - 1 + v2 + u2)*Num( - 1 + 3*v2 + u2)*Nc * ( G(0,v2)*G(0,1 - v2,1
          - v2,u2) )

       + Den( - 1 + v2 + u2)*Num( - 1 + 4*v2 + u2)*Nc * (  - 1/3*G(1,u2)*i_*
         Pi^3 )

       + Den( - 1 + v2 + u2)*Num(1 + v2 - u2)*Nc * (  - 2*G(1,1,1 - v2,u2)*i_*
         Pi - 2*G(1,1,u2)*G(1,v2)*i_*Pi )

       + Den( - 1 + v2 + u2)*Num(2 + 3*v2 - 2*u2)*Nc * ( G(0,v2)*G(1,1,1 - v2,
         u2) + G(1,0,v2)*G(1,1,u2) - G(1,1,1 - v2,1 - v2,u2) - G(1,1,1 - v2,u2
         )*G(1,v2) - G(1,1,u2)*G(1,1,v2) )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*
      Num(24*v2 - 135*v2^2 + 309*v2^3 - 345*v2^4 + 183*v2^5 - 36*v2^6 - 270*u2
       + 1173*u2*v2 - 2078*u2*v2^2 + 1530*u2*v2^3 - 180*u2*v2^4 - 163*u2*v2^5
       - 12*u2*v2^6 + 1014*u2^2 - 4276*u2^2*v2 + 6824*u2^2*v2^2 - 4237*u2^2*
      v2^3 + 831*u2^2*v2^4 - 204*u2^2*v2^5 + 48*u2^2*v2^6 - 1595*u2^3 + 6235*
      u2^3*v2 - 7280*u2^3*v2^2 + 2820*u2^3*v2^3 - 558*u2^3*v2^4 + 180*u2^3*
      v2^5 + 1580*u2^4 - 4315*u2^4*v2 + 2855*u2^4*v2^2 - 570*u2^4*v2^3 + 252*
      u2^4*v2^4 - 909*u2^5 + 1173*u2^5*v2 - 222*u2^5*v2^2 + 156*u2^5*v2^3 + 
      180*u2^6 - 18*u2^6*v2 + 36*u2^6*v2^2)*Nc*v2 * ( 1/12*G(0,0,v2) )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*
      Num(54*v2 - 298*v2^2 + 636*v2^3 - 656*v2^4 + 326*v2^5 - 62*v2^6 + 288*u2
       - 1563*u2*v2 + 3344*u2*v2^2 - 3524*u2*v2^3 + 1826*u2*v2^4 - 369*u2*v2^5
       - 2*u2*v2^6 - 1031*u2^2 + 4173*u2^2*v2 - 6332*u2^2*v2^2 + 4304*u2^2*
      v2^3 - 985*u2^2*v2^4 - 193*u2^2*v2^5 + 64*u2^2*v2^6 + 1231*u2^3 - 3749*
      u2^3*v2 + 3962*u2^3*v2^2 - 1195*u2^3*v2^3 - 521*u2^3*v2^4 + 240*u2^3*
      v2^5 - 519*u2^4 + 1239*u2^4*v2 - 651*u2^4*v2^2 - 437*u2^4*v2^3 + 336*
      u2^4*v2^4 + 81*u2^5 - 184*u2^5*v2 - 73*u2^5*v2^2 + 208*u2^5*v2^3 - 50*
      u2^6 + 34*u2^6*v2 + 48*u2^6*v2^2)*Nc*v2 * (  - 1/24*Pi^2 )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*
      Num( - 57*v2^2 + 195*v2^3 - 255*v2^4 + 153*v2^5 - 36*v2^6 - 44*u2 + 28*
      u2*v2 + 150*u2*v2^2 - 335*u2*v2^3 + 316*u2*v2^4 - 103*u2*v2^5 - 12*u2*
      v2^6 + 41*u2^2 - 231*u2^2*v2 + 320*u2^2*v2^2 - 279*u2^2*v2^3 + 335*u2^2*
      v2^4 - 234*u2^2*v2^5 + 48*u2^2*v2^6 - 142*u2^3 + 483*u2^3*v2 - 776*u2^3*
      v2^2 + 955*u2^3*v2^3 - 648*u2^3*v2^4 + 180*u2^3*v2^5 + 127*u2^4 - 270*
      u2^4*v2 + 627*u2^4*v2^2 - 684*u2^4*v2^3 + 252*u2^4*v2^4 + 64*u2^5 + 28*
      u2^5*v2 - 300*u2^5*v2^2 + 156*u2^5*v2^3 - 46*u2^6 - 42*u2^6*v2 + 36*u2^6
      *v2^2)*Nc*v2 * (  - 1/12*G(1,0,v2) )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num( - 12 + 48*v2 - 83*v2^2 + 46*v2^3 + v2^4 + 36*u2 - 142*u2*v2 + 164*
      u2*v2^2 - 46*u2*v2^3 - 47*u2^2 + 142*u2^2*v2 - 83*u2^2*v2^2 + 36*u2^3 - 
      48*u2^3*v2 - 12*u2^4)*u2*v2 * ( 1/3*G(0,0,v2)*Nf )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num( - 2 + 8*v2 - 13*v2^2 + 6*v2^3 + v2^4 + 6*u2 - 22*u2*v2 + 24*u2*v2^2
       - 6*u2*v2^3 - 7*u2^2 + 22*u2^2*v2 - 13*u2^2*v2^2 + 6*u2^3 - 8*u2^3*v2
       - 2*u2^4)*u2*v2 * (  - 1/3*G(0,v2)*G(1 - v2,u2)*Nf - 1/3*G(0,1,v2)*Nf
          - 1/3*G(1,0,v2)*Nf )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num(9*v2^2 - 30*v2^3 + 33*v2^4 - 12*v2^5 + 44*u2 - 296*u2*v2 + 640*u2*
      v2^2 - 330*u2*v2^3 - 70*u2*v2^4 + 12*u2*v2^5 - 261*u2^2 + 1144*u2^2*v2
       - 1290*u2^2*v2^2 + 330*u2^2*v2^3 + 33*u2^2*v2^4 + 430*u2^3 - 1144*u2^3*
      v2 + 640*u2^3*v2^2 + 30*u2^3*v2^3 - 261*u2^4 + 296*u2^4*v2 + 9*u2^4*v2^2
       + 44*u2^5)*Nc*v2 * (  - 1/12*G(0,1,v2) )

       + Den( - 1 + u2)*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num(36*v2^2 - 120*v2^3 + 132*v2^4 - 48*v2^5 - 36*u2*v2 + 45*u2*v2^2 - 18
      *u2*v2^3 + 45*u2*v2^4 - 36*u2*v2^5 - 28*u2^2 + 136*u2^2*v2 - 356*u2^2*
      v2^2 + 570*u2^2*v2^3 - 358*u2^2*v2^4 + 36*u2^2*v2^5 + 15*u2^3 - 140*u2^3
      *v2 + 558*u2^3*v2^2 - 570*u2^3*v2^3 + 45*u2^3*v2^4 + 48*u2^3*v2^5 + 22*
      u2^4 + 140*u2^4*v2 - 356*u2^4*v2^2 + 18*u2^4*v2^3 + 132*u2^4*v2^4 + 15*
      u2^5 - 136*u2^5*v2 + 45*u2^5*v2^2 + 120*u2^5*v2^3 - 28*u2^6 + 36*u2^6*v2
       + 36*u2^6*v2^2)*Nc*u2^-1*v2 * (  - 1/12*G(0,v2)*G(1 - v2,u2) )

       + Den( - 1 + u2)*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(
      33 - 99*v2 + 99*v2^2 - 33*v2^3 - 99*u2 + 263*u2*v2 - 197*u2*v2^2 + 33*u2
      *v2^3 + 131*u2^2 - 263*u2^2*v2 + 99*u2^2*v2^2 - 99*u2^3 + 99*u2^3*v2 + 
      33*u2^4)*Nc*v2 * (  - 2/3 )

       + Den( - 1 + u2)*Den( - 1 + v2 + u2)^2*u2*v2 * ( 2/3 + 1/6*Pi^2 + 2/3*
         Nf + 1/3*G(1 - v2,1 - v2,u2) + 1/3*G(1 - v2,1 - v2,u2)*Nf - 1/3*G(0,
         v2)*G(1 - v2,u2) + 1/3*G(0,0,v2) - 1/3*G(0,1,v2) + 1/3*G(1,v2)*G(1 - 
         v2,u2) + 1/3*G(1,v2)*G(1 - v2,u2)*Nf - 1/3*G(1,0,v2) + 1/3*G(1,1,v2)
          + 1/3*G(1,1,v2)*Nf )

       + Den( - 1 + u2)*Den( - 1 + v2 + u2)^2*Num(3 - 3*v2 - 7*u2 + 3*u2*v2 + 
      3*u2^2)*Nc*v2 * ( 1/3*G(1 - v2,1 - v2,u2) + 1/3*G(1,v2)*G(1 - v2,u2) + 1/
         3*G(1,1,v2) )

       + Den( - 1 + u2)^2*Den( - 1 + v2)^2*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^
      2*Num(33*v2 - 132*v2^2 + 186*v2^3 - 108*v2^4 + 21*v2^5 + 99*u2 - 528*u2*
      v2 + 1129*u2*v2^2 - 978*u2*v2^3 + 318*u2*v2^4 - 40*u2*v2^5 - 396*u2^2 + 
      1766*u2^2*v2 - 2719*u2^2*v2^2 + 1580*u2^2*v2^3 - 318*u2^2*v2^4 + 21*u2^2
      *v2^5 + 691*u2^3 - 2540*u2^3*v2 + 2719*u2^3*v2^2 - 978*u2^3*v2^3 + 108*
      u2^3*v2^4 - 691*u2^4 + 1766*u2^4*v2 - 1129*u2^4*v2^2 + 186*u2^4*v2^3 + 
      396*u2^5 - 528*u2^5*v2 + 132*u2^5*v2^2 - 99*u2^6 + 33*u2^6*v2)*Nc*v2
       * (  - 1/3*G(0,v2) )

       + Den( - 1 + u2)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
       - 11 + 10*v2 + v2^2 + 21*u2 - 28*u2*v2 - 4*u2*v2^2 - 18*u2^2 + 28*u2^2*
      v2 + u2^2*v2^2 + 21*u2^3 - 10*u2^3*v2 - 11*u2^4)*Nc*v2 * (  - 1/3*G(1 - 
         v2,u2) - 1/3*G(1,v2) )

       + Den( - 1 + u2)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
      1 - 2*v2 + v2^2 - 3*u2 + 5*u2*v2 - u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*
      v2^2 - 3*u2^3 + 2*u2^3*v2 + u2^4)*v2 * (  - 2/3*G(1 - v2,u2)*Nf - 2/3*G(
         1,v2)*Nf )

       + Den( - 1 + u2)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
      1 - 2*v2 + v2^2 - 3*u2 + 7*u2*v2 - 3*u2*v2^2 + 5*u2^2 - 7*u2^2*v2 + u2^2
      *v2^2 - 3*u2^3 + 2*u2^3*v2 + u2^4)*v2 * ( 2/3*i_*Nf*Pi )

       + Den( - 1 + u2)^2*Den( - 1 + v2)*Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(
      3 - 6*v2 + 3*v2^2 - 9*u2 + 17*u2*v2 - 5*u2*v2^2 + 11*u2^2 - 17*u2^2*v2
       + 3*u2^2*v2^2 - 9*u2^3 + 6*u2^3*v2 + 3*u2^4)*v2 * ( 2/3*G(0,v2)*Nf )

       + Den( - 1 + u2)^2*Den( - 1 + v2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*
      Num( - 29*v2 + 99*v2^2 - 111*v2^3 + 41*v2^4 + 37*u2 + 29*u2*v2 - 348*u2*
      v2^2 + 366*u2*v2^3 - 84*u2*v2^4 - 136*u2^2 - 70*u2^2*v2 + 591*u2^2*v2^2
       - 397*u2^2*v2^3 + 41*u2^2*v2^4 + 101*u2^3 + 285*u2^3*v2 - 526*u2^3*v2^2
       + 140*u2^3*v2^3 + 85*u2^4 - 329*u2^4*v2 + 186*u2^4*v2^2 - 116*u2^5 + 
      116*u2^5*v2 + 29*u2^6)*Nc*v2 * (  - 1/3*i_*Pi )

       + Den( - 1 + u2)^2*Den( - 1 + v2 + u2)*u2*v2 * (  - 2/3*i_*Pi - 2/3*G(1
          - v2,u2) + 2/3*G(0,v2) - 2/3*G(1,v2) )

       + Den( - 1 + u2)*Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 4 + 8*v2
       + v2^2 + 12*u2 - 6*u2*v2 - 7*u2^2)*u2*v2 * ( 1/6*Nf*Pi^2 )

       + Den(v2 + u2)*Nc^-1*v2 * ( G(0,0,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 30 + 78*v2 - 63*v2^2 + 16*
      v2^3 + 78*u2 - 90*u2*v2 + 46*u2*v2^2 - 27*u2^2 + 42*u2^2*v2 + 12*u2^3)*
      Nc*v2 * (  - 1/2*G(0,0,0,v2)*G(0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 20 + 53*v2 - 43*v2^2 + 11*
      v2^3 + 53*u2 - 62*u2*v2 + 33*u2*v2^2 - 19*u2^2 + 33*u2^2*v2 + 11*u2^3)*
      Nc*v2 * ( 1/2*G(0,v2)*G( - v2,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 20 + 55*v2 - 44*v2^2 + 11*
      v2^3 + 55*u2 - 56*u2*v2 + 33*u2*v2^2 - 12*u2^2 + 33*u2^2*v2 + 11*u2^3)*
      Nc*v2 * (  - 1/2*G(0,0,v2)*G( - v2,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 20 + 57*v2 - 45*v2^2 + 11*
      v2^3 + 57*u2 - 66*u2*v2 + 33*u2*v2^2 - 21*u2^2 + 33*u2^2*v2 + 11*u2^3)*
      Nc*v2 * ( 1/2*G(0,0,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 10 + 25*v2 - 20*v2^2 + 5*
      v2^3 + 25*u2 - 32*u2*v2 + 15*u2*v2^2 - 12*u2^2 + 15*u2^2*v2 + 5*u2^3)*v2
       * ( 1/6*G(0,0,u2)*G(0,v2)*Nf )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 15*v2 - 12*v2^2 + 4*
      v2^3 + 15*u2 - 30*u2*v2 + 16*u2*v2^2 - 18*u2^2 + 18*u2^2*v2 + 6*u2^3)*
      Nc^-1*v2 * (  - 1/2*G(0,0,0,v2)*G(0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 16*v2 - 14*v2^2 + 4*
      v2^3 + 16*u2 - 32*u2*v2 + 14*u2*v2^2 - 18*u2^2 + 15*u2^2*v2 + 5*u2^3)*
      Nc^-1*v2 * ( 1/2*G(0,0,u2)*G(0,0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6 + 20*v2 - 22*v2^2 + 8*
      v2^3 + 20*u2 - 48*u2*v2 + 28*u2*v2^2 - 26*u2^2 + 33*u2^2*v2 + 13*u2^3)*
      Nc*v2 * (  - 1/2*G(0,v2)*G(0,1 - v2,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 4 + 17*v2 - 13*v2^2 + 2*
      v2^3 + 17*u2 - 2*u2*v2 + 6*u2*v2^2 + 11*u2^2 + 6*u2^2*v2 + 2*u2^3)*Nc*v2
       * ( 1/2*G( - v2,0, - v2,u2)*i_*Pi + 1/2*G( - v2,0, - v2,0,u2) - 1/2*G(0
         ,v2)*G( - v2,0, - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*v2^3
       + 9*u2 - 22*u2*v2 + 11*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 5*u2^3)*Nc^-1*
      v2 * ( 1/2*G( - v2, - v2,u2)*i_*Pi + 1/2*G( - v2, - v2,0,u2) - 1/2*G(0,
         v2)*G( - v2, - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 3 + 9*v2 - 9*v2^2 + 3*v2^3
       + 9*u2 - 20*u2*v2 + 9*u2*v2^2 - 11*u2^2 + 9*u2^2*v2 + 3*u2^3)*v2 * ( 1/
         18*i_*Nf*Pi^3 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 4*v2^2 + v2^3 + 
      5*u2 - 41*u2*v2 + 10*u2*v2^2 - 37*u2^2 + 18*u2^2*v2 + 9*u2^3)*Nc*v2 * ( 
          - 1/2*G(0,v2)*G(0,1 - v2,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 4*v2^2 + v2^3 + 
      5*u2 - 10*u2*v2 + 3*u2*v2^2 - 6*u2^2 + 3*u2^2*v2 + u2^3)*Nc^-1*v2 * ( 1/
         2*G(0,0,v2)*G(0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 5*v2 - 4*v2^2 + 2*v2^3
       + 5*u2 - 12*u2*v2 + 6*u2*v2^2 - 8*u2^2 + 6*u2^2*v2 + 2*u2^3)*Nc^-1*v2
       * ( 1/12*G( - v2,u2)*i_*Pi^3 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 6*v2 - 6*v2^2 + 2*v2^3
       + 6*u2 - 12*u2*v2 + 8*u2*v2^2 - 6*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2
       * (  - 1/2*G(0,0,u2)*G(0,v2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 7*v2 - 8*v2^2 + 3*v2^3
       + 7*u2 - 14*u2*v2 + 9*u2*v2^2 - 6*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2
       * (  - G( - v2, - v2, - v2,u2)*i_*Pi - G( - v2, - v2, - v2,0,u2) + G(0,
         v2)*G( - v2, - v2, - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 7*v2 - 8*v2^2 + 4*v2^3
       + 7*u2 - 12*u2*v2 + 12*u2*v2^2 - 4*u2^2 + 12*u2^2*v2 + 4*u2^3)*Nc^-1*v2
       * ( 1/2*G(0,0,v2)*G( - v2,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 8*v2 - 10*v2^2 + 3*v2^3
       + 8*u2 - 24*u2*v2 + 9*u2*v2^2 - 14*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2
       * (  - 1/2*G(0,0,v2)*G( - v2, - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 8*v2 - 10*v2^2 + 3*v2^3
       + 8*u2 - 20*u2*v2 + 9*u2*v2^2 - 10*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2
       * ( 1/2*G(0,v2)*G( - v2, - v2,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2 + 8*v2 - 10*v2^2 + 3*v2^3
       + 8*u2 - 16*u2*v2 + 9*u2*v2^2 - 6*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2
       * (  - 1/2*G( - v2, - v2,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 1 + 3*v2 - 3*v2^2 + v2^3 + 
      3*u2 - 4*u2*v2 + 3*u2*v2^2 - u2^2 + 3*u2^2*v2 + u2^3)*Nc^-1*v2 * (  - G(
         0,v2)*G( - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(1 - v2 - v2^2 + v2^3 - u2 + 9*
      u2*v2 - u2*v2^2 + 10*u2^2 - 6*u2^2*v2 - 4*u2^3)*Nc*v2 * ( G(0,u2)*G(1,0,
         v2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 6*v2 + 6*v2^2 + v2^3 - 6*
      u2 + 4*u2*v2 + 3*u2*v2^2 - 2*u2^2 + 3*u2^2*v2 + u2^3)*Nc^-1*v2 * (  - 1/
         2*Zeta(3)*G( - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 5*v2 + 4*v2^2 + v2^3 - 5*
      u2 + 8*u2*v2 + 3*u2*v2^2 + 4*u2^2 + 3*u2^2*v2 + u2^3)*Nc^-1*v2 * ( 1/2*
         G(0,v2)*G( - v2, - v2,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 5*v2 + 4*v2^2 + v2^3 - 5*
      u2 + 12*u2*v2 + 3*u2*v2^2 + 8*u2^2 + 3*u2^2*v2 + u2^3)*Nc^-1*v2 * (  - 1/
         2*G( - v2, - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - 5*v2 + 4*v2^2 - 5*u2 + 8*
      u2*v2 + 4*u2^2)*Nc^-1*v2 * (  - 1/2*G( - v2,0,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 - v2 - 4*v2^2 + 3*v2^3 - u2
       - 12*u2*v2 + 9*u2*v2^2 - 8*u2^2 + 9*u2^2*v2 + 3*u2^3)*v2 * (  - 1/6*G(0
         ,1,v2)*G(0,u2)*Nf )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 + v2 - 8*v2^2 + 5*v2^3 + u2
       - 20*u2*v2 + 15*u2*v2^2 - 12*u2^2 + 15*u2^2*v2 + 5*u2^3)*v2 * (  - 1/6*
         G(0,v2)*G(1 - v2,0,u2)*Nf - 1/6*G(0,v2)*G(0,1 - v2,u2)*Nf )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 + v2 - 8*v2^2 + 5*v2^3 + u2
       - 15*u2*v2 + 18*u2*v2^2 - 7*u2^2 + 21*u2^2*v2 + 8*u2^3)*Nc*v2 * (  - 1/
         2*G(0,0,1,v2)*G(0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2 + v2 - 8*v2^2 + 5*v2^3 + u2
       - 8*u2*v2 + 15*u2*v2^2 + 15*u2^2*v2 + 5*u2^3)*Nc*v2 * ( 1/2*G(0,v2)*G(1
          - v2,0,1 - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(3 - 6*v2 + 3*v2^2 - 6*u2 + 8*
      u2*v2 + 5*u2^2)*v2 * ( 1/18*G(1 - v2,u2)*Nf*Pi^2 + 1/18*G(0,u2)*Nf*Pi^2
          + 1/18*G(1,v2)*Nf*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6 - 17*v2 + 10*v2^2 - 17*u2 + 
      8*u2*v2 - 2*u2^2)*Nc*v2 * ( 1/2*G( - v2,0,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6 - 13*v2 + 5*v2^2 + 2*v2^3 - 
      13*u2 - 10*u2*v2 + 6*u2*v2^2 - 15*u2^2 + 6*u2^2*v2 + 2*u2^3)*Nc*v2 * ( 
          - 1/2*G(0,v2)*G( - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6 - 9*v2 + 4*v2^3 - 9*u2 - 12*
      u2*v2 + 12*u2*v2^2 - 12*u2^2 + 12*u2^2*v2 + 4*u2^3)*Nc*v2 * ( 1/2*G(0,0,
         v2)*G( - v2,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(14 - 40*v2 + 38*v2^2 + 3*v2^3
       - 40*u2 + 92*u2*v2 + 9*u2*v2^2 + 54*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2
       * ( 1/12*G( - v2, - v2,u2)*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 30*v2 + 139*v2^2 - 131*v2^3
       + 37*v2^4 + 8*u2 + 115*u2*v2 - 230*u2*v2^2 + 103*u2*v2^3 - 24*u2^2 - 75
      *u2^2*v2 + 87*u2^2*v2^2 + 24*u2^3 + 13*u2^3*v2 - 8*u2^4)*Nc * ( 1/12*G(
          - v2, - v2,u2)*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 14*v2 + 34*v2^2 - 26*v2^3
       + 7*v2^4 - 4*u2 + 46*u2*v2 - 56*u2*v2^2 + 25*u2*v2^3 + 12*u2^2 - 42*
      u2^2*v2 + 33*u2^2*v2^2 - 12*u2^3 + 19*u2^3*v2 + 4*u2^4)*Nc * ( 1/2*G(0,0
         ,v2)*G( - v2, - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 14*v2 + 34*v2^2 - 26*v2^3
       + 7*v2^4 - 4*u2 + 46*u2*v2 - 48*u2*v2^2 + 25*u2*v2^3 + 12*u2^2 - 34*
      u2^2*v2 + 33*u2^2*v2^2 - 12*u2^3 + 19*u2^3*v2 + 4*u2^4)*Nc * (  - 1/2*G(
         0,v2)*G( - v2, - v2,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 14*v2 + 34*v2^2 - 26*v2^3
       + 7*v2^4 - 4*u2 + 46*u2*v2 - 40*u2*v2^2 + 25*u2*v2^3 + 12*u2^2 - 26*
      u2^2*v2 + 33*u2^2*v2^2 - 12*u2^3 + 19*u2^3*v2 + 4*u2^4)*Nc * ( 1/2*G( - 
         v2, - v2,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 12*v2 + 53*v2^2 - 85*v2^3
       + 43*v2^4 - 4*u2 + 65*u2*v2 - 214*u2*v2^2 + 133*u2*v2^3 + 12*u2^2 - 141
      *u2^2*v2 + 141*u2^2*v2^2 - 12*u2^3 + 55*u2^3*v2 + 4*u2^4)*Nc * (  - 1/12
         *G( - v2,0,u2)*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 12*v2 + 83*v2^2 - 118*v2^3
       + 55*v2^4 - 4*u2 + 95*u2*v2 - 264*u2*v2^2 + 169*u2*v2^3 + 12*u2^2 - 158
      *u2^2*v2 + 177*u2^2*v2^2 - 12*u2^3 + 67*u2^3*v2 + 4*u2^4)*Nc * ( 1/12*G(
         0,v2)*G( - v2,u2)*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 8*v2 + 22*v2^2 - 20*v2^3 + 
      6*v2^4 + 2*u2 + 16*u2*v2 - 45*u2*v2^2 + 15*u2*v2^3 - 6*u2^2 - 19*u2^2*v2
       + 9*u2^2*v2^2 + 6*u2^3 - 2*u2^3*v2 - 2*u2^4)*Nc * (  - 1/2*G(0,0,1 - v2
         ,u2)*G(0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 6*v2 + v2^2 + v2^3 + v2^4
       - 8*u2 + 25*u2*v2 - 38*u2*v2^2 + 11*u2*v2^3 + 24*u2^2 - 63*u2^2*v2 + 27
      *u2^2*v2^2 - 24*u2^3 + 25*u2^3*v2 + 8*u2^4)*Nc * ( 1/2*Zeta(3)*G( - v2,
         u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 2*v2 + 4*v2^2 - 5*v2^3 + 3*
      v2^4 + 2*u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2*v2 + 3
      *u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4)*Nc * ( 1/2*G( - v2,1 - v2,1,1
          - v2,u2) + 1/2*G( - v2,1 - v2,1,u2)*i_*Pi + 1/2*G( - v2,0,1,1 - v2,
         u2) + 1/2*G( - v2,0,1,u2)*i_*Pi - 1/2*G(0,v2)*G( - v2,1 - v2,1,u2) - 
         1/2*G(0,v2)*G( - v2,0,1,u2) + 1/2*G(1,v2)*G( - v2,1 - v2,1,u2) + 1/2*
         G(1,v2)*G( - v2,0,1,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2 + 3*v2^2 - 3*v2^3 + v2^4
       + u2 - u2*v2^2 + 2*u2*v2^3 - 3*u2^2 + 5*u2^2*v2 + 3*u2^3 - 2*u2^3*v2 - 
      u2^4)*Nc * (  - G(0,v2)*G(1 - v2,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(v2 - v2^2 - v2^3 + v2^4 - u2
       + 2*u2*v2 - 16*u2*v2^2 + 4*u2*v2^3 + 3*u2^2 - 18*u2^2*v2 + 6*u2^2*v2^2
       - 3*u2^3 + 4*u2^3*v2 + u2^4)*Nc * (  - G(0,v2)*G( - v2,0,1 - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 - 6*v2^2 + 3*v2^4 - 2*u2
       - 18*u2*v2^2 + 11*u2*v2^3 + 6*u2^2 - 24*u2^2*v2 + 15*u2^2*v2^2 - 6*u2^3
       + 9*u2^3*v2 + 2*u2^4)*Nc * ( 1/2*G( - v2,1 - v2,0,u2)*i_*Pi + 1/2*G( - 
         v2,0,1 - v2,u2)*i_*Pi + 1/2*G(1,v2)*G( - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 - 2*v2^2 - 5*v2^3 + 5*
      v2^4 - 2*u2 + 4*u2*v2 - 12*u2*v2^2 + 17*u2*v2^3 + 6*u2^2 - 13*u2^2*v2 + 
      21*u2^2*v2^2 - 6*u2^3 + 11*u2^3*v2 + 2*u2^4)*Nc * (  - 1/2*G(0,1,v2)*G(
          - v2,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 + v2^2 - 8*v2^3 + 5*v2^4
       - 2*u2 + 7*u2*v2 - 14*u2*v2^2 + 17*u2*v2^3 + 6*u2^2 - 12*u2^2*v2 + 21*
      u2^2*v2^2 - 6*u2^3 + 11*u2^3*v2 + 2*u2^4)*Nc * (  - 1/2*G(0,1,0,v2)*G(1
          - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 + 6*v2^2 - 9*v2^3 + 3*
      v2^4 + 4*u2 - 6*u2*v2 - 18*u2*v2^2 + 5*u2*v2^3 - 12*u2^2 + 3*u2^2*v2 - 3
      *u2^2*v2^2 + 12*u2^3 - 9*u2^3*v2 - 4*u2^4)*Nc * (  - 1/2*G( - v2, - v2,0
         ,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 + 6*v2^2 - 9*v2^3 + 3*
      v2^4 + 4*u2 - 6*u2*v2 - 10*u2*v2^2 + 5*u2*v2^3 - 12*u2^2 + 11*u2^2*v2 - 
      3*u2^2*v2^2 + 12*u2^3 - 9*u2^3*v2 - 4*u2^4)*Nc * ( 1/2*G(0,v2)*G( - v2,
          - v2,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(2*v2 + 13*v2^2 - 38*v2^3 + 22*
      v2^4 - 4*u2 + 25*u2*v2 - 96*u2*v2^2 + 70*u2*v2^3 + 12*u2^2 - 70*u2^2*v2
       + 78*u2^2*v2^2 - 12*u2^3 + 34*u2^3*v2 + 4*u2^4)*Nc * (  - 1/12*G( - v2,
         u2)*i_*Pi^3 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(4*v2 + 3*v2^2 - 6*v2^3 + v2^4
       - 4*u2 + 15*u2*v2 - 34*u2*v2^2 + 7*u2*v2^3 + 12*u2^2 - 40*u2^2*v2 + 15*
      u2^2*v2^2 - 12*u2^3 + 13*u2^3*v2 + 4*u2^4)*Nc * (  - 1/2*G(1,0,v2)*G( - 
         v2,1 - v2,u2) - 1/2*G(1,1,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(6*v2 - 34*v2^2 + 11*v2^3 + 11*
      v2^4 - 6*u2 - 16*u2*v2 + 18*u2*v2^2 + 39*u2*v2^3 + 18*u2^2 - 11*u2^2*v2
       + 51*u2^2*v2^2 - 18*u2^3 + 29*u2^3*v2 + 6*u2^4)*Nc * (  - 1/12*G( - v2,
         1 - v2,u2)*Pi^2 - 1/12*G(1,v2)*G( - v2,u2)*Pi^2 )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(19*v2 - 40*v2^2 + 21*v2^3 + 11
      *u2 - 50*u2*v2 + 61*u2*v2^2 - 10*u2^2 + 59*u2^2*v2 + 19*u2^3)*Nc^-1*v2
       * (  - 1/4*G(0,u2)*G(1,0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - 24*v2^2 + 12*v2^3 - 63*u2*
      v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 136*u2^2*v2 - 51*u2^2*v2^2 + 12*
      u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2 + 36*u2^3*v2^2 - 33*u2^4 + 36*u2^4*v2
       + 12*u2^5)*Nc*u2^-1*v2 * ( 1/12*G( - v2,1 - v2,u2)*i_*Pi + 1/12*G( - v2
         ,1 - v2,0,u2) + 1/12*G( - v2,0,1 - v2,u2) - 1/12*G(0,v2)*G( - v2,1 - 
         v2,u2) - 1/12*G(0,1,v2)*G( - v2,u2) + 1/12*G(1,v2)*G( - v2,u2)*i_*Pi
          + 1/12*G(1,v2)*G( - v2,0,u2) - 1/12*G(1,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2^2 - v2^3 + v2^4 + 4*u2
       - 13*u2*v2 + 9*u2*v2^2 + 8*u2*v2^3 - 12*u2^2 + 22*u2^2*v2 + 12*u2^2*
      v2^2 + 12*u2^3 + u2^3*v2 - 4*u2^4)*Nc * ( 1/2*G(0,1,1,0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num( - v2^2 - v2^3 + 2*v2^4 + 4*u2
       - 13*u2*v2 + 2*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 15*u2^2*v2 - 6*u2^2*v2^2
       + 12*u2^3 - 10*u2^3*v2 - 4*u2^4)*Nc * ( 1/2*G( - v2, - v2, - v2,u2)*i_*
         Pi + 1/2*G( - v2, - v2, - v2,0,u2) - 1/2*G(0,v2)*G( - v2, - v2, - v2,
         u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(3*v2^2 - 6*v2^3 + 3*v2^4 - 2*
      u2 + 9*u2*v2 + 4*u2*v2^2 + 7*u2*v2^3 + 6*u2^2 + 4*u2^2*v2 + 6*u2^2*v2^2
       - 6*u2^3 + 4*u2^3*v2 + 2*u2^4)*Nc * ( 1/2*G(1,0,1,v2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^3*Num(7*v2^2 - 14*v2^3 + 7*v2^4 - 2*
      u2 + 13*u2*v2 - 26*u2*v2^2 + 23*u2*v2^3 + 6*u2^2 - 18*u2^2*v2 + 27*u2^2*
      v2^2 - 6*u2^3 + 13*u2^3*v2 + 2*u2^4)*Nc * (  - 1/2*G(0,0,v2)*G(1 - v2,u2
         )*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num(2 - v2 + 2*v2^2 - u2 + 4*u2*v2
       + 2*u2^2)*Nc*v2 * ( G(0,1,u2)*G(0,v2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 5*v2 + 3*v2^2 - 9*u2 + 10*
      u2*v2 + 7*u2^2)*Nc^-1*v2 * ( 1/4*G(0,0,1,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - 3*v2 + 3*v2^2 - u2 + 5*u2*
      v2 + 2*u2^2)*Nc^-1*v2 * ( 1/2*G(1 - v2,0,u2)*i_*Pi + 1/2*G(1 - v2,0,0,u2
         ) + 1/2*G(0,1 - v2,u2)*i_*Pi + 1/2*G(0,1 - v2,0,u2) + 1/2*G(0,u2)*G(1
         ,v2)*i_*Pi + 1/2*G(0,0,1 - v2,u2) + 1/2*G(0,0,u2)*G(1,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)^2*Num( - v2 + 3*v2^2 + 3*u2 + 2*u2*
      v2 - u2^2)*Nc^-1*v2 * ( 1/4*G( - v2,1 - v2,u2)*i_*Pi + 1/4*G( - v2,1 - 
         v2,0,u2) + 1/4*G( - v2,0,1 - v2,u2) - 1/4*G(0,v2)*G( - v2,1 - v2,u2)
          - 1/4*G(0,1,v2)*G( - v2,u2) + 1/4*G(1,v2)*G( - v2,u2)*i_*Pi + 1/4*G(
         1,v2)*G( - v2,0,u2) - 1/4*G(1,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 20 + 11*v2 + 11*u2)*Nc*v2
       * (  - 1/2*G( - v2,0,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 9 + 5*v2 + 5*u2)*Nc*v2 * ( 
          - G(0,0,0,u2)*G(0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 8 + 5*v2 + 5*u2)*Nc*v2 * ( 1/
         2*G(0,0,0,u2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 3 + 2*v2 + 2*u2)*Nc^-1*v2
       * (  - G(0,0,0,u2)*G(0,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 3 + 2*v2 + 2*u2)*Nc*v2 * ( G(
         1 - v2,0,0,0,u2) + G(0,1 - v2,0,0,u2) + G(0,0,1 - v2,0,u2) + G(0,0,0,
         1 - v2,u2) + G(0,0,0,u2)*G(1,v2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*Nc^-1*v2 * ( 3/2
         *G(0,0,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*v2 * (  - 1/2*G(
         0,0,0,u2)*Nf )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + v2 + u2)*Nc*v2 * ( G(0,v2
         )*G(1 - v2,1,u2)*i_*Pi + 17/4*G(0,0,0,u2) + 3/2*G(0,0,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2 + 3*v2 + 3*u2)*v2 * ( 1/6*
         G(0,0,u2)*i_*Nf*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2 + v2 + u2)*v2 * ( 1/6*G(1 - v2
         ,0,0,u2)*Nf + 1/6*G(0,1 - v2,0,u2)*Nf + 1/6*G(0,0,1 - v2,u2)*Nf + 1/6
         *G(0,0,u2)*G(1,v2)*Nf )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2 + 5*v2 + 5*u2)*v2 * (  - 1/6*
         G(0,u2)*G(1,0,v2)*Nf )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num( - 2*v2 + v2^2 + 2*u2 - u2*v2 - 
      2*u2^2)*Nc * (  - 1/2*G( - v2,1 - v2,1 - v2,u2)*i_*Pi - 1/2*G( - v2,1 - 
         v2,1 - v2,0,u2) - 1/2*G( - v2,1 - v2,0,1 - v2,u2) - 1/2*G( - v2,0,1
          - v2,1 - v2,u2) + 1/2*G(0,v2)*G( - v2,1 - v2,1 - v2,u2) + 1/2*G(0,1,
         1,v2)*G( - v2,u2) - 1/2*G(1,v2)*G( - v2,1 - v2,u2)*i_*Pi - 1/2*G(1,v2
         )*G( - v2,1 - v2,0,u2) - 1/2*G(1,v2)*G( - v2,0,1 - v2,u2) - 1/2*G(1,1
         ,v2)*G( - v2,u2)*i_*Pi - 1/2*G(1,1,v2)*G( - v2,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(v2 - u2 + u2*v2 + u2^2)*Nc * ( 
          - G(1 - v2,0,0,u2)*i_*Pi - G(0,1 - v2,0,u2)*i_*Pi - G(0,0,1 - v2,u2)
         *i_*Pi - G(0,0,u2)*G(1,v2)*i_*Pi )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2*v2 + 3*v2^2 - 2*u2 + 5*u2*v2
       + 2*u2^2)*Nc * (  - 1/2*G(1,0,0,v2)*G(1 - v2,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2)*
      Nc * (  - 1/2*G(1 - v2,1 - v2,0,u2)*i_*Pi - 1/2*G(1 - v2,1 - v2,0,0,u2)
          - 1/2*G(1 - v2,0,1 - v2,u2)*i_*Pi - 1/2*G(1 - v2,0,1 - v2,0,u2) - 1/
         2*G(1 - v2,0,0,1 - v2,u2) - 1/2*G(0,1 - v2,1 - v2,u2)*i_*Pi - 1/2*G(0
         ,1 - v2,1 - v2,0,u2) - 1/2*G(0,1 - v2,u2)*G(1,v2)*i_*Pi - 1/2*G(0,1
          - v2,0,1 - v2,u2) - 1/2*G(0,1 - v2,0,u2)*G(1,v2) - 1/2*G(0,u2)*G(1,1
         ,v2)*i_*Pi - 1/2*G(0,0,1 - v2,1 - v2,u2) - 1/2*G(0,0,1 - v2,u2)*G(1,
         v2) - 1/2*G(0,0,u2)*G(1,1,v2) - 1/2*G(1,v2)*G(1 - v2,0,u2)*i_*Pi - 1/
         2*G(1,v2)*G(1 - v2,0,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(v2^2 - u2 + 2*u2*v2 + u2^2)*Nc
       * ( G(0,v2)*G(1 - v2,1 - v2,0,u2) )

       + Den(v2 + u2)*Den( - 1 + v2 + u2)*Num(2*v2^2 - u2 + 3*u2*v2 + u2^2)*Nc
       * (  - G(0,0,v2)*G(1 - v2,1 - v2,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 146*v2 + 365*v2^2 - 292*
      v2^3 + 73*v2^4 - 50*u2 + 442*u2*v2 - 566*u2*v2^2 + 298*u2*v2^3 + 77*u2^2
       - 256*u2^2*v2 + 456*u2^2*v2^2 + 18*u2^3 + 310*u2^3*v2 + 79*u2^4)*Nc*v2
       * (  - 1/12*G(0,0,u2)*G(0,v2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 30*v2 + 69*v2^2 - 54*v2^3
       + 15*v2^4 + 54*u2 - 114*u2*v2 + 118*u2*v2^2 + 72*u2*v2^3 - 183*u2^2 + 
      398*u2^2*v2 + 126*u2^2*v2^2 + 226*u2^3 + 96*u2^3*v2 + 27*u2^4)*Nc*v2
       * (  - 1/12*G( - v2,0,0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 30*v2 + 69*v2^2 - 54*v2^3
       + 15*v2^4 + 54*u2 - 114*u2*v2 + 146*u2*v2^2 + 48*u2*v2^3 - 183*u2^2 + 
      454*u2^2*v2 + 54*u2^2*v2^2 + 254*u2^3 + 24*u2^3*v2 + 3*u2^4)*Nc*v2 * ( 1/
         12*G(0,v2)*G( - v2,0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 10*v2 + 23*v2^2 - 18*v2^3
       + 5*v2^4 + 18*u2 - 38*u2*v2 + 58*u2*v2^2 + 8*u2*v2^3 - 61*u2^2 + 170*
      u2^2*v2 - 6*u2^2*v2^2 + 94*u2^3 - 16*u2^3*v2 - 7*u2^4)*Nc*v2 * (  - 1/4*
         G(0,0,v2)*G( - v2,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 6*v2 + 15*v2^2 - 12*v2^3
       + 3*v2^4 - 4*u2 + 25*u2*v2 - 23*u2*v2^2 + 12*u2*v2^3 + 10*u2^2 - 10*
      u2^2*v2 + 18*u2^2*v2^2 + u2^3 + 12*u2^3*v2 + 3*u2^4)*Nc^-1*v2 * ( 1/2*G(
         0,0,u2)*G(0,v2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 6*v2 + 17*v2^2 - 14*v2^3
       + 3*v2^4 - 2*u2 + 22*u2*v2 - 14*u2*v2^2 + 12*u2*v2^3 + 5*u2^2 + 14*u2^2
      *v2 + 18*u2^2*v2^2 + 14*u2^3 + 12*u2^3*v2 + 3*u2^4)*Nc^-1*v2 * ( 1/4*G(
          - v2,0,0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 6*v2 + 17*v2^2 - 14*v2^3
       + 3*v2^4 - 2*u2 + 22*u2*v2 - 6*u2*v2^2 + 8*u2*v2^3 + 5*u2^2 + 30*u2^2*
      v2 + 6*u2^2*v2^2 + 22*u2^3 - u2^4)*Nc^-1*v2 * (  - 1/4*G(0,v2)*G( - v2,0
         ,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 6*v2 + 17*v2^2 - 14*v2^3
       + 3*v2^4 - 2*u2 + 22*u2*v2 + 2*u2*v2^2 + 4*u2*v2^3 + 5*u2^2 + 46*u2^2*
      v2 - 6*u2^2*v2^2 + 30*u2^3 - 12*u2^3*v2 - 5*u2^4)*Nc^-1*v2 * ( 1/4*G(0,0
         ,v2)*G( - v2,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(12*v2 - 27*v2^2 + 15*v2^4 + 
      24*u2 - 114*u2*v2 - 32*u2*v2^2 + 52*u2*v2^3 - 87*u2^2 - 64*u2^2*v2 + 66*
      u2^2*v2^2 - 32*u2^3 + 36*u2^3*v2 + 7*u2^4)*Nc^-1*v2 * (  - 1/24*G( - v2,
         u2)*Pi^2 )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 8*v2^2 - 40*v2^3 + 20*
      v2^4 - 24*u2*v2 - 123*u2*v2^2 + 164*u2*v2^3 - 17*u2*v2^4 - 68*u2^2 - 66*
      u2^2*v2 + 540*u2^2*v2^2 - 116*u2^2*v2^3 + 20*u2^2*v2^4 + 17*u2^3 + 668*
      u2^3*v2 - 246*u2^3*v2^2 + 80*u2^3*v2^3 + 272*u2^4 - 212*u2^4*v2 + 120*
      u2^4*v2^2 - 65*u2^5 + 80*u2^5*v2 + 20*u2^6)*Nc*u2^-1*v2 * (  - 1/24*G(
          - v2,u2)*Pi^2 )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(v2^2 - 4*v2^3 + 3*v2^4 + 4*
      u2 - 14*u2*v2 - 2*u2*v2^2 + 10*u2*v2^3 - 15*u2^2 + 8*u2^2*v2 + 12*u2^2*
      v2^2 + 6*u2^3 + 6*u2^3*v2 + u2^4)*Nc^-1*v2 * ( 1/4*G( - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num(4*v2^2 - 4*v2^3 + 2*v2^4 + 9
      *u2*v2 - 21*u2*v2^2 + 11*u2*v2^3 + u2*v2^4 - 11*u2^2 + 18*u2^2*v2 - u2^2
      *v2^2 + 4*u2^2*v2^3 + 2*u2^2*v2^4 + 35*u2^3 - 27*u2^3*v2 + 6*u2^3*v2^2
       + 8*u2^3*v2^3 - 17*u2^4 + 4*u2^4*v2 + 12*u2^4*v2^2 + u2^5 + 8*u2^5*v2
       + 2*u2^6)*Nc*u2^-1*v2 * (  - 1/2*G( - v2, - v2,u2)*i_*Pi - 1/2*G( - v2,
          - v2,0,u2) + 1/2*G(0,v2)*G( - v2, - v2,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 24*v2^3 + 12*v2^4 + 12*u2
      *v2 - 117*u2*v2^2 + 120*u2*v2^3 - 15*u2*v2^4 - 72*u2^2 + 42*u2^2*v2 + 
      182*u2^2*v2^2 - 66*u2^2*v2^3 + 12*u2^2*v2^4 + 135*u2^3 + 52*u2^3*v2 - 
      108*u2^3*v2^2 + 48*u2^3*v2^3 - 22*u2^4 - 78*u2^4*v2 + 72*u2^4*v2^2 - 21*
      u2^5 + 48*u2^5*v2 + 12*u2^6)*Nc*u2^-1*v2 * (  - 1/12*G(0,v2)*G( - v2,u2)
         *i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^3*Num( - 8*v2^3 + 4*v2^4 + 4*u2*v2
       - 39*u2*v2^2 + 40*u2*v2^3 - 5*u2*v2^4 - 24*u2^2 + 14*u2^2*v2 + 70*u2^2*
      v2^2 - 30*u2^2*v2^3 + 4*u2^2*v2^4 + 45*u2^3 + 36*u2^3*v2 - 60*u2^3*v2^2
       + 16*u2^3*v2^3 + 2*u2^4 - 50*u2^4*v2 + 24*u2^4*v2^2 - 15*u2^5 + 16*u2^5
      *v2 + 4*u2^6)*Nc*u2^-1*v2 * ( 1/4*G( - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 1 + 2*v2 + 2*u2)*u2*v2
       * (  - 2/3*G(1 - v2,u2)*i_*Nf*Pi - 2/3*G(1 - v2,0,u2)*Nf - 2/3*G(0,1 - 
         v2,u2)*Nf - 2/3*G(0,u2)*G(1,v2)*Nf - 4/3*G(0,0,u2)*Nf - 2/3*G(1,v2)*
         i_*Nf*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(5 - 10*v2 + v2^2 - 10*u2 + 2
      *u2*v2 + u2^2)*Nc^-1*u2*v2 * (  - 2*G(0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(22 - 45*v2 + v2^2 - 45*u2 + 
      2*u2*v2 + u2^2)*Nc^-1*u2*v2 * ( 1/4*G(0,0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 22*v2 - 7*v2^2 + 29*v2^3
       + 26*u2 - 134*u2*v2 + 81*u2*v2^2 - 127*u2^2 + 75*u2^2*v2 + 23*u2^3)*Nc*
      v2 * (  - 1/12*G(1 - v2,0,0,u2) - 1/12*G(0,1 - v2,0,u2) - 1/12*G(0,0,1
          - v2,u2) - 1/12*G(0,0,u2)*G(1,v2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(22*v2 - 73*v2^2 + 51*v2^3 + 
      70*u2 - 266*u2*v2 + 147*u2*v2^2 - 193*u2^2 + 141*u2^2*v2 + 45*u2^3)*Nc*
      v2 * (  - 1/12*G(0,0,u2)*i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num(24*v2 - 36*v2^2 + 12*v2^3 + 
      142*u2 - 257*u2*v2 + 33*u2*v2^2 - 221*u2^2 + 30*u2^2*v2 + 9*u2^3)*Nc*v2
       * (  - 1/12*G(0,0,u2) )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 29*v2^2 + 29*v2^3 + 48*u2
       - 178*u2*v2 + 81*u2*v2^2 - 149*u2^2 + 75*u2^2*v2 + 23*u2^3)*Nc*v2 * ( 
          - 1/12*G(1 - v2,0,u2)*i_*Pi - 1/12*G(0,1 - v2,u2)*i_*Pi - 1/12*G(0,
         u2)*G(1,v2)*i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - 3*v2^2 + 3*v2^3 + 2*u2 - 
      7*u2*v2 + 9*u2*v2^2 - 4*u2^2 + 9*u2^2*v2 + 3*u2^3)*Nc^-1*v2 * ( 1/2*G(0,
         0,u2)*i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)^2*Num( - v2^2 + 3*v2^3 - 4*u2 + 10
      *u2*v2 + 3*u2*v2^2 + 11*u2^2 - 3*u2^2*v2 - 3*u2^3)*Nc^-1*v2 * (  - 1/4*
         G(0,v2)*G( - v2,u2)*i_*Pi )

       + Den(v2 + u2)^2*Den( - 1 + v2 + u2)*Num(3*v2 + 2*u2)*Num( - 2 + v2 + 
      u2)*Nc^-1*v2 * (  - 1/2*G(0,0,0,u2) )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 10*v2^2 + 28*v2^3 - 26*
      v2^4 + 6*v2^5 - 32*u2*v2 + 120*u2*v2^2 - 140*u2*v2^3 + 36*u2*v2^4 - 16*
      u2^2 + 138*u2^2*v2 - 246*u2^2*v2^2 + 81*u2^2*v2^3 + 46*u2^3 - 176*u2^3*
      v2 + 87*u2^3*v2^2 - 44*u2^4 + 45*u2^4*v2 + 9*u2^5)*Nc^-1*v2 * ( 1/2*
         Zeta(3)*G(0,u2) )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 4*v2^2 + 9*v2^3 - 6*v2^4
       + v2^5 - 4*u2*v2 + 15*u2*v2^2 - 18*u2*v2^3 + 5*u2*v2^4 - 2*u2^2 + 9*
      u2^2*v2 - 24*u2^2*v2^2 + 10*u2^2*v2^3 + 3*u2^3 - 18*u2^3*v2 + 10*u2^3*
      v2^2 - 6*u2^4 + 5*u2^4*v2 + u2^5)*Nc^-1*v2 * (  - 1/2*G(0,0, - v2,u2)*i_
         *Pi + 1/2*G(0,0, - v2,u2)*G(0,v2) - 1/2*G(0,0, - v2,0,u2) )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 4*v2^2 + 10*v2^3 - 8*v2^4
       + 5*v2^5 - 4*u2*v2 + 18*u2*v2^2 - 18*u2*v2^3 + 15*u2*v2^4 - 2*u2^2 + 12
      *u2^2*v2 - 12*u2^2*v2^2 + 15*u2^2*v2^3 + 4*u2^3 - 2*u2^3*v2 + 5*u2^3*
      v2^2)*Nc^-1*v2 * (  - 1/12*G(0,u2)*G(0,v2)*Pi^2 )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 4*v2^2 + 11*v2^3 - 10*
      v2^4 + 3*v2^5 - 4*u2*v2 + 21*u2*v2^2 - 26*u2*v2^3 + 5*u2*v2^4 - 2*u2^2
       + 15*u2^2*v2 - 24*u2^2*v2^2 - 5*u2^2*v2^3 + 5*u2^3 - 10*u2^3*v2 - 15*
      u2^3*v2^2 - 2*u2^4 - 10*u2^4*v2 - 2*u2^5)*Nc^-1*v2 * ( 1/12*G(0,u2)*i_*
         Pi^3 )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 3*v2^2 + 7*v2^3 - 5*v2^4
       + 2*v2^5 + 3*u2*v2^2 - 8*u2*v2^3 + 10*u2*v2^4 - 6*u2^2*v2 - 3*u2^2*v2^2
       + 20*u2^2*v2^3 - 2*u2^3 - 2*u2^3*v2 + 20*u2^3*v2^2 - 2*u2^4 + 10*u2^4*
      v2 + 2*u2^5)*Nc^-1*v2 * (  - 1/6*G(0, - v2,u2)*Pi^2 )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 2*v2^2 + 6*v2^3 - 6*v2^4
       + 2*v2^5 + 6*u2*v2^2 - 14*u2*v2^3 + 8*u2*v2^4 - 12*u2^2*v2^2 + 13*u2^2*
      v2^3 - 6*u2^3*v2 + 11*u2^3*v2^2 - 2*u2^4 + 5*u2^4*v2 + u2^5)*Nc^-1*v2
       * ( 1/2*G(0, - v2,0,u2)*i_*Pi )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 2*v2^2 + 7*v2^3 - 8*v2^4
       + 2*v2^5 + 9*u2*v2^2 - 22*u2*v2^3 + 8*u2*v2^4 + 3*u2^2*v2 - 24*u2^2*
      v2^2 + 13*u2^2*v2^3 + u2^3 - 14*u2^3*v2 + 11*u2^3*v2^2 - 4*u2^4 + 5*u2^4
      *v2 + u2^5)*Nc^-1*v2 * (  - 1/2*G(0,v2)*G(0, - v2,u2)*i_*Pi )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 2*v2^2 + 8*v2^3 - 10*v2^4
       + 3*v2^5 + 12*u2*v2^2 - 28*u2*v2^3 + 11*u2*v2^4 + 6*u2^2*v2 - 30*u2^2*
      v2^2 + 16*u2^2*v2^3 + 2*u2^3 - 16*u2^3*v2 + 12*u2^3*v2^2 - 4*u2^4 + 5*
      u2^4*v2 + u2^5)*Nc^-1*v2 * (  - 1/2*G(0,v2)*G(0, - v2,0,u2) )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 2*v2^2 + 9*v2^3 - 12*v2^4
       + 3*v2^5 + 15*u2*v2^2 - 36*u2*v2^3 + 11*u2*v2^4 + 9*u2^2*v2 - 42*u2^2*
      v2^2 + 16*u2^2*v2^3 + 3*u2^3 - 24*u2^3*v2 + 12*u2^3*v2^2 - 6*u2^4 + 5*
      u2^4*v2 + u2^5)*Nc^-1*v2 * ( 1/2*G(0,0,v2)*G(0, - v2,u2) )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num(4*v2^2 - 7*v2^3 + 2*v2^4 + 
      v2^5 + 4*u2*v2 - 9*u2*v2^2 - 4*u2*v2^3 + 11*u2*v2^4 + 2*u2^2 - 3*u2^2*v2
       - 18*u2^2*v2^2 + 31*u2^2*v2^3 - u2^3 - 16*u2^3*v2 + 37*u2^3*v2^2 - 4*
      u2^4 + 20*u2^4*v2 + 4*u2^5)*Nc^-1*v2 * (  - 1/12*G(0,0,u2)*Pi^2 )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)^3*Num( - 14*v2^3 + 68*v2^4 - 85*
      v2^5 + 34*v2^6 - 40*u2*v2^2 + 240*u2*v2^3 - 431*u2*v2^4 + 197*u2*v2^5 - 
      32*u2^2*v2 + 294*u2^2*v2^2 - 801*u2^2*v2^3 + 457*u2^2*v2^4 - 4*u2^3 + 
      134*u2^3*v2 - 661*u2^3*v2^2 + 533*u2^3*v2^3 + 12*u2^4 - 218*u2^4*v2 + 
      317*u2^4*v2^2 - 12*u2^5 + 82*u2^5*v2 + 4*u2^6)*Nc * (  - 1/12*G(0,u2)*G(
         0,v2)*Pi^2 )

       + Den(v2 + u2)^3*Den( - 1 + v2 + u2)*Num( - 2*v2^2 + 3*v2^3 + 5*u2*v2^2
       + 3*u2^2*v2 + u2^3)*Nc^-1*v2 * ( 1/2*G(0, - v2,0,0,u2) )) ;



==> anc/Omegas_region4a.txt <==
(* Two-loop gg->Hg amplitude mediated by a nearly massless quark
   K. Melnikov, L. Tancredi, C. Wever
   Mathematica readable files for the finite remainder of the 
   Helicity Amplitudes defined in formulas (6.4) and (6.5), 
   in the scattering kinematics gg->Hg (region 4a+).
   For definitions of the regions see Section 6.1, formula (6.13).
   As explained in the text, we renormalise alpha_s in the MSbar scheme
   with Nf+1 active flavours, and mb in the pole mass scheme.
   mb2 = m_b^2
   mh2 = m_h^2 = (s+t+u)
   u2 = -t/u,  v2 = mh2/u
   Nc = 3 is the number of colors
   Nf = 4 is the number of massless quarks (up,down,charm,strange)
   We use the notation 
   Den[x_]->1/x
   Num[x_]->x *)


Omegapppat1lNfp1r4a = ( - 4 - 4/3*Pi^2 + Log[mb2*mh2^(-1)]*I*Pi + 3/2*
      Log[mb2*mh2^(-1)]^2 - Log[mb2*mh2^(-1)]*G[1 - v2,u2] - Log[mb2*
      mh2^(-1)]*G[0,u2] + 3*Log[mb2*mh2^(-1)]*G[0,v2] - Log[mb2*
      mh2^(-1)]*G[1,v2] + G[1 - v2,1 - v2,u2] + G[1 - v2,u2]*I*Pi + G[1
       - v2,0,u2] - 2*G[ - v2,u2]*I*Pi - 2*G[ - v2,0,u2] + G[0,1 - v2,
      u2] + G[0,u2]*I*Pi - 3*G[0,u2]*G[0,v2] + G[0,u2]*G[1,v2] - G[0,v2
      ]*I*Pi - 3*G[0,v2]*G[1 - v2,u2] + 2*G[0,v2]*G[ - v2,u2] + 2*G[0,
      v2]*G[1,u2] + G[0,0,u2] + 5*G[0,0,v2] - G[0,1,v2] - 2*G[1,1 - v2,
      u2] - 2*G[1,u2]*I*Pi - 2*G[1,u2]*G[1,v2] + G[1,v2]*I*Pi + G[1,v2]
      *G[1 - v2,u2] - G[1,0,v2] + G[1,1,v2]) ;

Omegappmat1lNfp1r4a = (1/2*Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2 + u2]*v2
       - Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 + Log[
      mb2*mh2^(-1)]*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2
       + v2 + u2]*v2 - Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]*Num[2 - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2
      *u2^2]*v2 - Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + v2 + u2]*v2 + 
      Log[mb2*mh2^(-1)]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2
       + u2]*I*Pi*v2 + G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 + G[1
       - v2,u2]*Den[ - 1 + v2 + u2]*I*Pi*v2 + G[1 - v2,0,u2]*Den[ - 1
       + v2 + u2]*v2 + 4*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*I*Pi*u2*v2
       + 4*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]^3*u2*v2 + G[0,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*v2 + G[0,u2]*G[0,v2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]^3*Num[ - 2 + 5*v2 - 4*v2^2 + v2^3 + 5*u2 - 4*u2*v2 + 3*
      u2*v2^2 + 3*u2^2*v2 + u2^3]*v2 + G[0,u2]*G[1,v2]*Den[ - 1 + v2 + 
      u2]*v2 + G[0,u2]*Den[ - 1 + v2 + u2]*I*Pi*v2 - 4*G[0,u2]*Den[v2
       + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*u2*v2 - 3*
      G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 - 4*G[0,v2]*G[ - v2,
      u2]*Den[ - 1 + v2 + u2]^3*u2*v2 + 2*G[0,v2]*G[1,u2]*Den[ - 1 + v2
       + u2]*v2 + 4*G[0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^2*Num[ - 1 + 4*v2 - 7*v2^2 + 4*v2^3 + 2*u2 - 8*u2*v2 + 7
      *u2*v2^2 - 2*u2^2 + 4*u2^2*v2 + u2^3]*u2*v2 - G[0,v2]*Den[ - 1 + 
      v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 + 8*u2
       - 12*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3]*I*Pi*v2 - 
      G[0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*v2
       - G[0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 11*u2*v2 - 11*u2*
      v2^2 + 5*u2*v2^3 + 2*u2^2 - 11*u2^2*v2 + 9*u2^2*v2^2 - 5*u2^3 + 7
      *u2^3*v2 + 2*u2^4]*v2 - G[0,1,v2]*Den[ - 1 + v2 + u2]*v2 - 2*G[1,
      1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 - 2*G[1,u2]*G[1,v2]*Den[ - 1 + 
      v2 + u2]*v2 - 2*G[1,u2]*Den[ - 1 + v2 + u2]*I*Pi*v2 + G[1,v2]*G[1
       - v2,u2]*Den[ - 1 + v2 + u2]*v2 + G[1,v2]*Den[ - 1 + v2 + u2]*I*
      Pi*v2 - G[1,0,v2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 2
      *u2 + 6*u2*v2 + 3*u2^2]*v2 + G[1,1,v2]*Den[ - 1 + v2 + u2]*v2 - 4
      *Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + 
      v2^2 - u2 + 2*u2*v2 + u2^2]*v2 - 1/3*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 9*u2 - 20*u2*v2 + 9*
      u2*v2^2 - 11*u2^2 + 9*u2^2*v2 + 3*u2^3]*Pi^2*v2 - 4*Den[v2 + u2]^
      2*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*I*Pi*u2*v2) ;

Omegapppat2lNfp1r4a = (10*Nc^(-1) - 1/36*Nc^(-1)*Pi^4 - 3/20*Nc*Pi^4 + 
      5/12*I*Nc^(-1)*Pi^3 - 59/36*I*Nc*Pi^3 + 2/9*I*Nf*Pi^3 + 6*Zeta[3]
      *Nc^(-1) + 3*Zeta[3]*Nc + 9*Zeta[3]*I*Nc^(-1)*Pi + 7*Zeta[3]*I*Nc
      *Pi + 13*Zeta[3]*Log[mb2*mh2^(-1)]*Nc^(-1) + 7*Zeta[3]*Log[mb2*
      mh2^(-1)]*Nc + 2*Zeta[3]*G[1 - v2,u2]*Nc^(-1) - 4*Zeta[3]*G[1 - 
      v2,u2]*Nc - 5*Zeta[3]*G[ - v2,u2]*Nc^(-1) - 5*Zeta[3]*G[ - v2,u2]
      *Nc + 2*Zeta[3]*G[0,u2]*Nc + 8*Zeta[3]*G[0,v2]*Nc^(-1) + 2*Zeta[3
      ]*G[0,v2]*Nc - 6*Zeta[3]*G[1,u2]*Nc^(-1) + 2*Zeta[3]*G[1,u2]*Nc
       - 4*Zeta[3]*G[1,v2]*Nc^(-1) - 2*Zeta[3]*G[1,v2]*Nc - 2*Log[mb2*
      mh2^(-1)] + 6*Log[mb2*mh2^(-1)]*Nc^(-1) + 5/2*Log[mb2*mh2^(-1)]*
      Nc^(-1)*Pi^2 - 2/3*Log[mb2*mh2^(-1)]*Pi^2 - 6*Log[mb2*mh2^(-1)]*
      Nc - 41/12*Log[mb2*mh2^(-1)]*Nc*Pi^2 + 1/6*Log[mb2*mh2^(-1)]*Nf*
      Pi^2 - 1/2*Log[mb2*mh2^(-1)]*I*Nc^(-1)*Pi*v2^(-1) + 5/12*Log[mb2*
      mh2^(-1)]*I*Nc^(-1)*Pi^3 + 1/2*Log[mb2*mh2^(-1)]*I*Nc*Pi^3 + 1/4*
      Log[mb2*mh2^(-1)]^2*Nc^(-1) - 1/24*Log[mb2*mh2^(-1)]^2*Nc^(-1)*
      Pi^2 + 7/4*Log[mb2*mh2^(-1)]^2*Nc + 1/12*Log[mb2*mh2^(-1)]^2*Nc*
      Pi^2 - 3/4*Log[mb2*mh2^(-1)]^2*I*Nc^(-1)*Pi + 1/2*Log[mb2*
      mh2^(-1)]^2*I*Pi + 17/8*Log[mb2*mh2^(-1)]^2*I*Nc*Pi - 1/4*Log[mb2
      *mh2^(-1)]^2*I*Nf*Pi + 3/4*Log[mb2*mh2^(-1)]^3 - 3/4*Log[mb2*
      mh2^(-1)]^3*Nc^(-1) + 3/4*Log[mb2*mh2^(-1)]^3*Nc + 1/12*Log[mb2*
      mh2^(-1)]^3*I*Nc^(-1)*Pi + 1/12*Log[mb2*mh2^(-1)]^3*I*Nc*Pi + 1/
      16*Log[mb2*mh2^(-1)]^4*Nc^(-1) + 1/16*Log[mb2*mh2^(-1)]^4*Nc - 1/
      12*Log[mb2*mh2^(-1)]^3*G[1 - v2,u2]*Nc^(-1) - 1/12*Log[mb2*
      mh2^(-1)]^3*G[1 - v2,u2]*Nc - 1/12*Log[mb2*mh2^(-1)]^3*G[0,u2]*
      Nc^(-1) - 1/12*Log[mb2*mh2^(-1)]^3*G[0,u2]*Nc + 1/4*Log[mb2*
      mh2^(-1)]^3*G[0,v2]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^3*G[0,v2]*Nc
       - 1/12*Log[mb2*mh2^(-1)]^3*G[1,v2]*Nc^(-1) - 1/12*Log[mb2*
      mh2^(-1)]^3*G[1,v2]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,1 - v2,
      u2]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,1 - v2,u2]*Nc - 1/
      2*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2] + 3/4*Log[mb2*mh2^(-1)]^2*G[1
       - v2,u2]*Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Nc + 1/
      4*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Nf + 1/2*Log[mb2*mh2^(-1)]^2*
      G[1 - v2,u2]*I*Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*
      I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[1 - v2,0,u2]*Nc^(-1) - 1/4*
      Log[mb2*mh2^(-1)]^2*G[1 - v2,0,u2]*Nc - Log[mb2*mh2^(-1)]^2*G[ - 
      v2,u2]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[ - v2,u2]*I*Nc*Pi
       - Log[mb2*mh2^(-1)]^2*G[ - v2,0,u2]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]^2*G[ - v2,0,u2]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[0,1 - v2
      ,u2]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1 - v2,u2]*Nc - 1/2*
      Log[mb2*mh2^(-1)]^2*G[0,u2] + 3/4*Log[mb2*mh2^(-1)]^2*G[0,u2]*
      Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[0,u2]*Nc + 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,u2]*Nf + 1/2*Log[mb2*mh2^(-1)]^2*G[0,u2]*I*
      Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[0,u2]*I*Nc*Pi - 5/4*Log[
      mb2*mh2^(-1)]^2*G[0,u2]*G[0,v2]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2
      *G[0,u2]*G[0,v2]*Nc + 1/2*Log[mb2*mh2^(-1)]^2*G[0,u2]*G[1,v2]*
      Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,u2]*G[1,v2]*Nc + 3/2*Log[
      mb2*mh2^(-1)]^2*G[0,v2] - 9/4*Log[mb2*mh2^(-1)]^2*G[0,v2]*Nc^(-1)
       + 51/8*Log[mb2*mh2^(-1)]^2*G[0,v2]*Nc - 3/4*Log[mb2*mh2^(-1)]^2*
      G[0,v2]*Nf - 3/4*Log[mb2*mh2^(-1)]^2*G[0,v2]*I*Nc^(-1)*Pi + 3/4*
      Log[mb2*mh2^(-1)]^2*G[0,v2]*I*Nc*Pi - 5/4*Log[mb2*mh2^(-1)]^2*G[0
      ,v2]*G[1 - v2,u2]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[0,v2]*G[1
       - v2,u2]*Nc + Log[mb2*mh2^(-1)]^2*G[0,v2]*G[ - v2,u2]*Nc^(-1) - 
      1/2*Log[mb2*mh2^(-1)]^2*G[0,v2]*G[ - v2,u2]*Nc + Log[mb2*mh2^(-1)
      ]^2*G[0,v2]*G[1,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]^2*G[0,v2]*G[1
      ,u2]*Nc + 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,u2]*Nc^(-1) + 1/4*Log[mb2
      *mh2^(-1)]^2*G[0,0,u2]*Nc + 7/4*Log[mb2*mh2^(-1)]^2*G[0,0,v2]*
      Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,v2]*Nc - 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,1,v2]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[0,1,v2]
      *Nc - Log[mb2*mh2^(-1)]^2*G[1,1 - v2,u2]*Nc^(-1) + 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,1 - v2,u2]*Nc - Log[mb2*mh2^(-1)]^2*G[1,u2]*I*
      Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]^2*G[1,u2]*I*Nc*Pi - Log[mb2*
      mh2^(-1)]^2*G[1,u2]*G[1,v2]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]^2*G[1
      ,u2]*G[1,v2]*Nc - 1/2*Log[mb2*mh2^(-1)]^2*G[1,v2] + 3/4*Log[mb2*
      mh2^(-1)]^2*G[1,v2]*Nc^(-1) - 17/8*Log[mb2*mh2^(-1)]^2*G[1,v2]*Nc
       + 1/4*Log[mb2*mh2^(-1)]^2*G[1,v2]*Nf + 1/2*Log[mb2*mh2^(-1)]^2*
      G[1,v2]*I*Nc^(-1)*Pi - 1/4*Log[mb2*mh2^(-1)]^2*G[1,v2]*I*Nc*Pi + 
      1/4*Log[mb2*mh2^(-1)]^2*G[1,v2]*G[1 - v2,u2]*Nc^(-1) + 1/4*Log[
      mb2*mh2^(-1)]^2*G[1,v2]*G[1 - v2,u2]*Nc - 1/4*Log[mb2*mh2^(-1)]^2
      *G[1,0,v2]*Nc^(-1) - 1/4*Log[mb2*mh2^(-1)]^2*G[1,0,v2]*Nc + 1/4*
      Log[mb2*mh2^(-1)]^2*G[1,1,v2]*Nc^(-1) + 1/4*Log[mb2*mh2^(-1)]^2*
      G[1,1,v2]*Nc - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,1 - v2,u2]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,1 - v2,u2]*Nc + 1/
      2*Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,u2] - 3/2*Log[mb2*mh2^(-1)]*
      G[1 - v2,1 - v2,u2]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1 - v2,1
       - v2,u2]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,u2]*Nf - 3/2
      *Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,u2]*I*Nc^(-1)*Pi - 1/2*Log[mb2
      *mh2^(-1)]*G[1 - v2,1 - v2,u2]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[
      1 - v2,1 - v2,0,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,1 - 
      v2,0,u2]*Nc + Log[mb2*mh2^(-1)]*G[1 - v2, - v2,u2]*I*Nc^(-1)*Pi
       + Log[mb2*mh2^(-1)]*G[1 - v2, - v2,0,u2]*Nc^(-1) + 3/4*Log[mb2*
      mh2^(-1)]*G[1 - v2,u2]*Nc^(-1)*Pi^2 + 7/6*Log[mb2*mh2^(-1)]*G[1
       - v2,u2]*Nc*Pi^2 - 3/2*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*I*Nc^(-1)*
      Pi + 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*I*Pi - 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v2,u2]*I*Nc*Pi + 1/3*Log[mb2*mh2^(-1)]*G[1 - v2,
      u2]*I*Nf*Pi - 1/3*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + u2]*
      u2*v2^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + u2]*Nf
      *u2*v2^(-1) - 1/6*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + u2]*
      Num[ - 3 - 6*v2 + 4*u2 + 6*u2*v2 - 3*u2^2]*Nc*v2^(-1) + 1/2*Log[
      mb2*mh2^(-1)]*G[1 - v2,u2]*Num[ - 1 + u2]*Nc^(-1)*v2^(-1) - 3/2*
      Log[mb2*mh2^(-1)]*G[1 - v2,0,1 - v2,u2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1 - v2,0,1 - v2,u2]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[1 - 
      v2,0,u2] - 3/2*Log[mb2*mh2^(-1)]*G[1 - v2,0,u2]*Nc^(-1) + 10/3*
      Log[mb2*mh2^(-1)]*G[1 - v2,0,u2]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1
       - v2,0,u2]*Nf - 2*Log[mb2*mh2^(-1)]*G[1 - v2,0,u2]*I*Nc^(-1)*Pi
       - 3/2*Log[mb2*mh2^(-1)]*G[1 - v2,0,u2]*I*Nc*Pi - 3/2*Log[mb2*
      mh2^(-1)]*G[1 - v2,0,0,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1 - 
      v2,0,0,u2]*Nc + Log[mb2*mh2^(-1)]*G[1 - v2,1,1 - v2,u2]*Nc^(-1)
       + Log[mb2*mh2^(-1)]*G[1 - v2,1,u2]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[ - v2,1 - v2,u2]*I*Nc^(-1)*Pi + Log[mb2*mh2^(-1)]*G[
       - v2,1 - v2,0,u2]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[ - v2, - v2,u2]*
      I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[ - v2, - v2,u2]*I*Nc*Pi - Log[
      mb2*mh2^(-1)]*G[ - v2, - v2,0,u2]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[
       - v2, - v2,0,u2]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[ - v2,u2]*Nc^(-1)*
      Pi^2 - 4/3*Log[mb2*mh2^(-1)]*G[ - v2,u2]*Nc*Pi^2 + 3*Log[mb2*
      mh2^(-1)]*G[ - v2,u2]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[ - v2,u2
      ]*I*Pi - 3*Log[mb2*mh2^(-1)]*G[ - v2,u2]*I*Nc*Pi + Log[mb2*
      mh2^(-1)]*G[ - v2,0,1 - v2,u2]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[ - 
      v2,0,u2] + 3*Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*Nc^(-1) - 3*Log[mb2*
      mh2^(-1)]*G[ - v2,0,u2]*Nc + 2*Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*I*
      Nc^(-1)*Pi + 2*Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*I*Nc*Pi + 3*Log[
      mb2*mh2^(-1)]*G[ - v2,0,0,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[ - v2
      ,0,0,u2]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,1 - v2,u2]*Nc^(-1)
       - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,1 - v2,u2]*Nc + 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - v2,u2] - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*
      Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*Nc - 1/3*Log[mb2*
      mh2^(-1)]*G[0,1 - v2,u2]*Nf - 2*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*
      I*Nc^(-1)*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*I*Nc*Pi - 3/2
      *Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*G[1,v2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1 - v2,u2]*G[1,v2]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,1
       - v2,0,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,0,u2]*Nc
       + Log[mb2*mh2^(-1)]*G[0, - v2,u2]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[0, - v2,0,u2]*Nc^(-1) + 3/4*Log[mb2*mh2^(-1)]*G[0,u2]
      *Nc^(-1)*Pi^2 + 7/6*Log[mb2*mh2^(-1)]*G[0,u2]*Nc*Pi^2 - 3/2*Log[
      mb2*mh2^(-1)]*G[0,u2]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0,u2
      ]*I*Pi - 1/3*Log[mb2*mh2^(-1)]*G[0,u2]*I*Nc*Pi + 1/3*Log[mb2*
      mh2^(-1)]*G[0,u2]*I*Nf*Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]
       + 9/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*Nc^(-1) - 10*Log[mb2*
      mh2^(-1)]*G[0,u2]*G[0,v2]*Nc + Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*
      Nf + 3*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*I*Nc^(-1)*Pi + 3/2*Log[
      mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*I*Nc*Pi + 1/2*Log[mb2*mh2^(-1)]*G[0
      ,u2]*G[1,v2] - 3/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Nc^(-1) + 10/
      3*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[
      0,u2]*G[1,v2]*Nf - 2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*I*Nc^(-1)*
      Pi - 3/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*I*Nc*Pi + 2*Log[mb2*
      mh2^(-1)]*G[0,u2]*G[1,0,v2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,
      u2]*G[1,0,v2]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,1,v2]*
      Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,1,v2]*Nc - 1/3*Log[
      mb2*mh2^(-1)]*G[0,u2]*Den[v2 + u2]*Num[ - 1 + v2 + u2]*v2^(-1) - 
      1/3*Log[mb2*mh2^(-1)]*G[0,u2]*Den[v2 + u2]*Num[ - 1 + v2 + u2]*Nf
      *v2^(-1) - 1/6*Log[mb2*mh2^(-1)]*G[0,u2]*Den[v2 + u2]*Num[2 - 2*
      v2 + 9*v2^2 - 2*u2 + 12*u2*v2 + 3*u2^2]*Nc*v2^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,u2]*Num[v2 + u2]*Nc^(-1)*v2^(-1) + Log[mb2*mh2^(-1)
      ]*G[0,v2]*Nc^(-1) - 5/12*Log[mb2*mh2^(-1)]*G[0,v2]*Nc^(-1)*Pi^2
       - 7/6*Log[mb2*mh2^(-1)]*G[0,v2]*Nc*Pi^2 + 3/2*Log[mb2*mh2^(-1)]*
      G[0,v2]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*I*Pi + 4*
      Log[mb2*mh2^(-1)]*G[0,v2]*I*Nc*Pi - Log[mb2*mh2^(-1)]*G[0,v2]*I*
      Nf*Pi + 7/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1)
       + 3/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,1 - v2,u2]*Nc - Log[mb2
      *mh2^(-1)]*G[0,v2]*G[1 - v2, - v2,u2]*Nc^(-1) - 3/2*Log[mb2*
      mh2^(-1)]*G[0,v2]*G[1 - v2,u2] + 9/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[
      1 - v2,u2]*Nc^(-1) - 10*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,u2]*Nc
       + Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,u2]*Nf + 3*Log[mb2*mh2^(-1)
      ]*G[0,v2]*G[1 - v2,u2]*I*Nc^(-1)*Pi + 3/2*Log[mb2*mh2^(-1)]*G[0,
      v2]*G[1 - v2,u2]*I*Nc*Pi + 3*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,0
      ,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,0,u2]*Nc - 
      Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,1,u2]*Nc^(-1) - Log[mb2*
      mh2^(-1)]*G[0,v2]*G[ - v2,1 - v2,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*
      G[0,v2]*G[ - v2, - v2,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,v2]*G[
       - v2, - v2,u2]*Nc + Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2] - 3*
      Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Nc^(-1) + 3*Log[mb2*
      mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Nc - 4*Log[mb2*mh2^(-1)]*G[0,v2]*G[
       - v2,u2]*I*Nc^(-1)*Pi - 2*Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2]*
      I*Nc*Pi - 5*Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,0,u2]*Nc^(-1) - 
      Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,0,u2]*Nc + 3*Log[mb2*mh2^(-1)]*
      G[0,v2]*G[0,1 - v2,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[
      0,1 - v2,u2]*Nc - Log[mb2*mh2^(-1)]*G[0,v2]*G[0, - v2,u2]*Nc^(-1)
       - 5*Log[mb2*mh2^(-1)]*G[0,v2]*G[1,1 - v2,u2]*Nc^(-1) - Log[mb2*
      mh2^(-1)]*G[0,v2]*G[1,1 - v2,u2]*Nc + Log[mb2*mh2^(-1)]*G[0,v2]*
      G[1,u2] - 3*Log[mb2*mh2^(-1)]*G[0,v2]*G[1,u2]*Nc^(-1) + 3*Log[mb2
      *mh2^(-1)]*G[0,v2]*G[1,u2]*Nc - 3*Log[mb2*mh2^(-1)]*G[0,v2]*G[1,
      u2]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[0,v2]*G[1,u2]*I*Nc*Pi - 
      Log[mb2*mh2^(-1)]*G[0,v2]*G[1,0,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*
      G[0,v2]*G[1,1,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,v2]*G[1,1,u2]*
      Nc - 1/3*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Num[1 - 2*v2 + v2^2 - 2*u2 + 5*u2*v2 - 3*u2*v2^2 + 3
      *u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4]*
      v2^(-1) - 1/3*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + u2]*Den[ - 1
       + v2]*Den[v2 + u2]*Num[1 - 2*v2 + v2^2 - 2*u2 + 5*u2*v2 - 3*u2*
      v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4
      ]*Nf*v2^(-1) + 1/3*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Num[1 - 2*v2 + 13*v2^2 - 12*v2^3 - 2*u2
       + 17*u2*v2 - 27*u2*v2^2 + 12*u2*v2^3 + 3*u2^2 - 17*u2^2*v2 + 13*
      u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4]*Nc*v2^(-1) - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,1 - v2,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,
      1 - v2,u2]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,0,u2] - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,u2]*Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[0,0,u2]*Nc
       - 1/3*Log[mb2*mh2^(-1)]*G[0,0,u2]*Nf - 3/2*Log[mb2*mh2^(-1)]*G[0
      ,0,u2]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[0,0,u2]*I*Nc*Pi + 7/
      2*Log[mb2*mh2^(-1)]*G[0,0,u2]*G[0,v2]*Nc^(-1) + 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,u2]*G[0,v2]*Nc - 3/2*Log[mb2*mh2^(-1)]*G[0,0,u2]*
      G[1,v2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,u2]*G[1,v2]*Nc + 5/
      2*Log[mb2*mh2^(-1)]*G[0,0,v2] - 15/2*Log[mb2*mh2^(-1)]*G[0,0,v2]*
      Nc^(-1) + 24*Log[mb2*mh2^(-1)]*G[0,0,v2]*Nc - 3*Log[mb2*mh2^(-1)]
      *G[0,0,v2]*Nf - 11/2*Log[mb2*mh2^(-1)]*G[0,0,v2]*I*Nc^(-1)*Pi - 1/
      2*Log[mb2*mh2^(-1)]*G[0,0,v2]*I*Nc*Pi - 15/2*Log[mb2*mh2^(-1)]*G[
      0,0,v2]*G[1 - v2,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,v2]*G[
      1 - v2,u2]*Nc + 7*Log[mb2*mh2^(-1)]*G[0,0,v2]*G[ - v2,u2]*Nc^(-1)
       + Log[mb2*mh2^(-1)]*G[0,0,v2]*G[ - v2,u2]*Nc - 15/2*Log[mb2*
      mh2^(-1)]*G[0,0,v2]*G[0,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0
      ,v2]*G[0,u2]*Nc + 6*Log[mb2*mh2^(-1)]*G[0,0,v2]*G[1,u2]*Nc^(-1)
       - 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,u2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,0,u2]*Nc + 21/2*Log[mb2*mh2^(-1)]*G[0,0,0,v2]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[0,0,0,v2]*Nc - 3/2*Log[mb2*
      mh2^(-1)]*G[0,0,1,v2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[0,0,1,v2]
      *Nc + Log[mb2*mh2^(-1)]*G[0,1,1 - v2,u2]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[0,1,u2]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[0,1,u2]*G[
      0,v2]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[0,1,u2]*G[1,v2]*Nc^(-1) - 1/2
      *Log[mb2*mh2^(-1)]*G[0,1,v2] + 3/2*Log[mb2*mh2^(-1)]*G[0,1,v2]*
      Nc^(-1) - 7*Log[mb2*mh2^(-1)]*G[0,1,v2]*Nc + Log[mb2*mh2^(-1)]*G[
      0,1,v2]*Nf + 2*Log[mb2*mh2^(-1)]*G[0,1,v2]*I*Nc^(-1)*Pi - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,v2]*I*Nc*Pi + 5/2*Log[mb2*mh2^(-1)]*G[0,1
      ,v2]*G[1 - v2,u2]*Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[0,1,v2]*G[1
       - v2,u2]*Nc - Log[mb2*mh2^(-1)]*G[0,1,v2]*G[ - v2,u2]*Nc^(-1) + 
      2*Log[mb2*mh2^(-1)]*G[0,1,v2]*G[0,u2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,v2]*G[0,u2]*Nc - 4*Log[mb2*mh2^(-1)]*G[0,1,v2]*G[
      1,u2]*Nc^(-1) - 3/2*Log[mb2*mh2^(-1)]*G[0,1,0,v2]*Nc^(-1) - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1,0,v2]*Nc + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,
      v2]*Nc^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,v2]*Nc + 3*Log[mb2*
      mh2^(-1)]*G[1,1 - v2,1 - v2,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,1
       - v2,1 - v2,u2]*Nc - Log[mb2*mh2^(-1)]*G[1,1 - v2,u2] + 3*Log[
      mb2*mh2^(-1)]*G[1,1 - v2,u2]*Nc^(-1) - 3*Log[mb2*mh2^(-1)]*G[1,1
       - v2,u2]*Nc + 2*Log[mb2*mh2^(-1)]*G[1,1 - v2,u2]*I*Nc^(-1)*Pi + 
      2*Log[mb2*mh2^(-1)]*G[1,1 - v2,u2]*I*Nc*Pi + Log[mb2*mh2^(-1)]*G[
      1,1 - v2,0,u2]*Nc^(-1) - 1/6*Log[mb2*mh2^(-1)]*G[1,u2]*Nc^(-1)*
      Pi^2 - 7/6*Log[mb2*mh2^(-1)]*G[1,u2]*Nc*Pi^2 + 3*Log[mb2*mh2^(-1)
      ]*G[1,u2]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]*G[1,u2]*I*Pi - 3*Log[
      mb2*mh2^(-1)]*G[1,u2]*I*Nc*Pi - Log[mb2*mh2^(-1)]*G[1,u2]*G[1,v2]
       + 3*Log[mb2*mh2^(-1)]*G[1,u2]*G[1,v2]*Nc^(-1) - 3*Log[mb2*
      mh2^(-1)]*G[1,u2]*G[1,v2]*Nc + 2*Log[mb2*mh2^(-1)]*G[1,u2]*G[1,v2
      ]*I*Nc^(-1)*Pi + 2*Log[mb2*mh2^(-1)]*G[1,u2]*G[1,v2]*I*Nc*Pi + 7/
      12*Log[mb2*mh2^(-1)]*G[1,v2]*Nc^(-1)*Pi^2 + Log[mb2*mh2^(-1)]*G[1
      ,v2]*Nc*Pi^2 - 3/2*Log[mb2*mh2^(-1)]*G[1,v2]*I*Nc^(-1)*Pi + 1/2*
      Log[mb2*mh2^(-1)]*G[1,v2]*I*Pi - 1/3*Log[mb2*mh2^(-1)]*G[1,v2]*I*
      Nc*Pi + 1/3*Log[mb2*mh2^(-1)]*G[1,v2]*I*Nf*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1,v2]*G[1 - v2,1 - v2,u2]*Nc + 1/2*Log[mb2*mh2^(-1)]*
      G[1,v2]*G[1 - v2,u2] - 3/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,u2]
      *Nc^(-1) + 10/3*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,u2]*Nc - 1/3*
      Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,u2]*Nf - 3/2*Log[mb2*mh2^(-1)]
      *G[1,v2]*G[1 - v2,u2]*I*Nc^(-1)*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,v2
      ]*G[1 - v2,u2]*I*Nc*Pi - 3/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,0
      ,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,0,u2]*Nc + 
      Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,1,u2]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,v2]*G[ - v2,u2]*I*Nc^(-1)*Pi + Log[mb2*mh2^(-1)]*G[
      1,v2]*G[ - v2,0,u2]*Nc^(-1) + 3*Log[mb2*mh2^(-1)]*G[1,v2]*G[1,1
       - v2,u2]*Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,v2]*G[1,1 - v2,u2]*Nc
       - 1/3*Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + u2]*u2*v2^(-1) - 1/3*
      Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + u2]*Nf*u2*v2^(-1) - 1/6*Log[
      mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + u2]*Num[ - 3 - 6*v2 + 4*u2 + 6*
      u2*v2 - 3*u2^2]*Nc*v2^(-1) + 1/2*Log[mb2*mh2^(-1)]*G[1,v2]*Num[
       - 1 + u2]*Nc^(-1)*v2^(-1) + Log[mb2*mh2^(-1)]*G[1,0,1 - v2,u2]*
      Nc^(-1) + Log[mb2*mh2^(-1)]*G[1,0,u2]*I*Nc^(-1)*Pi + Log[mb2*
      mh2^(-1)]*G[1,0,u2]*G[1,v2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,0
      ,v2] + 3/2*Log[mb2*mh2^(-1)]*G[1,0,v2]*Nc^(-1) - 7*Log[mb2*
      mh2^(-1)]*G[1,0,v2]*Nc + Log[mb2*mh2^(-1)]*G[1,0,v2]*Nf + 3*Log[
      mb2*mh2^(-1)]*G[1,0,v2]*I*Nc^(-1)*Pi + 1/2*Log[mb2*mh2^(-1)]*G[1,
      0,v2]*I*Nc*Pi + 5/2*Log[mb2*mh2^(-1)]*G[1,0,v2]*G[1 - v2,u2]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[1,0,v2]*G[1 - v2,u2]*Nc - Log[
      mb2*mh2^(-1)]*G[1,0,v2]*G[ - v2,u2]*Nc^(-1) - 5*Log[mb2*mh2^(-1)]
      *G[1,0,v2]*G[1,u2]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,0,v2]*G[1,u2]*
      Nc - 3/2*Log[mb2*mh2^(-1)]*G[1,0,0,v2]*Nc^(-1) - 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,0,v2]*Nc + 3/2*Log[mb2*mh2^(-1)]*G[1,0,1,v2]*
      Nc^(-1) + 3/2*Log[mb2*mh2^(-1)]*G[1,0,1,v2]*Nc - Log[mb2*mh2^(-1)
      ]*G[1,1,1 - v2,u2]*Nc^(-1) - Log[mb2*mh2^(-1)]*G[1,1,1 - v2,u2]*
      Nc - Log[mb2*mh2^(-1)]*G[1,1,u2]*I*Nc^(-1)*Pi - Log[mb2*mh2^(-1)]
      *G[1,1,u2]*I*Nc*Pi - Log[mb2*mh2^(-1)]*G[1,1,u2]*G[1,v2]*Nc^(-1)
       - Log[mb2*mh2^(-1)]*G[1,1,u2]*G[1,v2]*Nc + 1/2*Log[mb2*mh2^(-1)]
      *G[1,1,v2] - 3/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*Nc^(-1) + 10/3*Log[
      mb2*mh2^(-1)]*G[1,1,v2]*Nc - 1/3*Log[mb2*mh2^(-1)]*G[1,1,v2]*Nf
       - 3/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*I*Nc^(-1)*Pi - 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,v2]*I*Nc*Pi - 1/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*G[1
       - v2,u2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*G[1 - v2,u2]*
      Nc + 3*Log[mb2*mh2^(-1)]*G[1,1,v2]*G[1,u2]*Nc^(-1) + Log[mb2*
      mh2^(-1)]*G[1,1,v2]*G[1,u2]*Nc + 5/2*Log[mb2*mh2^(-1)]*G[1,1,0,v2
      ]*Nc^(-1) + 5/2*Log[mb2*mh2^(-1)]*G[1,1,0,v2]*Nc - 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,1,v2]*Nc^(-1) - 1/2*Log[mb2*mh2^(-1)]*G[1,1,1,v2]
      *Nc - 1/3*Log[mb2*mh2^(-1)]*Den[ - 1 + u2]*Den[v2 + u2]*Num[1 - 
      v2 - 2*u2 + 2*u2*v2 + 2*u2^2]*I*Pi*v2^(-1) - 1/3*Log[mb2*mh2^(-1)
      ]*Den[ - 1 + u2]*Den[v2 + u2]*Num[1 - v2 - 2*u2 + 2*u2*v2 + 2*
      u2^2]*I*Nf*Pi*v2^(-1) + 1/6*Log[mb2*mh2^(-1)]*Den[ - 1 + u2]*Den[
      v2 + u2]*Num[2 + v2 - 6*v2^2 - u2 - 5*u2*v2 + 6*u2*v2^2 + u2^2 + 
      6*u2^2*v2]*I*Nc*Pi*v2^(-1) + 1/2*G[1 - v2,1 - v2,1 - v2,1 - v2,u2
      ]*Nc^(-1) + 1/2*G[1 - v2,1 - v2,1 - v2,1 - v2,u2]*Nc + 3/2*G[1 - 
      v2,1 - v2,1 - v2,u2]*Nc^(-1) - 17/4*G[1 - v2,1 - v2,1 - v2,u2]*Nc
       + 1/2*G[1 - v2,1 - v2,1 - v2,u2]*Nf + 2*G[1 - v2,1 - v2,1 - v2,
      u2]*I*Nc^(-1)*Pi + 1/2*G[1 - v2,1 - v2,1 - v2,u2]*I*Nc*Pi + 2*G[1
       - v2,1 - v2,1 - v2,0,u2]*Nc^(-1) + 1/2*G[1 - v2,1 - v2,1 - v2,0,
      u2]*Nc - G[1 - v2,1 - v2, - v2,u2]*I*Nc^(-1)*Pi - 4*G[1 - v2,1 - 
      v2, - v2,u2]*I*Nc*Pi - G[1 - v2,1 - v2, - v2,0,u2]*Nc^(-1) - 4*G[
      1 - v2,1 - v2, - v2,0,u2]*Nc - 3/4*G[1 - v2,1 - v2,u2]*Nc^(-1)*
      Pi^2 - G[1 - v2,1 - v2,u2]*Nc*Pi^2 + 3/2*G[1 - v2,1 - v2,u2]*I*
      Nc^(-1)*Pi - 29/12*G[1 - v2,1 - v2,u2]*I*Nc*Pi + 1/6*G[1 - v2,1
       - v2,u2]*I*Nf*Pi + 1/3*G[1 - v2,1 - v2,u2]*Den[ - 1 + u2]*u2*
      v2^(-1) + 1/3*G[1 - v2,1 - v2,u2]*Den[ - 1 + u2]*Nf*u2*v2^(-1) + 
      1/6*G[1 - v2,1 - v2,u2]*Den[ - 1 + u2]*Num[ - 3 - 6*v2 + 4*u2 + 6
      *u2*v2 - 3*u2^2]*Nc*v2^(-1) - 1/2*G[1 - v2,1 - v2,u2]*Num[ - 1 + 
      u2]*Nc^(-1)*v2^(-1) + 2*G[1 - v2,1 - v2,0,1 - v2,u2]*Nc^(-1) + 1/
      2*G[1 - v2,1 - v2,0,1 - v2,u2]*Nc + 3/2*G[1 - v2,1 - v2,0,u2]*
      Nc^(-1) - 17/4*G[1 - v2,1 - v2,0,u2]*Nc + 1/2*G[1 - v2,1 - v2,0,
      u2]*Nf + 3*G[1 - v2,1 - v2,0,u2]*I*Nc^(-1)*Pi + 1/2*G[1 - v2,1 - 
      v2,0,u2]*I*Nc*Pi + 5/2*G[1 - v2,1 - v2,0,0,u2]*Nc^(-1) + 1/2*G[1
       - v2,1 - v2,0,0,u2]*Nc - 4*G[1 - v2,1 - v2,1,1 - v2,u2]*Nc^(-1)
       + G[1 - v2,1 - v2,1,1 - v2,u2]*Nc - 4*G[1 - v2,1 - v2,1,u2]*I*
      Nc^(-1)*Pi + G[1 - v2,1 - v2,1,u2]*I*Nc*Pi - 3*G[1 - v2, - v2,1
       - v2,u2]*I*Nc*Pi - 3*G[1 - v2, - v2,1 - v2,0,u2]*Nc + 2*G[1 - v2
      , - v2,u2]*Nc*Pi^2 + 3/2*G[1 - v2, - v2,u2]*I*Nc^(-1)*Pi + 1/3*G[
      1 - v2, - v2,u2]*I*Nc*Pi - 1/3*G[1 - v2, - v2,u2]*I*Nf*Pi - 3*G[1
       - v2, - v2,0,1 - v2,u2]*Nc + 3/2*G[1 - v2, - v2,0,u2]*Nc^(-1) + 
      1/3*G[1 - v2, - v2,0,u2]*Nc - 1/3*G[1 - v2, - v2,0,u2]*Nf - G[1
       - v2, - v2,0,u2]*I*Nc^(-1)*Pi - G[1 - v2, - v2,0,u2]*I*Nc*Pi - 2
      *G[1 - v2, - v2,0,0,u2]*Nc^(-1) + 2*G[1 - v2, - v2,0,0,u2]*Nc + 7/
      12*G[1 - v2,u2]*Nc^(-1)*Pi^2 - 5/18*G[1 - v2,u2]*Nc*Pi^2 - 1/18*
      G[1 - v2,u2]*Nf*Pi^2 - 1/4*G[1 - v2,u2]*I*Nc^(-1)*Pi^3 + 1/2*G[1
       - v2,u2]*I*Nc*Pi^3 - 1/3*G[1 - v2,u2]*Den[ - 1 + u2]^2*Num[ - 12
       + v2 + 38*u2 - 4*u2*v2 - 38*u2^2 + u2^2*v2 + 12*u2^3]*Nc*v2^(-1)
       - 2/3*G[1 - v2,u2]*Den[ - 1 + u2]^2*Num[ - 1 + v2 + u2]*u2*
      v2^(-1) - 2/3*G[1 - v2,u2]*Den[ - 1 + u2]^2*Num[v2 - u2 - u2*v2
       + u2^2 + u2^2*v2]*Nf*v2^(-1) + 2*G[1 - v2,u2]*Num[ - 1 + v2 + u2
      ]*Nc^(-1)*v2^(-1) - 1/2*G[1 - v2,u2]*Num[ - 1 - 4*u2 + 4*u2*v2 + 
      4*u2^2]*I*Nc^(-1)*Pi*v2^(-1) + 1/2*G[1 - v2,u2]*Num[1 + 6*v2 - 8*
      u2 + 8*u2*v2 + 8*u2^2]*I*Nc*Pi*v2^(-1) + 2*G[1 - v2,0,1 - v2,1 - 
      v2,u2]*Nc^(-1) + 1/2*G[1 - v2,0,1 - v2,1 - v2,u2]*Nc + 3/2*G[1 - 
      v2,0,1 - v2,u2]*Nc^(-1) - 17/4*G[1 - v2,0,1 - v2,u2]*Nc + 1/2*G[1
       - v2,0,1 - v2,u2]*Nf + 3*G[1 - v2,0,1 - v2,u2]*I*Nc^(-1)*Pi + 1/
      2*G[1 - v2,0,1 - v2,u2]*I*Nc*Pi + 5/2*G[1 - v2,0,1 - v2,0,u2]*
      Nc^(-1) + 1/2*G[1 - v2,0,1 - v2,0,u2]*Nc - 2*G[1 - v2,0, - v2,u2]
      *I*Nc^(-1)*Pi - 2*G[1 - v2,0, - v2,0,u2]*Nc^(-1) - 13/12*G[1 - v2
      ,0,u2]*Nc^(-1)*Pi^2 + 2/3*G[1 - v2,0,u2]*Nc*Pi^2 + 3/2*G[1 - v2,0
      ,u2]*I*Nc^(-1)*Pi - 29/12*G[1 - v2,0,u2]*I*Nc*Pi + 1/6*G[1 - v2,0
      ,u2]*I*Nf*Pi - 1/2*G[1 - v2,0,u2]*Num[ - 1 - 4*u2 + 4*u2*v2 + 4*
      u2^2]*Nc^(-1)*v2^(-1) + 1/2*G[1 - v2,0,u2]*Num[1 + 6*v2 - 8*u2 + 
      8*u2*v2 + 8*u2^2]*Nc*v2^(-1) + 5/2*G[1 - v2,0,0,1 - v2,u2]*
      Nc^(-1) + 1/2*G[1 - v2,0,0,1 - v2,u2]*Nc + 3/2*G[1 - v2,0,0,u2]*
      Nc^(-1) - 17/4*G[1 - v2,0,0,u2]*Nc + 1/2*G[1 - v2,0,0,u2]*Nf + 3*
      G[1 - v2,0,0,u2]*I*Nc^(-1)*Pi + 1/2*G[1 - v2,0,0,u2]*I*Nc*Pi + 2*
      G[1 - v2,0,0,0,u2]*Nc^(-1) + 1/2*G[1 - v2,0,0,0,u2]*Nc - G[1 - v2
      ,0,1,1 - v2,u2]*Nc^(-1) + G[1 - v2,0,1,1 - v2,u2]*Nc - G[1 - v2,0
      ,1,u2]*I*Nc^(-1)*Pi + G[1 - v2,0,1,u2]*I*Nc*Pi - 2*G[1 - v2,1,1
       - v2,1 - v2,u2]*Nc^(-1) - 6*G[1 - v2,1,1 - v2,u2]*Nc^(-1) + 47/6
      *G[1 - v2,1,1 - v2,u2]*Nc - 1/3*G[1 - v2,1,1 - v2,u2]*Nf - 2*G[1
       - v2,1,1 - v2,u2]*I*Nc^(-1)*Pi + G[1 - v2,1,1 - v2,u2]*I*Nc*Pi
       - G[1 - v2,1,1 - v2,0,u2]*Nc^(-1) + G[1 - v2,1,1 - v2,0,u2]*Nc
       + 2/3*G[1 - v2,1,u2]*Nc*Pi^2 - 6*G[1 - v2,1,u2]*I*Nc^(-1)*Pi + 
      47/6*G[1 - v2,1,u2]*I*Nc*Pi - 1/3*G[1 - v2,1,u2]*I*Nf*Pi - G[1 - 
      v2,1,0,1 - v2,u2]*Nc^(-1) + G[1 - v2,1,0,1 - v2,u2]*Nc - G[1 - v2
      ,1,0,u2]*I*Nc^(-1)*Pi + G[1 - v2,1,0,u2]*I*Nc*Pi + 3*G[1 - v2,1,1
      ,1 - v2,u2]*Nc^(-1) - 5*G[1 - v2,1,1,1 - v2,u2]*Nc + 3*G[1 - v2,1
      ,1,u2]*I*Nc^(-1)*Pi - 5*G[1 - v2,1,1,u2]*I*Nc*Pi - G[ - v2,1 - v2
      ,1 - v2,u2]*I*Nc^(-1)*Pi - G[ - v2,1 - v2,1 - v2,0,u2]*Nc^(-1) + 
      1/2*G[ - v2,1 - v2,u2]*Nc^(-1)*Pi^2 - 3/2*G[ - v2,1 - v2,u2]*Nc*
      Pi^2 + 3/2*G[ - v2,1 - v2,u2]*I*Nc^(-1)*Pi + 1/3*G[ - v2,1 - v2,
      u2]*I*Nc*Pi - 1/3*G[ - v2,1 - v2,u2]*I*Nf*Pi - G[ - v2,1 - v2,0,1
       - v2,u2]*Nc^(-1) + 3/2*G[ - v2,1 - v2,0,u2]*Nc^(-1) + 1/3*G[ - 
      v2,1 - v2,0,u2]*Nc - 1/3*G[ - v2,1 - v2,0,u2]*Nf - 2*G[ - v2,1 - 
      v2,0,u2]*I*Nc^(-1)*Pi + 2*G[ - v2,1 - v2,0,u2]*I*Nc*Pi - 2*G[ - 
      v2,1 - v2,0,0,u2]*Nc^(-1) + 2*G[ - v2,1 - v2,0,0,u2]*Nc + G[ - v2
      ,1 - v2,1,1 - v2,u2]*Nc^(-1) + G[ - v2,1 - v2,1,1 - v2,u2]*Nc + 
      G[ - v2,1 - v2,1,u2]*I*Nc^(-1)*Pi + G[ - v2,1 - v2,1,u2]*I*Nc*Pi
       - 2*G[ - v2, - v2, - v2,u2]*I*Nc^(-1)*Pi + 6*G[ - v2, - v2, - v2
      ,u2]*I*Nc*Pi - 2*G[ - v2, - v2, - v2,0,u2]*Nc^(-1) + 6*G[ - v2,
       - v2, - v2,0,u2]*Nc - 1/6*G[ - v2, - v2,u2]*Nc^(-1)*Pi^2 + 5/2*
      G[ - v2, - v2,u2]*Nc*Pi^2 - 3*G[ - v2, - v2,u2]*I*Nc^(-1)*Pi + 3*
      G[ - v2, - v2,u2]*I*Nc*Pi - 3*G[ - v2, - v2,0,u2]*Nc^(-1) + 3*G[
       - v2, - v2,0,u2]*Nc + 2*G[ - v2, - v2,0,u2]*I*Nc^(-1)*Pi - 6*G[
       - v2, - v2,0,u2]*I*Nc*Pi + 3*G[ - v2, - v2,0,0,u2]*Nc^(-1) - 5*
      G[ - v2, - v2,0,0,u2]*Nc - 5/2*G[ - v2,u2]*Nc^(-1)*Pi^2 + 13/3*G[
       - v2,u2]*Nc*Pi^2 - 1/3*G[ - v2,u2]*Nf*Pi^2 + 1/6*G[ - v2,u2]*I*
      Nc^(-1)*Pi^3 - 4/3*G[ - v2,u2]*I*Nc*Pi^3 - 1/2*G[ - v2,u2]*Den[
       - 1 + v2 + u2]*Num[ - 13*v2 + 13*v2^2 + 15*u2 - 2*u2*v2 + 8*u2*
      v2^2 - 15*u2^2 + 16*u2^2*v2 + 8*u2^3]*I*Nc*Pi*v2^(-1) + 1/2*G[ - 
      v2,u2]*Den[ - 1 + v2 + u2]*Num[v2 - v2^2 + 9*u2 - 10*u2*v2 + 4*u2
      *v2^2 - 9*u2^2 + 8*u2^2*v2 + 4*u2^3]*I*Nc^(-1)*Pi*v2^(-1) - G[ - 
      v2,0,1 - v2,1 - v2,u2]*Nc^(-1) + 3/2*G[ - v2,0,1 - v2,u2]*Nc^(-1)
       + 1/3*G[ - v2,0,1 - v2,u2]*Nc - 1/3*G[ - v2,0,1 - v2,u2]*Nf - 2*
      G[ - v2,0,1 - v2,u2]*I*Nc^(-1)*Pi + 2*G[ - v2,0,1 - v2,u2]*I*Nc*
      Pi - 2*G[ - v2,0,1 - v2,0,u2]*Nc^(-1) + 2*G[ - v2,0,1 - v2,0,u2]*
      Nc + 5*G[ - v2,0, - v2,u2]*I*Nc^(-1)*Pi - 3*G[ - v2,0, - v2,u2]*I
      *Nc*Pi + 5*G[ - v2,0, - v2,0,u2]*Nc^(-1) - 3*G[ - v2,0, - v2,0,u2
      ]*Nc + 5/6*G[ - v2,0,u2]*Nc^(-1)*Pi^2 - 8/3*G[ - v2,0,u2]*Nc*Pi^2
       + 3/2*G[ - v2,0,u2]*I*Nc^(-1)*Pi - 3/2*G[ - v2,0,u2]*I*Nc*Pi - 1/
      2*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]*Num[ - 13*v2 + 13*v2^2 + 15*
      u2 - 2*u2*v2 + 8*u2*v2^2 - 15*u2^2 + 16*u2^2*v2 + 8*u2^3]*Nc*
      v2^(-1) + 1/2*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]*Num[v2 - v2^2 + 9
      *u2 - 10*u2*v2 + 4*u2*v2^2 - 9*u2^2 + 8*u2^2*v2 + 4*u2^3]*Nc^(-1)
      *v2^(-1) - 2*G[ - v2,0,0,1 - v2,u2]*Nc^(-1) + 2*G[ - v2,0,0,1 - 
      v2,u2]*Nc - 3*G[ - v2,0,0,u2]*Nc^(-1) + 20/3*G[ - v2,0,0,u2]*Nc
       - 2/3*G[ - v2,0,0,u2]*Nf - 3*G[ - v2,0,0,u2]*I*Nc^(-1)*Pi + 2*G[
       - v2,0,0,u2]*I*Nc*Pi - 4*G[ - v2,0,0,0,u2]*Nc^(-1) - G[ - v2,0,0
      ,0,u2]*Nc + G[ - v2,0,1,1 - v2,u2]*Nc^(-1) + G[ - v2,0,1,1 - v2,
      u2]*Nc + G[ - v2,0,1,u2]*I*Nc^(-1)*Pi + G[ - v2,0,1,u2]*I*Nc*Pi
       + 2*G[0,1 - v2,1 - v2,1 - v2,u2]*Nc^(-1) + 1/2*G[0,1 - v2,1 - v2
      ,1 - v2,u2]*Nc + 3/2*G[0,1 - v2,1 - v2,u2]*Nc^(-1) - 17/4*G[0,1
       - v2,1 - v2,u2]*Nc + 1/2*G[0,1 - v2,1 - v2,u2]*Nf + 3*G[0,1 - v2
      ,1 - v2,u2]*I*Nc^(-1)*Pi + 1/2*G[0,1 - v2,1 - v2,u2]*I*Nc*Pi + 2*
      G[0,1 - v2,1 - v2,u2]*G[1,v2]*Nc^(-1) + 1/2*G[0,1 - v2,1 - v2,u2]
      *G[1,v2]*Nc + 5/2*G[0,1 - v2,1 - v2,0,u2]*Nc^(-1) + 1/2*G[0,1 - 
      v2,1 - v2,0,u2]*Nc - G[0,1 - v2, - v2,u2]*I*Nc^(-1)*Pi + G[0,1 - 
      v2, - v2,u2]*I*Nc*Pi - G[0,1 - v2, - v2,0,u2]*Nc^(-1) + G[0,1 - 
      v2, - v2,0,u2]*Nc - 11/12*G[0,1 - v2,u2]*Nc^(-1)*Pi^2 + 5/6*G[0,1
       - v2,u2]*Nc*Pi^2 + 3/2*G[0,1 - v2,u2]*I*Nc^(-1)*Pi - 29/12*G[0,1
       - v2,u2]*I*Nc*Pi + 1/6*G[0,1 - v2,u2]*I*Nf*Pi + 3/2*G[0,1 - v2,
      u2]*G[1,v2]*Nc^(-1) - 17/4*G[0,1 - v2,u2]*G[1,v2]*Nc + 1/2*G[0,1
       - v2,u2]*G[1,v2]*Nf + 3*G[0,1 - v2,u2]*G[1,v2]*I*Nc^(-1)*Pi + 1/
      2*G[0,1 - v2,u2]*G[1,v2]*I*Nc*Pi - 11/2*G[0,1 - v2,u2]*G[1,0,v2]*
      Nc^(-1) - 3/2*G[0,1 - v2,u2]*G[1,0,v2]*Nc + 2*G[0,1 - v2,u2]*G[1,
      1,v2]*Nc^(-1) + 1/2*G[0,1 - v2,u2]*G[1,1,v2]*Nc - 1/2*G[0,1 - v2,
      u2]*Num[ - 1 - 4*u2 + 4*u2*v2 + 4*u2^2]*Nc^(-1)*v2^(-1) + 1/2*G[0
      ,1 - v2,u2]*Num[1 + 6*v2 - 8*u2 + 8*u2*v2 + 8*u2^2]*Nc*v2^(-1) + 
      5/2*G[0,1 - v2,0,1 - v2,u2]*Nc^(-1) + 1/2*G[0,1 - v2,0,1 - v2,u2]
      *Nc + 3/2*G[0,1 - v2,0,u2]*Nc^(-1) - 17/4*G[0,1 - v2,0,u2]*Nc + 1/
      2*G[0,1 - v2,0,u2]*Nf + 3*G[0,1 - v2,0,u2]*I*Nc^(-1)*Pi + 1/2*G[0
      ,1 - v2,0,u2]*I*Nc*Pi + 5/2*G[0,1 - v2,0,u2]*G[1,v2]*Nc^(-1) + 1/
      2*G[0,1 - v2,0,u2]*G[1,v2]*Nc + 2*G[0,1 - v2,0,0,u2]*Nc^(-1) + 1/
      2*G[0,1 - v2,0,0,u2]*Nc - 2*G[0,1 - v2,1,1 - v2,u2]*Nc^(-1) - 2*
      G[0,1 - v2,1,u2]*I*Nc^(-1)*Pi - 2*G[0,1 - v2,1,u2]*G[1,v2]*
      Nc^(-1) - G[0, - v2,1 - v2,u2]*I*Nc^(-1)*Pi + G[0, - v2,1 - v2,u2
      ]*I*Nc*Pi - G[0, - v2,1 - v2,0,u2]*Nc^(-1) + G[0, - v2,1 - v2,0,
      u2]*Nc + 3*G[0, - v2, - v2,u2]*I*Nc^(-1)*Pi - 5*G[0, - v2, - v2,
      u2]*I*Nc*Pi + 3*G[0, - v2, - v2,0,u2]*Nc^(-1) - 5*G[0, - v2, - v2
      ,0,u2]*Nc + 1/2*G[0, - v2,u2]*Nc^(-1)*Pi^2 - 1/6*G[0, - v2,u2]*Nc
      *Pi^2 - 6*G[0, - v2,u2]*I*Nc^(-1)*Pi + 47/6*G[0, - v2,u2]*I*Nc*Pi
       - 1/3*G[0, - v2,u2]*I*Nf*Pi - G[0, - v2,u2]*G[1,v2]*I*Nc^(-1)*Pi
       + G[0, - v2,u2]*G[1,v2]*I*Nc*Pi + G[0, - v2,u2]*G[1,0,v2]*
      Nc^(-1) - G[0, - v2,u2]*G[1,0,v2]*Nc - G[0, - v2,0,1 - v2,u2]*
      Nc^(-1) + G[0, - v2,0,1 - v2,u2]*Nc - 6*G[0, - v2,0,u2]*Nc^(-1)
       + 47/6*G[0, - v2,0,u2]*Nc - 1/3*G[0, - v2,0,u2]*Nf - 2*G[0, - v2
      ,0,u2]*I*Nc^(-1)*Pi + G[0, - v2,0,u2]*I*Nc*Pi - G[0, - v2,0,u2]*
      G[1,v2]*Nc^(-1) + G[0, - v2,0,u2]*G[1,v2]*Nc - 2*G[0, - v2,0,0,u2
      ]*Nc^(-1) - 2*G[0,u2]*Nc^(-1)*u2*v2^(-1) - 2/3*G[0,u2]*Nc^(-1)*
      Pi^2 + 35/36*G[0,u2]*Nc*Pi^2 - 1/18*G[0,u2]*Nf*Pi^2 - 1/4*G[0,u2]
      *I*Nc^(-1)*Pi^3 + 1/2*G[0,u2]*I*Nc*Pi^3 + 19/12*G[0,u2]*G[0,v2]*
      Nc^(-1)*Pi^2 - 3/2*G[0,u2]*G[0,v2]*Nc*Pi^2 - 3/2*G[0,u2]*G[0,v2]*
      I*Nc^(-1)*Pi + 29/12*G[0,u2]*G[0,v2]*I*Nc*Pi - 1/6*G[0,u2]*G[0,v2
      ]*I*Nf*Pi + G[0,u2]*G[0,v2]*Den[ - 1 + v2 + u2]*Num[v2 - v2^2 + 5
      *u2 - 6*u2*v2 + 2*u2*v2^2 - 5*u2^2 + 4*u2^2*v2 + 2*u2^3]*Nc^(-1)*
      v2^(-1) - 1/3*G[0,u2]*G[0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[ - 1 + 2*v2 - 25*v2^2 + 24*v2^3 + 2*u2 - 5*u2*v2 + 27*u2*v2^2
       + 12*u2*v2^3 + 20*u2^2 - 18*u2^2*v2 + 36*u2^2*v2^2 - 21*u2^3 + 
      36*u2^3*v2 + 12*u2^4]*Nc*v2^(-1) - 1/3*G[0,u2]*G[0,v2]*Den[v2 + 
      u2]*Num[ - 1 + v2 + u2]*v2^(-1) - 1/3*G[0,u2]*G[0,v2]*Den[v2 + u2
      ]*Num[ - 1 + v2 + u2]*Nf*v2^(-1) - 11/12*G[0,u2]*G[1,v2]*Nc^(-1)*
      Pi^2 + 5/6*G[0,u2]*G[1,v2]*Nc*Pi^2 + 3/2*G[0,u2]*G[1,v2]*I*
      Nc^(-1)*Pi - 29/12*G[0,u2]*G[1,v2]*I*Nc*Pi + 1/6*G[0,u2]*G[1,v2]*
      I*Nf*Pi - 1/2*G[0,u2]*G[1,v2]*Num[ - 1 - 4*u2 + 4*u2*v2 + 4*u2^2]
      *Nc^(-1)*v2^(-1) + 1/2*G[0,u2]*G[1,v2]*Num[1 + 6*v2 - 8*u2 + 8*u2
      *v2 + 8*u2^2]*Nc*v2^(-1) - 3/2*G[0,u2]*G[1,0,v2]*Nc^(-1) + 95/12*
      G[0,u2]*G[1,0,v2]*Nc - 7/6*G[0,u2]*G[1,0,v2]*Nf - 4*G[0,u2]*G[1,0
      ,v2]*I*Nc^(-1)*Pi + 1/2*G[0,u2]*G[1,0,v2]*I*Nc*Pi + 4*G[0,u2]*G[1
      ,0,0,v2]*Nc^(-1) - 3/2*G[0,u2]*G[1,0,0,v2]*Nc - 5/2*G[0,u2]*G[1,0
      ,1,v2]*Nc^(-1) - 1/2*G[0,u2]*G[1,0,1,v2]*Nc + 3/2*G[0,u2]*G[1,1,
      v2]*Nc^(-1) - 17/4*G[0,u2]*G[1,1,v2]*Nc + 1/2*G[0,u2]*G[1,1,v2]*
      Nf + 3*G[0,u2]*G[1,1,v2]*I*Nc^(-1)*Pi + 1/2*G[0,u2]*G[1,1,v2]*I*
      Nc*Pi - 11/2*G[0,u2]*G[1,1,0,v2]*Nc^(-1) - 7/2*G[0,u2]*G[1,1,0,v2
      ]*Nc + 2*G[0,u2]*G[1,1,1,v2]*Nc^(-1) + 1/2*G[0,u2]*G[1,1,1,v2]*Nc
       - 2/3*G[0,u2]*Den[v2 + u2]^2*Num[ - 1 + v2 + u2]*u2*v2^(-1) - 2/
      3*G[0,u2]*Den[v2 + u2]^2*Num[v2^3 - u2 + u2*v2 + 2*u2*v2^2 + u2^2
       + u2^2*v2]*Nf*v2^(-1) + 1/3*G[0,u2]*Den[v2 + u2]^2*Num[11*v2^3
       - 2*u2 + 2*u2*v2 + 34*u2*v2^2 + 2*u2^2 + 35*u2^2*v2 + 12*u2^3]*
      Nc*v2^(-1) - 1/2*G[0,u2]*Num[ - 1 - 4*u2 + 4*u2*v2 + 4*u2^2]*I*
      Nc^(-1)*Pi*v2^(-1) + 1/2*G[0,u2]*Num[1 + 6*v2 - 8*u2 + 8*u2*v2 + 
      8*u2^2]*I*Nc*Pi*v2^(-1) - 2*G[0,v2]*Nc^(-1) + 5/4*G[0,v2]*Nc^(-1)
      *Pi^2 - 4*G[0,v2]*Nc*Pi^2 + 1/2*G[0,v2]*Nf*Pi^2 + 7/12*G[0,v2]*I*
      Nc^(-1)*Pi^3 - 5/6*G[0,v2]*I*Nc*Pi^3 - 9/2*G[0,v2]*G[1 - v2,1 - 
      v2,1 - v2,u2]*Nc^(-1) - 3/2*G[0,v2]*G[1 - v2,1 - v2,1 - v2,u2]*Nc
       + G[0,v2]*G[1 - v2,1 - v2, - v2,u2]*Nc^(-1) + 4*G[0,v2]*G[1 - v2
      ,1 - v2, - v2,u2]*Nc - 9/2*G[0,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1) + 
      51/4*G[0,v2]*G[1 - v2,1 - v2,u2]*Nc - 3/2*G[0,v2]*G[1 - v2,1 - v2
      ,u2]*Nf - 3/2*G[0,v2]*G[1 - v2,1 - v2,u2]*I*Nc^(-1)*Pi - 7/2*G[0,
      v2]*G[1 - v2,1 - v2,u2]*I*Nc*Pi - 9/2*G[0,v2]*G[1 - v2,1 - v2,0,
      u2]*Nc^(-1) - 5/2*G[0,v2]*G[1 - v2,1 - v2,0,u2]*Nc + 4*G[0,v2]*G[
      1 - v2,1 - v2,1,u2]*Nc^(-1) - G[0,v2]*G[1 - v2,1 - v2,1,u2]*Nc + 
      3*G[0,v2]*G[1 - v2, - v2,1 - v2,u2]*Nc - 3/2*G[0,v2]*G[1 - v2, - 
      v2,u2]*Nc^(-1) - 1/3*G[0,v2]*G[1 - v2, - v2,u2]*Nc + 1/3*G[0,v2]*
      G[1 - v2, - v2,u2]*Nf + G[0,v2]*G[1 - v2, - v2,u2]*I*Nc^(-1)*Pi
       + 2*G[0,v2]*G[1 - v2, - v2,u2]*I*Nc*Pi + 2*G[0,v2]*G[1 - v2, - 
      v2,0,u2]*Nc^(-1) - G[0,v2]*G[1 - v2, - v2,0,u2]*Nc + 11/12*G[0,v2
      ]*G[1 - v2,u2]*Nc^(-1)*Pi^2 + 1/2*G[0,v2]*G[1 - v2,u2]*Nc*Pi^2 + 
      6*G[0,v2]*G[1 - v2,u2]*I*Nc^(-1)*Pi - 61/12*G[0,v2]*G[1 - v2,u2]*
      I*Nc*Pi - 1/6*G[0,v2]*G[1 - v2,u2]*I*Nf*Pi - 1/3*G[0,v2]*G[1 - v2
      ,u2]*Den[ - 1 + u2]*u2*v2^(-1) - 1/3*G[0,v2]*G[1 - v2,u2]*Den[ - 
      1 + u2]*Nf*u2*v2^(-1) - 1/3*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*
      Num[12 - 12*v2 - 27*u2 - 9*u2*v2 + 29*u2^2 + 9*u2^2*v2 - 27*u2^3
       + 12*u2^3*v2 + 12*u2^4]*Nc*u2^(-1)*v2^(-1) + G[0,v2]*G[1 - v2,u2
      ]*Num[ - 2 + 2*v2 + u2 - u2^2 + 2*u2^2*v2 + 2*u2^3]*Nc^(-1)*
      u2^(-1)*v2^(-1) - 7/2*G[0,v2]*G[1 - v2,0,1 - v2,u2]*Nc^(-1) - 3/2
      *G[0,v2]*G[1 - v2,0,1 - v2,u2]*Nc + 2*G[0,v2]*G[1 - v2,0, - v2,u2
      ]*Nc^(-1) + 33/4*G[0,v2]*G[1 - v2,0,u2]*Nc - 3/2*G[0,v2]*G[1 - v2
      ,0,u2]*Nf - 4*G[0,v2]*G[1 - v2,0,u2]*I*Nc^(-1)*Pi - 3/2*G[0,v2]*
      G[1 - v2,0,u2]*I*Nc*Pi - 9/2*G[0,v2]*G[1 - v2,0,0,u2]*Nc^(-1) + 3/
      2*G[0,v2]*G[1 - v2,0,0,u2]*Nc + G[0,v2]*G[1 - v2,0,1,u2]*Nc^(-1)
       - G[0,v2]*G[1 - v2,0,1,u2]*Nc + 4*G[0,v2]*G[1 - v2,1,1 - v2,u2]*
      Nc^(-1) - 2*G[0,v2]*G[1 - v2,1,1 - v2,u2]*Nc + 6*G[0,v2]*G[1 - v2
      ,1,u2]*Nc^(-1) - 47/6*G[0,v2]*G[1 - v2,1,u2]*Nc + 1/3*G[0,v2]*G[1
       - v2,1,u2]*Nf + G[0,v2]*G[1 - v2,1,u2]*I*Nc^(-1)*Pi + 2*G[0,v2]*
      G[1 - v2,1,u2]*I*Nc*Pi + G[0,v2]*G[1 - v2,1,0,u2]*Nc^(-1) - G[0,
      v2]*G[1 - v2,1,0,u2]*Nc - 3*G[0,v2]*G[1 - v2,1,1,u2]*Nc^(-1) + 5*
      G[0,v2]*G[1 - v2,1,1,u2]*Nc + G[0,v2]*G[ - v2,1 - v2,1 - v2,u2]*
      Nc^(-1) - 3/2*G[0,v2]*G[ - v2,1 - v2,u2]*Nc^(-1) - 1/3*G[0,v2]*G[
       - v2,1 - v2,u2]*Nc + 1/3*G[0,v2]*G[ - v2,1 - v2,u2]*Nf + G[0,v2]
      *G[ - v2,1 - v2,u2]*I*Nc^(-1)*Pi - 2*G[0,v2]*G[ - v2,1 - v2,u2]*I
      *Nc*Pi + 2*G[0,v2]*G[ - v2,1 - v2,0,u2]*Nc^(-1) - G[0,v2]*G[ - v2
      ,1 - v2,0,u2]*Nc - G[0,v2]*G[ - v2,1 - v2,1,u2]*Nc^(-1) - G[0,v2]
      *G[ - v2,1 - v2,1,u2]*Nc + 2*G[0,v2]*G[ - v2, - v2, - v2,u2]*
      Nc^(-1) - 6*G[0,v2]*G[ - v2, - v2, - v2,u2]*Nc + 3*G[0,v2]*G[ - 
      v2, - v2,u2]*Nc^(-1) - 3*G[0,v2]*G[ - v2, - v2,u2]*Nc - 2*G[0,v2]
      *G[ - v2, - v2,u2]*I*Nc^(-1)*Pi + 6*G[0,v2]*G[ - v2, - v2,u2]*I*
      Nc*Pi - 3*G[0,v2]*G[ - v2, - v2,0,u2]*Nc^(-1) + 5*G[0,v2]*G[ - v2
      , - v2,0,u2]*Nc - 5/6*G[0,v2]*G[ - v2,u2]*Nc^(-1)*Pi^2 + 11/3*G[0
      ,v2]*G[ - v2,u2]*Nc*Pi^2 - 9/2*G[0,v2]*G[ - v2,u2]*I*Nc^(-1)*Pi
       + 5/6*G[0,v2]*G[ - v2,u2]*I*Nc*Pi + 2/3*G[0,v2]*G[ - v2,u2]*I*Nf
      *Pi + 1/2*G[0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*Num[ - 13*v2 + 
      13*v2^2 + 15*u2 - 2*u2*v2 + 8*u2*v2^2 - 15*u2^2 + 16*u2^2*v2 + 8*
      u2^3]*Nc*v2^(-1) - 1/2*G[0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*
      Num[v2 - v2^2 + 9*u2 - 10*u2*v2 + 4*u2*v2^2 - 9*u2^2 + 8*u2^2*v2
       + 4*u2^3]*Nc^(-1)*v2^(-1) + 3*G[0,v2]*G[ - v2,0,1 - v2,u2]*
      Nc^(-1) - 5*G[0,v2]*G[ - v2,0, - v2,u2]*Nc^(-1) + 3*G[0,v2]*G[ - 
      v2,0, - v2,u2]*Nc - 22/3*G[0,v2]*G[ - v2,0,u2]*Nc + 4/3*G[0,v2]*
      G[ - v2,0,u2]*Nf + 5*G[0,v2]*G[ - v2,0,u2]*I*Nc^(-1)*Pi - 5*G[0,
      v2]*G[ - v2,0,u2]*I*Nc*Pi + 8*G[0,v2]*G[ - v2,0,0,u2]*Nc^(-1) - 3
      *G[0,v2]*G[ - v2,0,0,u2]*Nc - G[0,v2]*G[ - v2,0,1,u2]*Nc^(-1) - 
      G[0,v2]*G[ - v2,0,1,u2]*Nc - 9/2*G[0,v2]*G[0,1 - v2,1 - v2,u2]*
      Nc^(-1) + 3/2*G[0,v2]*G[0,1 - v2,1 - v2,u2]*Nc + G[0,v2]*G[0,1 - 
      v2, - v2,u2]*Nc^(-1) - G[0,v2]*G[0,1 - v2, - v2,u2]*Nc + 33/4*G[0
      ,v2]*G[0,1 - v2,u2]*Nc - 3/2*G[0,v2]*G[0,1 - v2,u2]*Nf - 3*G[0,v2
      ]*G[0,1 - v2,u2]*I*Nc^(-1)*Pi - 1/2*G[0,v2]*G[0,1 - v2,u2]*I*Nc*
      Pi - 7/2*G[0,v2]*G[0,1 - v2,0,u2]*Nc^(-1) - 3/2*G[0,v2]*G[0,1 - 
      v2,0,u2]*Nc + 2*G[0,v2]*G[0,1 - v2,1,u2]*Nc^(-1) + G[0,v2]*G[0,
       - v2,1 - v2,u2]*Nc^(-1) - G[0,v2]*G[0, - v2,1 - v2,u2]*Nc - 3*G[
      0,v2]*G[0, - v2, - v2,u2]*Nc^(-1) + 5*G[0,v2]*G[0, - v2, - v2,u2]
      *Nc + 6*G[0,v2]*G[0, - v2,u2]*Nc^(-1) - 47/6*G[0,v2]*G[0, - v2,u2
      ]*Nc + 1/3*G[0,v2]*G[0, - v2,u2]*Nf + 4*G[0,v2]*G[0, - v2,u2]*I*
      Nc^(-1)*Pi - 3*G[0,v2]*G[0, - v2,u2]*I*Nc*Pi + 4*G[0,v2]*G[0, - 
      v2,0,u2]*Nc^(-1) - 2*G[0,v2]*G[0, - v2,0,u2]*Nc + 8*G[0,v2]*G[1,1
       - v2,1 - v2,u2]*Nc^(-1) - 3*G[0,v2]*G[1,1 - v2,1 - v2,u2]*Nc - 
      G[0,v2]*G[1,1 - v2, - v2,u2]*Nc^(-1) - G[0,v2]*G[1,1 - v2, - v2,
      u2]*Nc - 22/3*G[0,v2]*G[1,1 - v2,u2]*Nc + 4/3*G[0,v2]*G[1,1 - v2,
      u2]*Nf + G[0,v2]*G[1,1 - v2,u2]*I*Nc^(-1)*Pi - G[0,v2]*G[1,1 - v2
      ,u2]*I*Nc*Pi + 3*G[0,v2]*G[1,1 - v2,0,u2]*Nc^(-1) - 5*G[0,v2]*G[1
      ,1 - v2,1,u2]*Nc^(-1) + 3*G[0,v2]*G[1,1 - v2,1,u2]*Nc - 1/3*G[0,
      v2]*G[1,u2]*Nc^(-1)*Pi^2 + 3/2*G[0,v2]*G[1,u2]*Nc*Pi^2 - 3/2*G[0,
      v2]*G[1,u2]*I*Nc^(-1)*Pi - 13/6*G[0,v2]*G[1,u2]*I*Nc*Pi + 2/3*G[0
      ,v2]*G[1,u2]*I*Nf*Pi + 1/2*G[0,v2]*G[1,u2]*Num[ - 8 + 8*v2 + 9*u2
       + 12*u2*v2 - 9*u2^2 + 8*u2^2*v2 + 8*u2^3]*Nc*u2^(-1)*v2^(-1) - 1/
      2*G[0,v2]*G[1,u2]*Num[ - 4 + 4*v2 + 3*u2 - 3*u2^2 + 4*u2^2*v2 + 4
      *u2^3]*Nc^(-1)*u2^(-1)*v2^(-1) + 2*G[0,v2]*G[1,0,1 - v2,u2]*
      Nc^(-1) - G[0,v2]*G[1,0,1 - v2,u2]*Nc - G[0,v2]*G[1,0, - v2,u2]*
      Nc^(-1) - G[0,v2]*G[1,0, - v2,u2]*Nc - 3/2*G[0,v2]*G[1,0,u2]*
      Nc^(-1) - 1/3*G[0,v2]*G[1,0,u2]*Nc + 1/3*G[0,v2]*G[1,0,u2]*Nf + 2
      *G[0,v2]*G[1,0,u2]*I*Nc^(-1)*Pi - G[0,v2]*G[1,0,u2]*I*Nc*Pi + G[0
      ,v2]*G[1,0,0,u2]*Nc^(-1) - 3*G[0,v2]*G[1,1,1 - v2,u2]*Nc^(-1) + 5
      *G[0,v2]*G[1,1,1 - v2,u2]*Nc + 3*G[0,v2]*G[1,1,u2]*Nc^(-1) - 3*G[
      0,v2]*G[1,1,u2]*Nc + 2*G[0,v2]*G[1,1,1,u2]*Nc^(-1) - 6*G[0,v2]*G[
      1,1,1,u2]*Nc - 1/6*G[0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*
      Num[3 + 24*v2 - 57*v2^2 + 30*v2^3 - 50*u2 + 67*u2*v2 - 41*u2*v2^2
       + 24*u2*v2^3 + 49*u2^2 - 97*u2^2*v2 + 48*u2^2*v2^2 - 26*u2^3 + 
      24*u2^3*v2]*I*Nc*Pi*v2^(-1) - 1/3*G[0,v2]*Den[ - 1 + v2]*Num[ - 1
       + v2 + u2]*I*Pi*u2*v2^(-1) - 1/3*G[0,v2]*Den[ - 1 + v2]*Num[ - 1
       + v2 + u2]*I*Nf*Pi*u2*v2^(-1) + 1/2*G[0,v2]*Den[ - 1 + v2 + u2]*
      Num[1 - v2 + 8*u2 - 9*u2*v2 + 4*u2*v2^2 - 9*u2^2 + 8*u2^2*v2 + 4*
      u2^3]*I*Nc^(-1)*Pi*v2^(-1) + 2/3*G[0,v2]*Den[ - 1 + u2]^2*Den[ - 
      1 + v2]^2*Den[v2 + u2]^2*Num[ - 1 + v2 + u2]*Num[1 - 2*v2 + 3*
      v2^2 - 2*v2^3 + v2^4 - 2*u2 + 8*u2*v2 - 8*u2*v2^2 + 2*u2*v2^3 + 3
      *u2^2 - 8*u2^2*v2 + 3*u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4]*u2*
      v2^(-1) + 2/3*G[0,v2]*Den[ - 1 + u2]^2*Den[ - 1 + v2]^2*Den[v2 + 
      u2]^2*Num[3*v2^3 - 6*v2^4 + 3*v2^5 - u2 + 3*u2*v2 + u2*v2^2 - 13*
      u2*v2^3 + 15*u2*v2^4 - 5*u2*v2^5 + 3*u2^2 - 9*u2^2*v2 + u2^2*v2^2
       + 18*u2^2*v2^3 - 15*u2^2*v2^4 + 3*u2^2*v2^5 - 5*u2^3 + 13*u2^3*
      v2 - u2^3*v2^2 - 13*u2^3*v2^3 + 6*u2^3*v2^4 + 5*u2^4 - 9*u2^4*v2
       - u2^4*v2^2 + 3*u2^4*v2^3 - 3*u2^5 + 3*u2^5*v2 + u2^6]*Nf*
      v2^(-1) - 1/3*G[0,v2]*Den[ - 1 + u2]^2*Den[ - 1 + v2]^2*Den[v2 + 
      u2]^2*Num[21*v2^3 - 42*v2^4 + 21*v2^5 - 2*u2 + 6*u2*v2 + 32*u2*
      v2^2 - 116*u2*v2^3 + 120*u2*v2^4 - 40*u2*v2^5 + 6*u2^2 - 3*u2^2*
      v2 - 88*u2^2*v2^2 + 186*u2^2*v2^3 - 120*u2^2*v2^4 + 21*u2^2*v2^5
       - 10*u2^3 - 4*u2^3*v2 + 88*u2^3*v2^2 - 116*u2^3*v2^3 + 42*u2^3*
      v2^4 + 10*u2^4 - 3*u2^4*v2 - 32*u2^4*v2^2 + 21*u2^4*v2^3 - 6*u2^5
       + 6*u2^5*v2 + 2*u2^6]*Nc*v2^(-1) + 5/2*G[0,0,1 - v2,1 - v2,u2]*
      Nc^(-1) + 1/2*G[0,0,1 - v2,1 - v2,u2]*Nc + 3/2*G[0,0,1 - v2,u2]*
      Nc^(-1) - 17/4*G[0,0,1 - v2,u2]*Nc + 1/2*G[0,0,1 - v2,u2]*Nf + 3*
      G[0,0,1 - v2,u2]*I*Nc^(-1)*Pi + 1/2*G[0,0,1 - v2,u2]*I*Nc*Pi - 9/
      2*G[0,0,1 - v2,u2]*G[0,v2]*Nc^(-1) - 5/2*G[0,0,1 - v2,u2]*G[0,v2]
      *Nc + 5/2*G[0,0,1 - v2,u2]*G[1,v2]*Nc^(-1) + 1/2*G[0,0,1 - v2,u2]
      *G[1,v2]*Nc + 2*G[0,0,1 - v2,0,u2]*Nc^(-1) + 1/2*G[0,0,1 - v2,0,
      u2]*Nc - 4*G[0,0, - v2,u2]*I*Nc^(-1)*Pi + G[0,0, - v2,u2]*I*Nc*Pi
       + 4*G[0,0, - v2,u2]*G[0,v2]*Nc^(-1) - G[0,0, - v2,u2]*G[0,v2]*Nc
       - 4*G[0,0, - v2,0,u2]*Nc^(-1) + G[0,0, - v2,0,u2]*Nc - 5/4*G[0,0
      ,u2]*Nc^(-1)*Pi^2 - 1/6*G[0,0,u2]*Nc*Pi^2 + 3/2*G[0,0,u2]*I*
      Nc^(-1)*Pi - 29/12*G[0,0,u2]*I*Nc*Pi + 1/6*G[0,0,u2]*I*Nf*Pi - 9/
      2*G[0,0,u2]*G[0,v2]*Nc^(-1) + 51/4*G[0,0,u2]*G[0,v2]*Nc - 3/2*G[0
      ,0,u2]*G[0,v2]*Nf - 9/2*G[0,0,u2]*G[0,v2]*I*Nc^(-1)*Pi + 3/2*G[0,
      0,u2]*G[0,v2]*I*Nc*Pi + 23/2*G[0,0,u2]*G[0,0,v2]*Nc^(-1) - 3/2*G[
      0,0,u2]*G[0,0,v2]*Nc - 7/2*G[0,0,u2]*G[0,1,v2]*Nc^(-1) + 3/2*G[0,
      0,u2]*G[0,1,v2]*Nc + 3/2*G[0,0,u2]*G[1,v2]*Nc^(-1) - 17/4*G[0,0,
      u2]*G[1,v2]*Nc + 1/2*G[0,0,u2]*G[1,v2]*Nf + 3*G[0,0,u2]*G[1,v2]*I
      *Nc^(-1)*Pi + 1/2*G[0,0,u2]*G[1,v2]*I*Nc*Pi - 7/2*G[0,0,u2]*G[1,0
      ,v2]*Nc^(-1) + 3/2*G[0,0,u2]*G[1,0,v2]*Nc + 5/2*G[0,0,u2]*G[1,1,
      v2]*Nc^(-1) + 1/2*G[0,0,u2]*G[1,1,v2]*Nc + 1/3*G[0,0,u2]*Den[v2
       + u2]*Num[ - 1 + v2 + u2]*v2^(-1) + 1/3*G[0,0,u2]*Den[v2 + u2]*
      Num[ - 1 + v2 + u2]*Nf*v2^(-1) + 1/6*G[0,0,u2]*Den[v2 + u2]*Num[2
       - 2*v2 + 9*v2^2 - 2*u2 + 12*u2*v2 + 3*u2^2]*Nc*v2^(-1) + 1/2*G[0
      ,0,u2]*Num[v2 + u2]*Nc^(-1)*v2^(-1) - 5/4*G[0,0,v2]*Nc^(-1)*Pi^2
       + 5/2*G[0,0,v2]*Nc*Pi^2 - 11/12*G[0,0,v2]*I*Nc*Pi + 1/6*G[0,0,v2
      ]*I*Nf*Pi + 17/2*G[0,0,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1) + 7/2*G[0,
      0,v2]*G[1 - v2,1 - v2,u2]*Nc - 2*G[0,0,v2]*G[1 - v2, - v2,u2]*
      Nc^(-1) - 253/12*G[0,0,v2]*G[1 - v2,u2]*Nc + 23/6*G[0,0,v2]*G[1
       - v2,u2]*Nf + 4*G[0,0,v2]*G[1 - v2,u2]*I*Nc^(-1)*Pi + 1/2*G[0,0,
      v2]*G[1 - v2,u2]*I*Nc*Pi + 7*G[0,0,v2]*G[1 - v2,0,u2]*Nc^(-1) - 1/
      2*G[0,0,v2]*G[1 - v2,0,u2]*Nc - 3*G[0,0,v2]*G[1 - v2,1,u2]*
      Nc^(-1) - G[0,0,v2]*G[1 - v2,1,u2]*Nc - 2*G[0,0,v2]*G[ - v2,1 - 
      v2,u2]*Nc^(-1) + 3*G[0,0,v2]*G[ - v2, - v2,u2]*Nc^(-1) - 5*G[0,0,
      v2]*G[ - v2, - v2,u2]*Nc + 3*G[0,0,v2]*G[ - v2,u2]*Nc^(-1) + 8*G[
      0,0,v2]*G[ - v2,u2]*Nc - 2*G[0,0,v2]*G[ - v2,u2]*Nf - 7*G[0,0,v2]
      *G[ - v2,u2]*I*Nc^(-1)*Pi + 6*G[0,0,v2]*G[ - v2,u2]*I*Nc*Pi - 12*
      G[0,0,v2]*G[ - v2,0,u2]*Nc^(-1) + 5*G[0,0,v2]*G[ - v2,0,u2]*Nc + 
      6*G[0,0,v2]*G[0,1 - v2,u2]*Nc^(-1) - 3/2*G[0,0,v2]*G[0,1 - v2,u2]
      *Nc - 6*G[0,0,v2]*G[0, - v2,u2]*Nc^(-1) + 4*G[0,0,v2]*G[0, - v2,
      u2]*Nc + 15/2*G[0,0,v2]*G[0,u2]*Nc^(-1) - 343/12*G[0,0,v2]*G[0,u2
      ]*Nc + 23/6*G[0,0,v2]*G[0,u2]*Nf + 8*G[0,0,v2]*G[0,u2]*I*Nc^(-1)*
      Pi - 7/2*G[0,0,v2]*G[0,u2]*I*Nc*Pi - 2*G[0,0,v2]*G[0,1,u2]*
      Nc^(-1) - 8*G[0,0,v2]*G[1,1 - v2,u2]*Nc^(-1) + G[0,0,v2]*G[1,1 - 
      v2,u2]*Nc + 11*G[0,0,v2]*G[1,u2]*Nc - 2*G[0,0,v2]*G[1,u2]*Nf - 3*
      G[0,0,v2]*G[1,u2]*I*Nc^(-1)*Pi + 2*G[0,0,v2]*G[1,u2]*I*Nc*Pi - 3*
      G[0,0,v2]*G[1,0,u2]*Nc^(-1) - G[0,0,v2]*G[1,0,u2]*Nc + G[0,0,v2]*
      G[1,1,u2]*Nc^(-1) + G[0,0,v2]*G[1,1,u2]*Nc - 1/2*G[0,0,v2]*Den[
       - 1 + v2 + u2]*Num[3*v2 - 3*v2^2 + 9*u2 - 12*u2*v2 + 4*u2*v2^2
       - 9*u2^2 + 8*u2^2*v2 + 4*u2^3]*Nc^(-1)*v2^(-1) + 1/6*G[0,0,v2]*
      Den[ - 1 + u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[ - 2 + 6*v2 - 69*v2^2 + 128*v2^3 - 63*v2^4 + 6*u2 - 36*u2*v2
       + 180*u2*v2^2 - 189*u2*v2^3 + 39*u2*v2^4 + 35*u2^2 - 28*u2^2*v2
       - 18*u2^2*v2^2 - 13*u2^2*v2^3 + 24*u2^2*v2^4 - 80*u2^3 + 171*
      u2^3*v2 - 165*u2^3*v2^2 + 72*u2^3*v2^3 + 63*u2^4 - 135*u2^4*v2 + 
      72*u2^4*v2^2 - 22*u2^5 + 24*u2^5*v2]*Nc*v2^(-1) - 1/3*G[0,0,v2]*
      Den[ - 1 + u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[1 - 2*v2 + v2^2 - 
      2*u2 + 5*u2*v2 - 3*u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 2*
      u2^3 + 2*u2^3*v2 + u2^4]*v2^(-1) - 1/3*G[0,0,v2]*Den[ - 1 + u2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Num[1 - 2*v2 + v2^2 - 2*u2 + 5*u2*v2
       - 3*u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 2*u2^3 + 2*u2^3*
      v2 + u2^4]*Nf*v2^(-1) + 2*G[0,0,0,1 - v2,u2]*Nc^(-1) + 1/2*G[0,0,
      0,1 - v2,u2]*Nc + 3/2*G[0,0,0,u2]*Nc^(-1) - 17/4*G[0,0,0,u2]*Nc
       + 1/2*G[0,0,0,u2]*Nf + 2*G[0,0,0,u2]*I*Nc^(-1)*Pi + 1/2*G[0,0,0,
      u2]*I*Nc*Pi - 9/2*G[0,0,0,u2]*G[0,v2]*Nc^(-1) - 3/2*G[0,0,0,u2]*
      G[0,v2]*Nc + 2*G[0,0,0,u2]*G[1,v2]*Nc^(-1) + 1/2*G[0,0,0,u2]*G[1,
      v2]*Nc - 15/2*G[0,0,0,v2]*Nc^(-1) + 195/4*G[0,0,0,v2]*Nc - 15/2*
      G[0,0,0,v2]*Nf - 25/2*G[0,0,0,v2]*I*Nc^(-1)*Pi + 11/2*G[0,0,0,v2]
      *I*Nc*Pi - 29/2*G[0,0,0,v2]*G[1 - v2,u2]*Nc^(-1) + 3/2*G[0,0,0,v2
      ]*G[1 - v2,u2]*Nc + 16*G[0,0,0,v2]*G[ - v2,u2]*Nc^(-1) - 5*G[0,0,
      0,v2]*G[ - v2,u2]*Nc - 39/2*G[0,0,0,v2]*G[0,u2]*Nc^(-1) + 9/2*G[0
      ,0,0,v2]*G[0,u2]*Nc + 11*G[0,0,0,v2]*G[1,u2]*Nc^(-1) - 2*G[0,0,0,
      v2]*G[1,u2]*Nc + 1/2*G[0,0,0,0,u2]*Nc^(-1) + 1/2*G[0,0,0,0,u2]*Nc
       + 53/2*G[0,0,0,0,v2]*Nc^(-1) - 7/2*G[0,0,0,0,v2]*Nc - 7/2*G[0,0,
      0,1,v2]*Nc^(-1) - 1/2*G[0,0,0,1,v2]*Nc - G[0,0,1,1 - v2,u2]*
      Nc^(-1) - 4*G[0,0,1,1 - v2,u2]*Nc - G[0,0,1,u2]*I*Nc^(-1)*Pi - 4*
      G[0,0,1,u2]*I*Nc*Pi + G[0,0,1,u2]*G[0,v2]*Nc^(-1) + 4*G[0,0,1,u2]
      *G[0,v2]*Nc - G[0,0,1,u2]*G[1,v2]*Nc^(-1) - 4*G[0,0,1,u2]*G[1,v2]
      *Nc - 121/12*G[0,0,1,v2]*Nc + 11/6*G[0,0,1,v2]*Nf + 4*G[0,0,1,v2]
      *I*Nc^(-1)*Pi - 3/2*G[0,0,1,v2]*I*Nc*Pi + 9/2*G[0,0,1,v2]*G[1 - 
      v2,u2]*Nc^(-1) + 3/2*G[0,0,1,v2]*G[1 - v2,u2]*Nc - 2*G[0,0,1,v2]*
      G[ - v2,u2]*Nc^(-1) + 4*G[0,0,1,v2]*G[0,u2]*Nc^(-1) - 3/2*G[0,0,1
      ,v2]*G[0,u2]*Nc - 6*G[0,0,1,v2]*G[1,u2]*Nc^(-1) + 3*G[0,0,1,v2]*
      G[1,u2]*Nc - 7/2*G[0,0,1,0,v2]*Nc^(-1) - 1/2*G[0,0,1,0,v2]*Nc + 3/
      2*G[0,0,1,1,v2]*Nc^(-1) + 1/2*G[0,0,1,1,v2]*Nc - 2*G[0,1,1 - v2,1
       - v2,u2]*Nc^(-1) + 2*G[0,1,1 - v2,1 - v2,u2]*Nc + 3/2*G[0,1,1 - 
      v2,u2]*Nc^(-1) + 1/3*G[0,1,1 - v2,u2]*Nc - 1/3*G[0,1,1 - v2,u2]*
      Nf - G[0,1,1 - v2,u2]*I*Nc^(-1)*Pi - G[0,1,1 - v2,u2]*I*Nc*Pi + 2
      *G[0,1,1 - v2,u2]*G[0,v2]*Nc^(-1) - G[0,1,1 - v2,u2]*G[0,v2]*Nc
       - 2*G[0,1,1 - v2,u2]*G[1,v2]*Nc^(-1) + 2*G[0,1,1 - v2,u2]*G[1,v2
      ]*Nc - 3*G[0,1,1 - v2,0,u2]*Nc + 2*G[0,1,u2]*Nc*Pi^2 + 3/2*G[0,1,
      u2]*I*Nc^(-1)*Pi + 1/3*G[0,1,u2]*I*Nc*Pi - 1/3*G[0,1,u2]*I*Nf*Pi
       - 3/2*G[0,1,u2]*G[0,v2]*Nc^(-1) - 1/3*G[0,1,u2]*G[0,v2]*Nc + 1/3
      *G[0,1,u2]*G[0,v2]*Nf + G[0,1,u2]*G[0,v2]*I*Nc^(-1)*Pi + 2*G[0,1,
      u2]*G[0,v2]*I*Nc*Pi + 2*G[0,1,u2]*G[0,1,v2]*Nc^(-1) - G[0,1,u2]*
      G[0,1,v2]*Nc + 3/2*G[0,1,u2]*G[1,v2]*Nc^(-1) + 1/3*G[0,1,u2]*G[1,
      v2]*Nc - 1/3*G[0,1,u2]*G[1,v2]*Nf - G[0,1,u2]*G[1,v2]*I*Nc^(-1)*
      Pi - G[0,1,u2]*G[1,v2]*I*Nc*Pi + 2*G[0,1,u2]*G[1,0,v2]*Nc^(-1) - 
      G[0,1,u2]*G[1,0,v2]*Nc - 2*G[0,1,u2]*G[1,1,v2]*Nc^(-1) + 2*G[0,1,
      u2]*G[1,1,v2]*Nc + 13/12*G[0,1,v2]*Nc^(-1)*Pi^2 - 1/2*G[0,1,v2]*
      Nc*Pi^2 - 3/2*G[0,1,v2]*I*Nc^(-1)*Pi + 17/4*G[0,1,v2]*I*Nc*Pi - 1/
      2*G[0,1,v2]*I*Nf*Pi - 1/2*G[0,1,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1)
       - 5/2*G[0,1,v2]*G[1 - v2,1 - v2,u2]*Nc + 3*G[0,1,v2]*G[1 - v2,
       - v2,u2]*Nc + 3/2*G[0,1,v2]*G[1 - v2,u2]*Nc^(-1) + 59/12*G[0,1,
      v2]*G[1 - v2,u2]*Nc - 7/6*G[0,1,v2]*G[1 - v2,u2]*Nf - 5/2*G[0,1,
      v2]*G[1 - v2,u2]*I*Nc^(-1)*Pi - 5/2*G[0,1,v2]*G[1 - v2,u2]*I*Nc*
      Pi - 5/2*G[0,1,v2]*G[1 - v2,0,u2]*Nc^(-1) - 5/2*G[0,1,v2]*G[1 - 
      v2,0,u2]*Nc + G[0,1,v2]*G[1 - v2,1,u2]*Nc^(-1) + 3*G[0,1,v2]*G[1
       - v2,1,u2]*Nc - G[0,1,v2]*G[ - v2,1 - v2,u2]*Nc - 3/2*G[0,1,v2]*
      G[ - v2,u2]*Nc^(-1) - 1/3*G[0,1,v2]*G[ - v2,u2]*Nc + 1/3*G[0,1,v2
      ]*G[ - v2,u2]*Nf + 2*G[0,1,v2]*G[ - v2,u2]*I*Nc^(-1)*Pi - G[0,1,
      v2]*G[ - v2,u2]*I*Nc*Pi + 2*G[0,1,v2]*G[ - v2,0,u2]*Nc^(-1) - G[0
      ,1,v2]*G[ - v2,0,u2]*Nc - 5/2*G[0,1,v2]*G[0,1 - v2,u2]*Nc^(-1) + 
      3/2*G[0,1,v2]*G[0,1 - v2,u2]*Nc + G[0,1,v2]*G[0, - v2,u2]*Nc^(-1)
       - G[0,1,v2]*G[0, - v2,u2]*Nc - 3/2*G[0,1,v2]*G[0,u2]*Nc^(-1) + 
      95/12*G[0,1,v2]*G[0,u2]*Nc - 7/6*G[0,1,v2]*G[0,u2]*Nf - 4*G[0,1,
      v2]*G[0,u2]*I*Nc^(-1)*Pi + 1/2*G[0,1,v2]*G[0,u2]*I*Nc*Pi + 3*G[0,
      1,v2]*G[1,1 - v2,u2]*Nc^(-1) + 3*G[0,1,v2]*G[1,u2]*Nc^(-1) - 31/3
      *G[0,1,v2]*G[1,u2]*Nc + 4/3*G[0,1,v2]*G[1,u2]*Nf + 3*G[0,1,v2]*G[
      1,u2]*I*Nc^(-1)*Pi + G[0,1,v2]*G[1,u2]*I*Nc*Pi + 2*G[0,1,v2]*G[1,
      0,u2]*Nc^(-1) - G[0,1,v2]*G[1,0,u2]*Nc - G[0,1,v2]*G[1,1,u2]*
      Nc^(-1) - G[0,1,v2]*G[1,1,u2]*Nc - 1/3*G[0,1,v2]*Den[ - 1 + u2]*
      u2*v2^(-1) - 1/3*G[0,1,v2]*Den[ - 1 + u2]*Nf*u2*v2^(-1) - 1/6*G[0
      ,1,v2]*Den[ - 1 + u2]*Num[ - 3 - 6*v2 + 4*u2 + 6*u2*v2 - 3*u2^2]*
      Nc*v2^(-1) + 1/2*G[0,1,v2]*Num[ - 1 + u2]*Nc^(-1)*v2^(-1) - 3*G[0
      ,1,0,1 - v2,u2]*Nc - 3*G[0,1,0,u2]*I*Nc*Pi + 3*G[0,1,0,u2]*G[0,v2
      ]*Nc - 3*G[0,1,0,u2]*G[1,v2]*Nc - 121/12*G[0,1,0,v2]*Nc + 11/6*G[
      0,1,0,v2]*Nf + 4*G[0,1,0,v2]*I*Nc^(-1)*Pi - 3/2*G[0,1,0,v2]*I*Nc*
      Pi + 11/2*G[0,1,0,v2]*G[1 - v2,u2]*Nc^(-1) + 5/2*G[0,1,0,v2]*G[1
       - v2,u2]*Nc - 2*G[0,1,0,v2]*G[ - v2,u2]*Nc^(-1) + 4*G[0,1,0,v2]*
      G[0,u2]*Nc^(-1) - 3/2*G[0,1,0,v2]*G[0,u2]*Nc - 8*G[0,1,0,v2]*G[1,
      u2]*Nc^(-1) + G[0,1,0,v2]*G[1,u2]*Nc - 7/2*G[0,1,0,0,v2]*Nc^(-1)
       - 1/2*G[0,1,0,0,v2]*Nc + 3/2*G[0,1,0,1,v2]*Nc^(-1) + 1/2*G[0,1,0
      ,1,v2]*Nc - 3/2*G[0,1,1,v2]*Nc^(-1) + 73/12*G[0,1,1,v2]*Nc - 5/6*
      G[0,1,1,v2]*Nf - 5/2*G[0,1,1,v2]*I*Nc^(-1)*Pi - 1/2*G[0,1,1,v2]*I
      *Nc*Pi - 5/2*G[0,1,1,v2]*G[1 - v2,u2]*Nc^(-1) - 3/2*G[0,1,1,v2]*
      G[1 - v2,u2]*Nc + G[0,1,1,v2]*G[ - v2,u2]*Nc^(-1) - 5/2*G[0,1,1,
      v2]*G[0,u2]*Nc^(-1) - 1/2*G[0,1,1,v2]*G[0,u2]*Nc + 5*G[0,1,1,v2]*
      G[1,u2]*Nc^(-1) + 2*G[0,1,1,v2]*G[1,u2]*Nc + 9/2*G[0,1,1,0,v2]*
      Nc^(-1) + 7/2*G[0,1,1,0,v2]*Nc - 1/2*G[0,1,1,1,v2]*Nc^(-1) - 1/2*
      G[0,1,1,1,v2]*Nc - 4*G[1,1 - v2,1 - v2,1 - v2,u2]*Nc^(-1) - G[1,1
       - v2,1 - v2,1 - v2,u2]*Nc - 3*G[1,1 - v2,1 - v2,u2]*Nc^(-1) + 20/
      3*G[1,1 - v2,1 - v2,u2]*Nc - 2/3*G[1,1 - v2,1 - v2,u2]*Nf - 3*G[1
      ,1 - v2,1 - v2,u2]*I*Nc^(-1)*Pi + 2*G[1,1 - v2,1 - v2,u2]*I*Nc*Pi
       - 2*G[1,1 - v2,1 - v2,0,u2]*Nc^(-1) + 2*G[1,1 - v2,1 - v2,0,u2]*
      Nc + G[1,1 - v2, - v2,u2]*I*Nc^(-1)*Pi + G[1,1 - v2, - v2,u2]*I*
      Nc*Pi + G[1,1 - v2, - v2,0,u2]*Nc^(-1) + G[1,1 - v2, - v2,0,u2]*
      Nc + 1/6*G[1,1 - v2,u2]*Nc^(-1)*Pi^2 - 2*G[1,1 - v2,u2]*Nc*Pi^2
       + 3/2*G[1,1 - v2,u2]*I*Nc^(-1)*Pi - 3/2*G[1,1 - v2,u2]*I*Nc*Pi
       - 1/2*G[1,1 - v2,u2]*Num[ - 8 + 8*v2 + 9*u2 + 12*u2*v2 - 9*u2^2
       + 8*u2^2*v2 + 8*u2^3]*Nc*u2^(-1)*v2^(-1) + 1/2*G[1,1 - v2,u2]*
      Num[ - 4 + 4*v2 + 3*u2 - 3*u2^2 + 4*u2^2*v2 + 4*u2^3]*Nc^(-1)*
      u2^(-1)*v2^(-1) - 2*G[1,1 - v2,0,1 - v2,u2]*Nc^(-1) + 2*G[1,1 - 
      v2,0,1 - v2,u2]*Nc + 3/2*G[1,1 - v2,0,u2]*Nc^(-1) + 1/3*G[1,1 - 
      v2,0,u2]*Nc - 1/3*G[1,1 - v2,0,u2]*Nf - 2*G[1,1 - v2,0,u2]*I*
      Nc^(-1)*Pi + 2*G[1,1 - v2,0,u2]*I*Nc*Pi - G[1,1 - v2,0,0,u2]*
      Nc^(-1) + 5*G[1,1 - v2,1,1 - v2,u2]*Nc^(-1) - 3*G[1,1 - v2,1,1 - 
      v2,u2]*Nc + 5*G[1,1 - v2,1,u2]*I*Nc^(-1)*Pi - 3*G[1,1 - v2,1,u2]*
      I*Nc*Pi - 2*G[1,u2]*Nc^(-1)*Pi^2 + 23/6*G[1,u2]*Nc*Pi^2 - 1/3*G[1
      ,u2]*Nf*Pi^2 + 1/3*G[1,u2]*I*Nc^(-1)*Pi^3 - 7/6*G[1,u2]*I*Nc*Pi^3
       + 1/6*G[1,u2]*G[1,v2]*Nc^(-1)*Pi^2 - 2*G[1,u2]*G[1,v2]*Nc*Pi^2
       + 3/2*G[1,u2]*G[1,v2]*I*Nc^(-1)*Pi - 3/2*G[1,u2]*G[1,v2]*I*Nc*Pi
       - 1/2*G[1,u2]*G[1,v2]*Num[ - 8 + 8*v2 + 9*u2 + 12*u2*v2 - 9*u2^2
       + 8*u2^2*v2 + 8*u2^3]*Nc*u2^(-1)*v2^(-1) + 1/2*G[1,u2]*G[1,v2]*
      Num[ - 4 + 4*v2 + 3*u2 - 3*u2^2 + 4*u2^2*v2 + 4*u2^3]*Nc^(-1)*
      u2^(-1)*v2^(-1) - 1/2*G[1,u2]*Num[ - 8 + 8*v2 + 9*u2 + 12*u2*v2
       - 9*u2^2 + 8*u2^2*v2 + 8*u2^3]*I*Nc*Pi*u2^(-1)*v2^(-1) + 1/2*G[1
      ,u2]*Num[ - 4 + 4*v2 + 3*u2 - 3*u2^2 + 4*u2^2*v2 + 4*u2^3]*I*
      Nc^(-1)*Pi*u2^(-1)*v2^(-1) + 1/12*G[1,v2]*Nc^(-1)*Pi^2 + 2/9*G[1,
      v2]*Nc*Pi^2 - 1/18*G[1,v2]*Nf*Pi^2 - 1/12*G[1,v2]*I*Nc^(-1)*Pi^3
       + 2/3*G[1,v2]*I*Nc*Pi^3 + 1/2*G[1,v2]*G[1 - v2,1 - v2,1 - v2,u2]
      *Nc^(-1) + 1/2*G[1,v2]*G[1 - v2,1 - v2,1 - v2,u2]*Nc + 3/2*G[1,v2
      ]*G[1 - v2,1 - v2,u2]*Nc^(-1) - 17/4*G[1,v2]*G[1 - v2,1 - v2,u2]*
      Nc + 1/2*G[1,v2]*G[1 - v2,1 - v2,u2]*Nf + 2*G[1,v2]*G[1 - v2,1 - 
      v2,u2]*I*Nc^(-1)*Pi + 1/2*G[1,v2]*G[1 - v2,1 - v2,u2]*I*Nc*Pi + 2
      *G[1,v2]*G[1 - v2,1 - v2,0,u2]*Nc^(-1) + 1/2*G[1,v2]*G[1 - v2,1
       - v2,0,u2]*Nc - 4*G[1,v2]*G[1 - v2,1 - v2,1,u2]*Nc^(-1) + G[1,v2
      ]*G[1 - v2,1 - v2,1,u2]*Nc - 3*G[1,v2]*G[1 - v2, - v2,u2]*I*Nc*Pi
       - 3*G[1,v2]*G[1 - v2, - v2,0,u2]*Nc - 3/4*G[1,v2]*G[1 - v2,u2]*
      Nc^(-1)*Pi^2 - G[1,v2]*G[1 - v2,u2]*Nc*Pi^2 + 3/2*G[1,v2]*G[1 - 
      v2,u2]*I*Nc^(-1)*Pi - 29/12*G[1,v2]*G[1 - v2,u2]*I*Nc*Pi + 1/6*G[
      1,v2]*G[1 - v2,u2]*I*Nf*Pi + 1/3*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + 
      u2]*u2*v2^(-1) + 1/3*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*Nf*u2*
      v2^(-1) + 1/6*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*Num[ - 3 - 6*v2
       + 4*u2 + 6*u2*v2 - 3*u2^2]*Nc*v2^(-1) - 1/2*G[1,v2]*G[1 - v2,u2]
      *Num[ - 1 + u2]*Nc^(-1)*v2^(-1) + 2*G[1,v2]*G[1 - v2,0,1 - v2,u2]
      *Nc^(-1) + 1/2*G[1,v2]*G[1 - v2,0,1 - v2,u2]*Nc + 3/2*G[1,v2]*G[1
       - v2,0,u2]*Nc^(-1) - 17/4*G[1,v2]*G[1 - v2,0,u2]*Nc + 1/2*G[1,v2
      ]*G[1 - v2,0,u2]*Nf + 3*G[1,v2]*G[1 - v2,0,u2]*I*Nc^(-1)*Pi + 1/2
      *G[1,v2]*G[1 - v2,0,u2]*I*Nc*Pi + 5/2*G[1,v2]*G[1 - v2,0,0,u2]*
      Nc^(-1) + 1/2*G[1,v2]*G[1 - v2,0,0,u2]*Nc - G[1,v2]*G[1 - v2,0,1,
      u2]*Nc^(-1) + G[1,v2]*G[1 - v2,0,1,u2]*Nc - 2*G[1,v2]*G[1 - v2,1,
      1 - v2,u2]*Nc^(-1) - 6*G[1,v2]*G[1 - v2,1,u2]*Nc^(-1) + 47/6*G[1,
      v2]*G[1 - v2,1,u2]*Nc - 1/3*G[1,v2]*G[1 - v2,1,u2]*Nf - 2*G[1,v2]
      *G[1 - v2,1,u2]*I*Nc^(-1)*Pi + G[1,v2]*G[1 - v2,1,u2]*I*Nc*Pi - 
      G[1,v2]*G[1 - v2,1,0,u2]*Nc^(-1) + G[1,v2]*G[1 - v2,1,0,u2]*Nc + 
      3*G[1,v2]*G[1 - v2,1,1,u2]*Nc^(-1) - 5*G[1,v2]*G[1 - v2,1,1,u2]*
      Nc - G[1,v2]*G[ - v2,1 - v2,u2]*I*Nc^(-1)*Pi - G[1,v2]*G[ - v2,1
       - v2,0,u2]*Nc^(-1) + G[1,v2]*G[ - v2,1 - v2,1,u2]*Nc^(-1) + G[1,
      v2]*G[ - v2,1 - v2,1,u2]*Nc + 1/2*G[1,v2]*G[ - v2,u2]*Nc^(-1)*
      Pi^2 - 3/2*G[1,v2]*G[ - v2,u2]*Nc*Pi^2 + 3/2*G[1,v2]*G[ - v2,u2]*
      I*Nc^(-1)*Pi + 1/3*G[1,v2]*G[ - v2,u2]*I*Nc*Pi - 1/3*G[1,v2]*G[
       - v2,u2]*I*Nf*Pi - G[1,v2]*G[ - v2,0,1 - v2,u2]*Nc^(-1) + 3/2*G[
      1,v2]*G[ - v2,0,u2]*Nc^(-1) + 1/3*G[1,v2]*G[ - v2,0,u2]*Nc - 1/3*
      G[1,v2]*G[ - v2,0,u2]*Nf - 2*G[1,v2]*G[ - v2,0,u2]*I*Nc^(-1)*Pi
       + 2*G[1,v2]*G[ - v2,0,u2]*I*Nc*Pi - 2*G[1,v2]*G[ - v2,0,0,u2]*
      Nc^(-1) + 2*G[1,v2]*G[ - v2,0,0,u2]*Nc + G[1,v2]*G[ - v2,0,1,u2]*
      Nc^(-1) + G[1,v2]*G[ - v2,0,1,u2]*Nc - 4*G[1,v2]*G[1,1 - v2,1 - 
      v2,u2]*Nc^(-1) - G[1,v2]*G[1,1 - v2,1 - v2,u2]*Nc - 3*G[1,v2]*G[1
      ,1 - v2,u2]*Nc^(-1) + 20/3*G[1,v2]*G[1,1 - v2,u2]*Nc - 2/3*G[1,v2
      ]*G[1,1 - v2,u2]*Nf - 3*G[1,v2]*G[1,1 - v2,u2]*I*Nc^(-1)*Pi + 2*
      G[1,v2]*G[1,1 - v2,u2]*I*Nc*Pi - 2*G[1,v2]*G[1,1 - v2,0,u2]*
      Nc^(-1) + 2*G[1,v2]*G[1,1 - v2,0,u2]*Nc + 5*G[1,v2]*G[1,1 - v2,1,
      u2]*Nc^(-1) - 3*G[1,v2]*G[1,1 - v2,1,u2]*Nc - 1/3*G[1,v2]*Den[ - 
      1 + u2]^2*Num[ - 12 + v2 + 38*u2 - 4*u2*v2 - 38*u2^2 + u2^2*v2 + 
      12*u2^3]*Nc*v2^(-1) - 2/3*G[1,v2]*Den[ - 1 + u2]^2*Num[ - 1 + v2
       + u2]*u2*v2^(-1) - 2/3*G[1,v2]*Den[ - 1 + u2]^2*Num[v2 - u2 - u2
      *v2 + u2^2 + u2^2*v2]*Nf*v2^(-1) + 2*G[1,v2]*Num[ - 1 + v2 + u2]*
      Nc^(-1)*v2^(-1) - 1/2*G[1,v2]*Num[ - 1 - 4*u2 + 4*u2*v2 + 4*u2^2]
      *I*Nc^(-1)*Pi*v2^(-1) + 1/2*G[1,v2]*Num[1 + 6*v2 - 8*u2 + 8*u2*v2
       + 8*u2^2]*I*Nc*Pi*v2^(-1) - 2*G[1,0,1 - v2,1 - v2,u2]*Nc^(-1) + 
      2*G[1,0,1 - v2,1 - v2,u2]*Nc + 3/2*G[1,0,1 - v2,u2]*Nc^(-1) + 1/3
      *G[1,0,1 - v2,u2]*Nc - 1/3*G[1,0,1 - v2,u2]*Nf - 2*G[1,0,1 - v2,
      u2]*I*Nc^(-1)*Pi + 2*G[1,0,1 - v2,u2]*I*Nc*Pi - 2*G[1,0,1 - v2,u2
      ]*G[1,v2]*Nc^(-1) + 2*G[1,0,1 - v2,u2]*G[1,v2]*Nc - G[1,0,1 - v2,
      0,u2]*Nc^(-1) + G[1,0, - v2,u2]*I*Nc^(-1)*Pi + G[1,0, - v2,u2]*I*
      Nc*Pi + G[1,0, - v2,0,u2]*Nc^(-1) + G[1,0, - v2,0,u2]*Nc + 2/3*G[
      1,0,u2]*Nc^(-1)*Pi^2 - 4/3*G[1,0,u2]*Nc*Pi^2 + 3/2*G[1,0,u2]*I*
      Nc^(-1)*Pi + 1/3*G[1,0,u2]*I*Nc*Pi - 1/3*G[1,0,u2]*I*Nf*Pi + 3/2*
      G[1,0,u2]*G[1,v2]*Nc^(-1) + 1/3*G[1,0,u2]*G[1,v2]*Nc - 1/3*G[1,0,
      u2]*G[1,v2]*Nf - 2*G[1,0,u2]*G[1,v2]*I*Nc^(-1)*Pi + 2*G[1,0,u2]*
      G[1,v2]*I*Nc*Pi + 3*G[1,0,u2]*G[1,0,v2]*Nc^(-1) - 2*G[1,0,u2]*G[1
      ,1,v2]*Nc^(-1) + 2*G[1,0,u2]*G[1,1,v2]*Nc + 7/12*G[1,0,v2]*
      Nc^(-1)*Pi^2 - G[1,0,v2]*Nc*Pi^2 + 11/4*G[1,0,v2]*I*Nc*Pi - 1/2*
      G[1,0,v2]*I*Nf*Pi - 7/2*G[1,0,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1) + 5/
      2*G[1,0,v2]*G[1 - v2,1 - v2,u2]*Nc + 3*G[1,0,v2]*G[1 - v2, - v2,
      u2]*Nc - 6*G[1,0,v2]*G[1 - v2,u2]*Nc^(-1) + 149/12*G[1,0,v2]*G[1
       - v2,u2]*Nc - 7/6*G[1,0,v2]*G[1 - v2,u2]*Nf - 5/2*G[1,0,v2]*G[1
       - v2,u2]*I*Nc^(-1)*Pi - 5/2*G[1,0,v2]*G[1 - v2,u2]*I*Nc*Pi - 9/2
      *G[1,0,v2]*G[1 - v2,0,u2]*Nc^(-1) - 9/2*G[1,0,v2]*G[1 - v2,0,u2]*
      Nc + 4*G[1,0,v2]*G[1 - v2,1,u2]*Nc^(-1) - 2*G[1,0,v2]*G[1 - v2,1,
      u2]*Nc + 2*G[1,0,v2]*G[ - v2,1 - v2,u2]*Nc^(-1) + G[1,0,v2]*G[ - 
      v2,1 - v2,u2]*Nc - 3/2*G[1,0,v2]*G[ - v2,u2]*Nc^(-1) - 1/3*G[1,0,
      v2]*G[ - v2,u2]*Nc + 1/3*G[1,0,v2]*G[ - v2,u2]*Nf + G[1,0,v2]*G[
       - v2,u2]*I*Nc^(-1)*Pi - 2*G[1,0,v2]*G[ - v2,u2]*I*Nc*Pi + 2*G[1,
      0,v2]*G[ - v2,0,u2]*Nc^(-1) - G[1,0,v2]*G[ - v2,0,u2]*Nc + 7*G[1,
      0,v2]*G[1,1 - v2,u2]*Nc^(-1) - 4*G[1,0,v2]*G[1,1 - v2,u2]*Nc - 22/
      3*G[1,0,v2]*G[1,u2]*Nc + 4/3*G[1,0,v2]*G[1,u2]*Nf + G[1,0,v2]*G[1
      ,u2]*I*Nc^(-1)*Pi - G[1,0,v2]*G[1,u2]*I*Nc*Pi - 3*G[1,0,v2]*G[1,1
      ,u2]*Nc^(-1) + 5*G[1,0,v2]*G[1,1,u2]*Nc + 1/2*G[1,0,v2]*Den[ - 1
       + v2 + u2]*Num[3 - 4*v2 + v2^2 - 5*u2 - 5*u2*v2 + 4*u2*v2^2 - 6*
      u2^2 + 8*u2^2*v2 + 4*u2^3]*Nc^(-1)*v2^(-1) - 1/3*G[1,0,v2]*Den[
       - 1 + u2]*u2*v2^(-1) - 1/3*G[1,0,v2]*Den[ - 1 + u2]*Nf*u2*
      v2^(-1) - 1/6*G[1,0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]*Num[9
       - 6*v2 - 3*v2^2 - 22*u2 + 55*u2*v2 - 21*u2*v2^2 + 67*u2^2 - 99*
      u2^2*v2 + 24*u2^2*v2^2 - 78*u2^3 + 48*u2^3*v2 + 24*u2^4]*Nc*
      v2^(-1) - G[1,0,0,1 - v2,u2]*Nc^(-1) - G[1,0,0,u2]*I*Nc^(-1)*Pi
       - G[1,0,0,u2]*G[1,v2]*Nc^(-1) - 121/12*G[1,0,0,v2]*Nc + 11/6*G[1
      ,0,0,v2]*Nf + 5*G[1,0,0,v2]*I*Nc^(-1)*Pi - 1/2*G[1,0,0,v2]*I*Nc*
      Pi + 13/2*G[1,0,0,v2]*G[1 - v2,u2]*Nc^(-1) + 7/2*G[1,0,0,v2]*G[1
       - v2,u2]*Nc - 2*G[1,0,0,v2]*G[ - v2,u2]*Nc^(-1) - 8*G[1,0,0,v2]*
      G[1,u2]*Nc^(-1) + G[1,0,0,v2]*G[1,u2]*Nc - 7/2*G[1,0,0,0,v2]*
      Nc^(-1) - 1/2*G[1,0,0,0,v2]*Nc + 5/2*G[1,0,0,1,v2]*Nc^(-1) + 3/2*
      G[1,0,0,1,v2]*Nc + 55/12*G[1,0,1,v2]*Nc - 5/6*G[1,0,1,v2]*Nf - 5/
      2*G[1,0,1,v2]*I*Nc^(-1)*Pi - 1/2*G[1,0,1,v2]*I*Nc*Pi - 1/2*G[1,0,
      1,v2]*G[1 - v2,u2]*Nc^(-1) + 1/2*G[1,0,1,v2]*G[1 - v2,u2]*Nc - G[
      1,0,1,v2]*G[ - v2,u2]*Nc + 3*G[1,0,1,v2]*G[1,u2]*Nc^(-1) + 11/2*
      G[1,0,1,0,v2]*Nc^(-1) + 9/2*G[1,0,1,0,v2]*Nc - 3/2*G[1,0,1,1,v2]*
      Nc^(-1) - 3/2*G[1,0,1,1,v2]*Nc + 3*G[1,1,1 - v2,1 - v2,u2]*
      Nc^(-1) - 5*G[1,1,1 - v2,1 - v2,u2]*Nc - 3*G[1,1,1 - v2,u2]*
      Nc^(-1) + 3*G[1,1,1 - v2,u2]*Nc + 2*G[1,1,1 - v2,u2]*I*Nc^(-1)*Pi
       - 6*G[1,1,1 - v2,u2]*I*Nc*Pi + 3*G[1,1,1 - v2,u2]*G[1,v2]*
      Nc^(-1) - 5*G[1,1,1 - v2,u2]*G[1,v2]*Nc + 1/6*G[1,1,u2]*Nc^(-1)*
      Pi^2 + 3/2*G[1,1,u2]*Nc*Pi^2 - 3*G[1,1,u2]*I*Nc^(-1)*Pi + 3*G[1,1
      ,u2]*I*Nc*Pi - 3*G[1,1,u2]*G[1,v2]*Nc^(-1) + 3*G[1,1,u2]*G[1,v2]*
      Nc + 2*G[1,1,u2]*G[1,v2]*I*Nc^(-1)*Pi - 6*G[1,1,u2]*G[1,v2]*I*Nc*
      Pi + 3*G[1,1,u2]*G[1,1,v2]*Nc^(-1) - 5*G[1,1,u2]*G[1,1,v2]*Nc - 5/
      4*G[1,1,v2]*Nc^(-1)*Pi^2 - 1/6*G[1,1,v2]*Nc*Pi^2 + 3/2*G[1,1,v2]*
      I*Nc^(-1)*Pi - 29/12*G[1,1,v2]*I*Nc*Pi + 1/6*G[1,1,v2]*I*Nf*Pi + 
      1/2*G[1,1,v2]*G[1 - v2,1 - v2,u2]*Nc^(-1) + 1/2*G[1,1,v2]*G[1 - 
      v2,1 - v2,u2]*Nc + 3/2*G[1,1,v2]*G[1 - v2,u2]*Nc^(-1) - 17/4*G[1,
      1,v2]*G[1 - v2,u2]*Nc + 1/2*G[1,1,v2]*G[1 - v2,u2]*Nf + 2*G[1,1,
      v2]*G[1 - v2,u2]*I*Nc^(-1)*Pi + 1/2*G[1,1,v2]*G[1 - v2,u2]*I*Nc*
      Pi + 2*G[1,1,v2]*G[1 - v2,0,u2]*Nc^(-1) + 1/2*G[1,1,v2]*G[1 - v2,
      0,u2]*Nc - 2*G[1,1,v2]*G[1 - v2,1,u2]*Nc^(-1) - G[1,1,v2]*G[ - v2
      ,u2]*I*Nc^(-1)*Pi - G[1,1,v2]*G[ - v2,0,u2]*Nc^(-1) - 4*G[1,1,v2]
      *G[1,1 - v2,u2]*Nc^(-1) - G[1,1,v2]*G[1,1 - v2,u2]*Nc - 3*G[1,1,
      v2]*G[1,u2]*Nc^(-1) + 20/3*G[1,1,v2]*G[1,u2]*Nc - 2/3*G[1,1,v2]*
      G[1,u2]*Nf - 3*G[1,1,v2]*G[1,u2]*I*Nc^(-1)*Pi + 2*G[1,1,v2]*G[1,
      u2]*I*Nc*Pi + 1/3*G[1,1,v2]*Den[ - 1 + u2]*u2*v2^(-1) + 1/3*G[1,1
      ,v2]*Den[ - 1 + u2]*Nf*u2*v2^(-1) + 1/6*G[1,1,v2]*Den[ - 1 + u2]*
      Num[ - 3 - 6*v2 + 4*u2 + 6*u2*v2 - 3*u2^2]*Nc*v2^(-1) - 1/2*G[1,1
      ,v2]*Num[ - 1 + u2]*Nc^(-1)*v2^(-1) - 9/2*G[1,1,0,v2]*Nc^(-1) + 
      109/12*G[1,1,0,v2]*Nc - 5/6*G[1,1,0,v2]*Nf - 7/2*G[1,1,0,v2]*I*
      Nc^(-1)*Pi - 3/2*G[1,1,0,v2]*I*Nc*Pi - 7/2*G[1,1,0,v2]*G[1 - v2,
      u2]*Nc^(-1) + 11/2*G[1,1,0,v2]*G[1 - v2,u2]*Nc + 2*G[1,1,0,v2]*G[
       - v2,u2]*Nc^(-1) + G[1,1,0,v2]*G[ - v2,u2]*Nc + 7*G[1,1,0,v2]*G[
      1,u2]*Nc^(-1) - 4*G[1,1,0,v2]*G[1,u2]*Nc + 13/2*G[1,1,0,0,v2]*
      Nc^(-1) + 11/2*G[1,1,0,0,v2]*Nc - 1/2*G[1,1,0,1,v2]*Nc^(-1) - 1/2
      *G[1,1,0,1,v2]*Nc - 2*G[1,1,1,1 - v2,u2]*Nc^(-1) + 6*G[1,1,1,1 - 
      v2,u2]*Nc - 2*G[1,1,1,u2]*I*Nc^(-1)*Pi + 6*G[1,1,1,u2]*I*Nc*Pi - 
      2*G[1,1,1,u2]*G[1,v2]*Nc^(-1) + 6*G[1,1,1,u2]*G[1,v2]*Nc + 3/2*G[
      1,1,1,v2]*Nc^(-1) - 17/4*G[1,1,1,v2]*Nc + 1/2*G[1,1,1,v2]*Nf + 2*
      G[1,1,1,v2]*I*Nc^(-1)*Pi + 1/2*G[1,1,1,v2]*I*Nc*Pi + 1/2*G[1,1,1,
      v2]*G[1 - v2,u2]*Nc^(-1) + 1/2*G[1,1,1,v2]*G[1 - v2,u2]*Nc - 4*G[
      1,1,1,v2]*G[1,u2]*Nc^(-1) - G[1,1,1,v2]*G[1,u2]*Nc - 1/2*G[1,1,1,
      0,v2]*Nc^(-1) - 1/2*G[1,1,1,0,v2]*Nc + 1/2*G[1,1,1,1,v2]*Nc^(-1)
       + 1/2*G[1,1,1,1,v2]*Nc + 1/12*Den[ - 1 + v2 + u2]*Num[v2 - v2^2
       + 21*u2 - 34*u2*v2 + 16*u2*v2^2 - 33*u2^2 + 32*u2^2*v2 + 16*u2^3
      ]*Nc^(-1)*Pi^2*v2^(-1) - 2/3*Den[ - 1 + u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Num[ - 1 + 2*v2 + 32*v2^2 - 33*v2^3 + 2*u2 + 28*u2*v2 - 63
      *u2*v2^2 + 33*u2*v2^3 - 3*u2^2 - 28*u2^2*v2 + 32*u2^2*v2^2 + 2*
      u2^3 - 2*u2^3*v2 - u2^4]*Nc*v2^(-1) - 2/3*Den[ - 1 + u2]*Den[ - 1
       + v2]*Den[v2 + u2]*Num[1 - 2*v2 + v2^2 - 2*u2 + 5*u2*v2 - 3*u2*
      v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4
      ]*v2^(-1) - 2/3*Den[ - 1 + u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[1
       - 2*v2 + v2^2 - 2*u2 + 5*u2*v2 - 3*u2*v2^2 + 3*u2^2 - 5*u2^2*v2
       + u2^2*v2^2 - 2*u2^3 + 2*u2^3*v2 + u2^4]*Nf*v2^(-1) - 2/3*Den[
       - 1 + u2]^2*Den[v2 + u2]^2*Num[ - 1 + v2 + u2]*Num[1 + v2^2 - 2*
      u2 + 2*u2*v2 + 2*u2^2]*I*Pi*u2*v2^(-1) - 1/3*Den[ - 1 + u2]^2*
      Den[v2 + u2]^2*Num[ - 12*v2^2 + 41*v2^3 + 2*u2 - 26*u2*v2 + 108*
      u2*v2^2 - 84*u2*v2^3 - 18*u2^2 + 97*u2^2*v2 - 182*u2^2*v2^2 + 41*
      u2^2*v2^3 + 32*u2^3 - 114*u2^3*v2 + 82*u2^3*v2^2 - 16*u2^4 + 41*
      u2^4*v2]*I*Nc*Pi*v2^(-1) + 2/3*Den[ - 1 + u2]^2*Den[v2 + u2]^2*
      Num[v2^3 + u2 - u2*v2 + 3*u2*v2^2 - 3*u2*v2^3 - 3*u2^2 + 5*u2^2*
      v2 - 7*u2^2*v2^2 + u2^2*v2^3 + 4*u2^3 - 6*u2^3*v2 + 2*u2^3*v2^2
       - 2*u2^4 + u2^4*v2]*I*Nf*Pi*v2^(-1) - 1/12*Den[ - 1 + u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + 4*v2 + 35*v2^2 - 37*v2^3 + 
      6*u2 - 12*u2*v2 - 44*u2*v2^2 + 5*u2*v2^3 - 47*u2^2 + 99*u2^2*v2
       - 85*u2^2*v2^2 + 32*u2^2*v2^3 + 106*u2^3 - 185*u2^3*v2 + 96*u2^3
      *v2^2 - 95*u2^4 + 96*u2^4*v2 + 32*u2^5]*Nc*Pi^2*v2^(-1) + 1/6*
      Den[ - 1 + u2]*Den[v2 + u2]*Num[1 - v2 - 2*u2 + 2*u2*v2 + 2*u2^2]
      *Pi^2*v2^(-1) + 1/6*Den[ - 1 + u2]*Den[v2 + u2]*Num[1 - v2 - 2*u2
       + 2*u2*v2 + 2*u2^2]*Nf*Pi^2*v2^(-1) + 2*Num[ - 1 + 4*v2]*I*
      Nc^(-1)*Pi*v2^(-1)) ;

Omegappmat2lNfp1r4a = (Zeta[3]*Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + v2 + 3*v2^2 - 6*v2^3 + 3*
      v2^4 + 7*u2*v2 - 17*u2*v2^2 + 10*u2*v2^3 + 4*u2^2 - 16*u2^2*v2 + 
      12*u2^2*v2^2 - 5*u2^3 + 6*u2^3*v2 + u2^4]*Nc^(-1)*v2 + Zeta[3]*
      Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]
      ^3*Num[1 - 6*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 8*u2*v2 - u2*
      v2^2 - 2*u2*v2^3 - u2^2 + 13*u2^2*v2 - 12*u2^2*v2^2 + 9*u2^3 - 14
      *u2^3*v2 - 5*u2^4]*Nc*v2 - 1/2*Zeta[3]*G[1 - v2,u2]*Den[ - 1 + v2
      ]*Den[ - 1 + v2 + u2]^3*Num[2 - 17*v2 + 39*v2^2 - 35*v2^3 + 11*
      v2^4 - 6*u2 + 36*u2*v2 - 58*u2*v2^2 + 28*u2*v2^3 + 6*u2^2 - 29*
      u2^2*v2 + 23*u2^2*v2^2 - 2*u2^3 + 6*u2^3*v2]*Nc + 3/2*Zeta[3]*G[1
       - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Zeta[3]*G[ - v2,u2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 6*v2 + 6*v2^2 + v2^3
       - 6*u2 + 4*u2*v2 + 3*u2*v2^2 - 2*u2^2 + 3*u2^2*v2 + u2^3]*
      Nc^(-1)*v2 + 1/2*Zeta[3]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 6*v2 + v2^2 + v2^3 + v2^4 - 8*u2 + 25*u2*v2 - 38*
      u2*v2^2 + 11*u2*v2^3 + 24*u2^2 - 63*u2^2*v2 + 27*u2^2*v2^2 - 24*
      u2^3 + 25*u2^3*v2 + 8*u2^4]*Nc + 1/2*Zeta[3]*G[0,u2]*Den[ - 1 + 
      v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2^3 + 8*v2^4
       - 6*v2^5 - 2*v2^6 + 2*v2^7 - 36*u2*v2^2 + 150*u2*v2^3 - 180*u2*
      v2^4 + 72*u2*v2^5 - 6*u2*v2^6 - 48*u2^2*v2 + 300*u2^2*v2^2 - 492*
      u2^2*v2^3 + 291*u2^2*v2^4 - 51*u2^2*v2^5 - 8*u2^3 + 176*u2^3*v2
       - 474*u2^3*v2^2 + 411*u2^3*v2^3 - 101*u2^3*v2^4 + 24*u2^4 - 180*
      u2^4*v2 + 255*u2^4*v2^2 - 87*u2^4*v2^3 - 24*u2^5 + 69*u2^5*v2 - 
      33*u2^5*v2^2 + 8*u2^6 - 4*u2^6*v2]*Nc + 1/2*Zeta[3]*G[0,u2]*Den[
      v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 10*v2^2 + 28*v2^3 - 26*
      v2^4 + 6*v2^5 - 32*u2*v2 + 120*u2*v2^2 - 140*u2*v2^3 + 36*u2*v2^4
       - 16*u2^2 + 138*u2^2*v2 - 246*u2^2*v2^2 + 81*u2^2*v2^3 + 46*u2^3
       - 176*u2^3*v2 + 87*u2^3*v2^2 - 44*u2^4 + 45*u2^4*v2 + 9*u2^5]*
      Nc^(-1)*v2 - 1/2*Zeta[3]*G[0,v2]*Den[ - 1 + v2]^3*Den[v2 + u2]^3*
      Den[ - 1 + v2 + u2]^3*Num[10*v2^2 - 56*v2^3 + 130*v2^4 - 160*v2^5
       + 110*v2^6 - 40*v2^7 + 6*v2^8 + 32*u2*v2 - 210*u2*v2^2 + 584*u2*
      v2^3 - 870*u2*v2^4 + 708*u2*v2^5 - 284*u2*v2^6 + 40*u2*v2^7 + 16*
      u2^2 - 180*u2^2*v2 + 732*u2^2*v2^2 - 1455*u2^2*v2^3 + 1479*u2^2*
      v2^4 - 699*u2^2*v2^5 + 107*u2^2*v2^6 - 44*u2^3 + 358*u2^3*v2 - 
      1059*u2^3*v2^2 + 1429*u2^3*v2^3 - 839*u2^3*v2^4 + 149*u2^3*v2^5
       + 62*u2^4 - 349*u2^4*v2 + 699*u2^4*v2^2 - 545*u2^4*v2^3 + 115*
      u2^4*v2^4 - 41*u2^5 + 165*u2^5*v2 - 189*u2^5*v2^2 + 47*u2^5*v2^3
       + 14*u2^6 - 28*u2^6*v2 + 8*u2^6*v2^2]*Nc^(-1)*v2 - 1/2*Zeta[3]*
      G[0,v2]*Den[ - 1 + v2]^3*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*
      Num[ - 2*v2^3 + 8*v2^4 - 10*v2^5 + 10*v2^7 - 8*v2^8 + 2*v2^9 - 36
      *u2*v2^2 + 210*u2*v2^3 - 545*u2*v2^4 + 710*u2*v2^5 - 438*u2*v2^6
       + 92*u2*v2^7 + 7*u2*v2^8 - 48*u2^2*v2 + 384*u2^2*v2^2 - 1311*
      u2^2*v2^3 + 2134*u2^2*v2^4 - 1602*u2^2*v2^5 + 432*u2^2*v2^6 + 11*
      u2^2*v2^7 - 8*u2^3 + 188*u2^3*v2 - 1033*u2^3*v2^2 + 2264*u2^3*
      v2^3 - 2102*u2^3*v2^4 + 670*u2^3*v2^5 + 15*u2^3*v2^6 + 24*u2^4 - 
      299*u2^4*v2 + 1022*u2^4*v2^2 - 1260*u2^4*v2^3 + 476*u2^4*v2^4 + 
      19*u2^4*v2^5 - 24*u2^5 + 184*u2^5*v2 - 354*u2^5*v2^2 + 162*u2^5*
      v2^3 + 14*u2^5*v2^4 + 8*u2^6 - 42*u2^6*v2 + 24*u2^6*v2^2 + 4*u2^6
      *v2^3]*Nc + 1/2*Zeta[3]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 4 + 
      8*v2 + v2^2 + 8*u2 - 8*u2*v2 - 4*u2^2]*Nc^(-1)*v2 + 1/2*Zeta[3]*
      G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 36*v2 - 36*v2^2 + 7*v2^3
       + 6*u2 - 72*u2*v2 + 36*u2*v2^2 - 6*u2^2 + 36*u2^2*v2 + 2*u2^3]*
      Nc - 1/2*Zeta[3]*G[1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 5 + 15*v2 - 15*v2^2 + 5*v2^3 + 21*u2 - 44*u2*v2 + 23*u2*
      v2^2 - 19*u2^2 + 19*u2^2*v2 - 2*u2^3]*Nc*v2 - 1/2*Zeta[3]*G[1,v2]
      *Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 
      3*v2^3 + 8*u2 - 10*u2*v2 + 2*u2*v2^2 - 4*u2^2 + 4*u2^2*v2 + 2*
      u2^3]*Nc^(-1)*v2 - 1/2*Zeta[3]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[ - 16*v2 + 71*v2^2 - 126*v2^3 + 112*
      v2^4 - 50*v2^5 + 9*v2^6 - 2*u2 + 44*u2*v2 - 133*u2*v2^2 + 193*u2*
      v2^3 - 153*u2*v2^4 + 51*u2*v2^5 + u2^2 - 8*u2^2*v2 + 79*u2^2*v2^2
       - 184*u2^2*v2^3 + 112*u2^2*v2^4 + 13*u2^3 - 11*u2^3*v2 - 106*
      u2^3*v2^2 + 120*u2^3*v2^3 - 9*u2^4 - 22*u2^4*v2 + 63*u2^4*v2^2 + 
      3*u2^5 + 13*u2^5*v2]*Nc^(-1)*v2 + 1/2*Zeta[3]*Den[ - 1 + v2]*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[46*v2 - 171*v2^2 + 239*v2^3
       - 149*v2^4 + 35*v2^5 + 44*u2 - 288*u2*v2 + 609*u2*v2^2 - 558*u2*
      v2^3 + 193*u2*v2^4 - 119*u2^2 + 507*u2^2*v2 - 812*u2^2*v2^2 + 416
      *u2^2*v2^3 + 137*u2^3 - 546*u2^3*v2 + 440*u2^3*v2^2 - 143*u2^4 + 
      229*u2^4*v2 + 47*u2^5]*Nc*v2 + Zeta[3]*Den[ - 1 + v2]*Den[v2 + u2
      ]^3*Den[ - 1 + v2 + u2]^3*Num[4*v2^2 - 15*v2^3 + 21*v2^4 - 15*
      v2^5 + 5*v2^6 + 14*u2*v2 - 65*u2*v2^2 + 108*u2*v2^3 - 83*u2*v2^4
       + 26*u2*v2^5 + 7*u2^2 - 67*u2^2*v2 + 162*u2^2*v2^2 - 157*u2^2*
      v2^3 + 55*u2^2*v2^4 - 20*u2^3 + 93*u2^3*v2 - 132*u2^3*v2^2 + 60*
      u2^3*v2^3 + 18*u2^4 - 50*u2^4*v2 + 35*u2^4*v2^2 - 7*u2^5 + 10*
      u2^5*v2 + u2^6]*I*Nc^(-1)*Pi*v2 + 1/2*Zeta[3]*Den[ - 1 + v2]*Den[
      v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 18*v2^4 + 42*v2^5 - 34*
      v2^6 + 10*v2^7 - 32*u2*v2^2 + 74*u2*v2^3 - 83*u2*v2^4 + 12*u2*
      v2^5 + 29*u2*v2^6 - 46*u2^2*v2 + 226*u2^2*v2^2 - 489*u2^2*v2^3 + 
      305*u2^2*v2^4 + 4*u2^2*v2^5 - 8*u2^3 + 152*u2^3*v2 - 567*u2^3*
      v2^2 + 493*u2^3*v2^3 - 74*u2^3*v2^4 + 24*u2^4 - 227*u2^4*v2 + 297
      *u2^4*v2^2 - 106*u2^4*v2^3 - 24*u2^5 + 71*u2^5*v2 - 59*u2^5*v2^2
       + 8*u2^6 - 12*u2^6*v2]*I*Nc*Pi + 1/48*Log[mb2*mh2^(-1)]^4*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 + 1/48*Log[mb2*mh2^(-1)]^4*Den[ - 1 + 
      v2 + u2]*Nc*v2 - 1/12*Log[mb2*mh2^(-1)]^3*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 - 1/12*Log[mb2*mh2^(-1)]^3*G[1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc*v2 + 1/12*Log[mb2*mh2^(-1)]^3*G[0,v2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 + 1/12*Log[mb2*mh2^(-1)]^3*G[0,v2]*
      Den[ - 1 + v2 + u2]*Nc*v2 - 1/12*Log[mb2*mh2^(-1)]^3*G[1,v2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/12*Log[mb2*mh2^(-1)]^3*G[1,v2]*
      Den[ - 1 + v2 + u2]*Nc*v2 - 1/4*Log[mb2*mh2^(-1)]^3*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + 1/4*Log[mb2*mh2^(-1)]^3*Den[ - 1 + v2 + u2]*
      v2 + 1/4*Log[mb2*mh2^(-1)]^3*Den[ - 1 + v2 + u2]*Nc*v2 + 1/4*Log[
      mb2*mh2^(-1)]^2*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nc*v2 + 3/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*v2 - 29/24*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*Nc*v2 + 1/12*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*Nf*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[1 - v2,0,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/4*Log[mb2*mh2^(-1)]^2*G[
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 4 + v2 + u2]*I*
      Nc*Pi*v2 - 1/4*Log[mb2*mh2^(-1)]^2*G[ - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*I*Nc^(-1)*Pi*v2 - 1/4*
      Log[mb2*mh2^(-1)]^2*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]*Num[ - 4 + v2 + u2]*Nc*v2 - 1/4*Log[mb2*mh2^(-1)]^2*G[ - v2,0,
      u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*
      Nc^(-1)*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[0,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]^2*G[0,u2]*G[0,v2]*Den[
      v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,u2]*G[0,v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/4*Log[mb2*mh2^(-1)]^2*
      G[0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/12*Log[mb2*
      mh2^(-1)]^2*G[0,u2]*Den[ - 1 + v2 + u2]*Nf*v2 + 1/2*Log[mb2*
      mh2^(-1)]^2*G[0,u2]*Den[v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/24*Log[mb2*
      mh2^(-1)]^2*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 36 + 
      7*v2 + 7*u2]*Nc*v2 - 3/4*Log[mb2*mh2^(-1)]^2*G[0,u2]*Den[v2 + u2]
      *Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2
      *mh2^(-1)]^2*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + 
      v2 + u2]*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[0,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*I*Nc*Pi*v2 - 3/4*Log[mb2*
      mh2^(-1)]^2*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2
       - 1/4*Log[mb2*mh2^(-1)]^2*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nc*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[0,v2]*G[ - v2,u2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]*Num[ - 4 + v2 + u2]*Nc*v2 + 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[ - 4 + 3*v2 + 3*u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,
      v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/8*Log[mb2*mh2^(-1)
      ]^2*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[
       - 12 + 7*v2 + 5*v2^2 - 5*u2 - 7*u2*v2 - 12*u2^2]*Nc*v2 + 3/4*
      Log[mb2*mh2^(-1)]^2*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]*Num[2 - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2]*Nc^(-1)*
      v2 - 1/2*Log[mb2*mh2^(-1)]^2*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[2 - 3*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2]*
      v2 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,v2]*Den[ - 1 + v2 + u2]*Nf*v2 - 
      1/2*Log[mb2*mh2^(-1)]^2*G[0,v2]*Den[v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/
      2*Log[mb2*mh2^(-1)]^2*G[0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*I*
      Nc*Pi*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[0,0,u2]*Den[v2 + u2]*Den[ - 
      1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nc^(-1)*v2 + 1/4*Log[mb2*
      mh2^(-1)]^2*G[0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2
       + v2 + u2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]^2*G[0,0,v2]*Den[ - 1 + 
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2 - 
      u2^2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]^2*G[0,0,v2]*Den[ - 1 + 
      v2]*Den[v2 + u2]*Num[1 + u2]*Nc*v2 - 1/4*Log[mb2*mh2^(-1)]^2*G[0,
      1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/4*Log[mb2*mh2^(-1)]^2*G[
      0,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/2*Log[mb2*mh2^(-1)]^2*G[1,1
       - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]^
      2*G[1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*
      mh2^(-1)]^2*G[1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/4*
      Log[mb2*mh2^(-1)]^2*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[1,v2]*G[1 - v2,u2]*Den[ - 
      1 + v2 + u2]*Nc*v2 + 3/4*Log[mb2*mh2^(-1)]^2*G[1,v2]*Den[ - 1 + 
      v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]^2*G[1,v2]*Den[ - 1 + 
      v2 + u2]*v2 - 29/24*Log[mb2*mh2^(-1)]^2*G[1,v2]*Den[ - 1 + v2 + 
      u2]*Nc*v2 + 1/12*Log[mb2*mh2^(-1)]^2*G[1,v2]*Den[ - 1 + v2 + u2]*
      Nf*v2 + 1/4*Log[mb2*mh2^(-1)]^2*G[1,v2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 + Log[mb2*mh2^(-1)]^2*G[1,0,v2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*u2*v2 + Log[mb2*mh2^(-1)]^2*G[1,0,v2]*
      Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Nc*u2*v2 + 1/4*Log[mb2*
      mh2^(-1)]^2*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/4*Log[
      mb2*mh2^(-1)]^2*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/12*Log[
      mb2*mh2^(-1)]^2*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[1 - 2*v2 + v2^2 - u2 + 3*u2*v2 + 2*u2^2]*Nc*Pi^2*v2 - 1/24*
      Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[2 - 5*v2 + 3*v2^2 - 3*u2 + 7*u2*v2 + 4*u2^2]*Nc^(-1)*Pi^2
      *v2 + 1/2*Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2 + u2]*Nc*v2 - 1/12*
      Log[mb2*mh2^(-1)]^2*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2 + 1/24*Log[mb2
      *mh2^(-1)]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 36 + 29*v2
       + 29*u2]*I*Nc*Pi*v2 - 3/4*Log[mb2*mh2^(-1)]^2*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2
      *mh2^(-1)]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]
      *I*Pi*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,1 - 
      v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 3/2*Log[mb2*mh2^(-1)]*
      G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*
      mh2^(-1)]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 + 10/3*Log[
      mb2*mh2^(-1)]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/3
      *Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2
       - Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 - Log[mb2*mh2^(-1)]*G[1 - v2,1 - v2,0,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2, - v2,u2]
      *Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)]*G[1
       - v2, - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[1 - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/
      2*Log[mb2*mh2^(-1)]*G[1 - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc*
      v2 - 1/12*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*Pi^2*v2 - 3/2*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*
      Den[ - 1 + v2 + u2]*I*Pi*v2 - 1/3*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*
      Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*u2*v2 - 1/3*Log[mb2*mh2^(-1)
      ]*G[1 - v2,u2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*Nf*u2*v2 - 1/
      3*Log[mb2*mh2^(-1)]*G[1 - v2,u2]*Den[ - 1 + u2]*Den[ - 1 + v2 + 
      u2]^2*Num[3 - 3*v2 - 7*u2 + 3*u2*v2 + 3*u2^2]*Nc*v2 + Log[mb2*
      mh2^(-1)]*G[1 - v2,u2]*Den[v2 + u2]*Nc*Pi^2*v2 + 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v2,u2]*Den[v2 + u2]*I*Nf*Pi*v2 - 1/6*Log[mb2*
      mh2^(-1)]*G[1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 11
       + 2*v2 + 2*u2]*I*Nc*Pi*v2 - Log[mb2*mh2^(-1)]*G[1 - v2,0,1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 3/2*Log[mb2*mh2^(-1)]*G[1 - 
      v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*
      G[1 - v2,0,u2]*Den[ - 1 + v2 + u2]*v2 - Log[mb2*mh2^(-1)]*G[1 - 
      v2,0,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/3*Log[mb2*
      mh2^(-1)]*G[1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Nf*v2
       - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*I*Nc*Pi*v2 + 1/6*Log[mb2*
      mh2^(-1)]*G[1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[11
       + 9*v2 + 9*u2]*Nc*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,0,0,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1 - v2,0
      ,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*
      Nc*v2 + 3*Log[mb2*mh2^(-1)]*G[1 - v2,1,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + 3*Log[mb2*mh2^(-1)]*G[1 - v2,1,u2]*Den[ - 1
       + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*Log[mb2*mh2^(-1)]*G[ - v2,1 - 
      v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)
      ]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 - 1/2*Log[mb2
      *mh2^(-1)]*G[ - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 
      1/2*Log[mb2*mh2^(-1)]*G[ - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc
      *v2 - Log[mb2*mh2^(-1)]*G[ - v2, - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[ - 6 + 18*v2 - 15*v2^2 + 4*v2^3 + 18*u2 - 30*u2
      *v2 + 12*u2*v2^2 - 15*u2^2 + 12*u2^2*v2 + 4*u2^3]*I*Nc*Pi*v2 + 
      Log[mb2*mh2^(-1)]*G[ - v2, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 2 + 7*v2 - 8*v2^2 + 2*v2^3 + 7*u2 - 16*u2*v2 + 6*u2*
      v2^2 - 8*u2^2 + 6*u2^2*v2 + 2*u2^3]*I*Nc^(-1)*Pi*v2 - Log[mb2*
      mh2^(-1)]*G[ - v2, - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 6 + 18*v2 - 15*v2^2 + 4*v2^3 + 18*u2 - 30*u2*v2 + 12*u2*
      v2^2 - 15*u2^2 + 12*u2^2*v2 + 4*u2^3]*Nc*v2 + Log[mb2*mh2^(-1)]*
      G[ - v2, - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2
       + 7*v2 - 8*v2^2 + 2*v2^3 + 7*u2 - 16*u2*v2 + 6*u2*v2^2 - 8*u2^2
       + 6*u2^2*v2 + 2*u2^3]*Nc^(-1)*v2 + 2*Log[mb2*mh2^(-1)]*G[ - v2,
      u2]*Den[ - 1 + v2 + u2]^3*I*Pi*u2*v2 + 1/6*Log[mb2*mh2^(-1)]*G[
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 7 + 20*v2 - 
      19*v2^2 + 7*v2^3 + 20*u2 - 38*u2*v2 + 21*u2*v2^2 - 19*u2^2 + 21*
      u2^2*v2 + 7*u2^3]*Nc^(-1)*Pi^2*v2 + 1/4*Log[mb2*mh2^(-1)]*G[ - v2
      ,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 13*v2 - 10*
      v2^2 + 3*v2^3 + 13*u2 + 2*u2*v2 + 11*u2*v2^2 + 12*u2^2 + 13*u2^2*
      v2 + 5*u2^3]*I*Nc*Pi*v2 - 1/4*Log[mb2*mh2^(-1)]*G[ - v2,u2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 17*v2 - 14*v2^2 + 3*
      v2^3 + 17*u2 - 2*u2*v2 + 7*u2*v2^2 + 12*u2^2 + 5*u2^2*v2 + u2^3]*
      I*Nc^(-1)*Pi*v2 - 1/6*Log[mb2*mh2^(-1)]*G[ - v2,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 3 + 12*v2 - 18*v2^2 + 8*v2^3 + 12*u2
       - 36*u2*v2 + 24*u2*v2^2 - 18*u2^2 + 24*u2^2*v2 + 8*u2^3]*Nc*Pi^2
      *v2 - 1/2*Log[mb2*mh2^(-1)]*G[ - v2,0,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[ - v2,0,1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nc*v2 + 2*Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*Den[ - 
      1 + v2 + u2]^3*u2*v2 - Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*Den[v2 + 
      u2]*I*Nc^(-1)*Pi*v2 + 1/4*Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 13*v2 - 10*v2^2 + 3*v2^3
       + 13*u2 + 2*u2*v2 + 11*u2*v2^2 + 12*u2^2 + 13*u2^2*v2 + 5*u2^3]*
      Nc*v2 - 1/4*Log[mb2*mh2^(-1)]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[ - 6 + 17*v2 - 14*v2^2 + 3*v2^3 + 17*u2 - 2*u2*
      v2 + 7*u2*v2^2 + 12*u2^2 + 5*u2^2*v2 + u2^3]*Nc^(-1)*v2 + Log[mb2
      *mh2^(-1)]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 
      5 + 4*v2 + 4*u2]*I*Nc*Pi*v2 + Log[mb2*mh2^(-1)]*G[ - v2,0,0,u2]*
      Den[v2 + u2]*Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[ - v2,0,0,u2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 7 + 4*v2 + 4*u2]*Nc*v2 - Log[
      mb2*mh2^(-1)]*G[0,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 - Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 - 3/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*Den[ - 1
       + v2 + u2]*v2 - Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*Den[ - 1 + v2
       + u2]*I*Nc^(-1)*Pi*v2 - 1/3*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Nf*v2 - 1/2*Log[mb2*mh2^(-1)]*G[
      0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 4 + 3*v2 + 3
      *u2]*I*Nc*Pi*v2 + 1/6*Log[mb2*mh2^(-1)]*G[0,1 - v2,u2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]*Num[11 + 9*v2 + 9*u2]*Nc*v2 - 1/2*Log[mb2
      *mh2^(-1)]*G[0,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[ - 4 + 3*v2 + 3*u2]*Nc*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0, - 
      v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 2*v2^2 - 2*u2 + 2*u2*
      v2 + u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0, - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 12 + 30*v2 - 24*v2^2 + 
      6*v2^3 + 30*u2 - 47*u2*v2 + 17*u2*v2^2 - 23*u2^2 + 15*u2^2*v2 + 4
      *u2^3]*I*Nc*Pi*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0, - v2,0,u2]*Den[ - 
      1 + v2 + u2]^3*Num[2 - 4*v2 + 2*v2^2 - 2*u2 + 2*u2*v2 + u2^2]*
      Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0, - v2,0,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 12 + 30*v2 - 24*v2^2 + 6*v2^3 + 30*
      u2 - 47*u2*v2 + 17*u2*v2^2 - 23*u2^2 + 15*u2^2*v2 + 4*u2^3]*Nc*v2
       + 1/6*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*Den[ - 1 + v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^3*Num[62 - 217*v2 + 279*v2^2 - 155*v2^3
       + 31*v2^4 - 155*u2 + 378*u2*v2 - 327*u2*v2^2 + 104*u2*v2^3 + 99*
      u2^2 - 225*u2^2*v2 + 126*u2^2*v2^2 - 53*u2^3 + 64*u2^3*v2 + 11*
      u2^4]*Nc*v2 - 1/3*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*Den[ - 1 + v2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[4 - 6*v2 + 2*v2^2 - 2*u2
       + 3*u2*v2 + u2^2]*Nf*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[12 - 19*v2 + 
      7*v2^2 - 7*u2 + 5*u2*v2 - 2*u2^2]*I*Nc*Pi*v2 + Log[mb2*mh2^(-1)]*
      G[0,u2]*G[0,v2]*Den[v2 + u2]*I*Nc^(-1)*Pi*v2 - 3/2*Log[mb2*
      mh2^(-1)]*G[0,u2]*G[0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 2 + 5*v2 - 4*v2^2 + v2^3 + 5*u2 - 4*u2*v2 + 3*u2*v2^2 + 3*u2^2
      *v2 + u2^3]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[0,v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 5*v2 - 4*v2^2 + 
      v2^3 + 5*u2 - 4*u2*v2 + 3*u2*v2^2 + 3*u2^2*v2 + u2^3]*v2 - 3/2*
      Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2
       + 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*v2
       - Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 - 1/3*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]*Nf*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*I*Nc
      *Pi*v2 + 1/6*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[11 + 9*v2 + 9*u2]*Nc*v2 + 1/2*Log[mb2*
      mh2^(-1)]*G[0,u2]*G[1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 10*
      u2*v2 - 5*u2*v2^2 + u2^2 + 5*u2^2*v2 - 6*u2^2*v2^2 + 5*u2^3 - 7*
      u2^3*v2 - 2*u2^4]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*G[1,0,v2]
      *Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 2*v2^2 - 6*u2 + 6*u2*v2 + 3
      *u2^2]*Nc^(-1)*v2 - Log[mb2*mh2^(-1)]*G[0,u2]*G[1,1,v2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 - 3/2*Log[mb2*mh2^(-1)]*G[0,u2]*Den[ - 1
       + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,u2]*Den[
       - 1 + v2 + u2]*I*Pi*v2 + 3/2*Log[mb2*mh2^(-1)]*G[0,u2]*Den[ - 1
       + v2 + u2]*I*Nc*Pi*v2 + 1/12*Log[mb2*mh2^(-1)]*G[0,u2]*Den[ - 1
       + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*
      Nc^(-1)*Pi^2*v2 + 1/12*Log[mb2*mh2^(-1)]*G[0,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 14 + 38*v2 - 34*v2^2 + 10*v2^3 + 38*
      u2 - 69*u2*v2 + 31*u2*v2^2 - 35*u2^2 + 33*u2^2*v2 + 12*u2^3]*Nc*
      Pi^2*v2 - 2*Log[mb2*mh2^(-1)]*G[0,u2]*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*u2*v2 - 1/4*Log[mb2*mh2^(-1)]*
      G[0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[24 - 48*v2 + 
      v2^2 - 48*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*u2*v2 + 1/4*Log[mb2*
      mh2^(-1)]*G[0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[8*v2
       - 12*v2^2 + 4*v2^3 + 32*u2 - 72*u2*v2 + 11*u2*v2^2 - 60*u2^2 + 
      10*u2^2*v2 + 3*u2^3]*Nc*v2 + 5/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - 
      v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*
      mh2^(-1)]*G[0,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2
       + 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2, - v2,
      u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/6*Log[mb2*mh2^(-1)]*G[0,v2]*G[1
       - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 
      11 - 27*v2 + 38*v2^2 - 38*u2 + 27*u2*v2 - 11*u2^2]*Nc*v2 + 1/3*
      Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]*Num[ - 1 + v2^2 - u2 - u2^2]*Nf*v2 - Log[
      mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Num[1 + u2]*I*Nc*Pi*v2 + 9/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 3/2*Log[mb2*mh2^(-1)]*G[0,v2
      ]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0
      ,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - Log[mb2*
      mh2^(-1)]*G[0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[
      1 + u2]*Nc*v2 + 3/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2,0,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 3*Log[mb2*mh2^(-1)]*G[0,v2]*G[1 - v2
      ,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0
      ,v2]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[
      mb2*mh2^(-1)]*G[0,v2]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*
      v2 + Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2, - v2,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 6 + 18*v2 - 15*v2^2 + 4*v2^3 + 18*u2
       - 30*u2*v2 + 12*u2*v2^2 - 15*u2^2 + 12*u2^2*v2 + 4*u2^3]*Nc*v2
       - Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2, - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 2 + 7*v2 - 8*v2^2 + 2*v2^3 + 7*u2 - 16*
      u2*v2 + 6*u2*v2^2 - 8*u2^2 + 6*u2^2*v2 + 2*u2^3]*Nc^(-1)*v2 - 2*
      Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*u2*v2
       - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 
      1 + v2 + u2]^3*Num[ - 10 + 30*v2 - 27*v2^2 + 8*v2^3 + 30*u2 - 54*
      u2*v2 + 24*u2*v2^2 - 27*u2^2 + 24*u2^2*v2 + 8*u2^3]*I*Nc*Pi*v2 - 
      1/4*Log[mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[ - 6 + 13*v2 - 10*v2^2 + 3*v2^3 + 13*u2 + 2*u2*
      v2 + 11*u2*v2^2 + 12*u2^2 + 13*u2^2*v2 + 5*u2^3]*Nc*v2 + 1/4*Log[
      mb2*mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]^3*Num[ - 6 + 17*v2 - 14*v2^2 + 3*v2^3 + 17*u2 - 2*u2*v2 + 7*u2*
      v2^2 + 12*u2^2 + 5*u2^2*v2 + u2^3]*Nc^(-1)*v2 + 1/2*Log[mb2*
      mh2^(-1)]*G[0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 2 + 7*v2 - 8*v2^2 + 2*v2^3 + 7*u2 - 16*u2*v2 + 6*u2*v2^2
       - 8*u2^2 + 6*u2^2*v2 + 2*u2^3]*I*Nc^(-1)*Pi*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,v2]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 14 + 38*v2 - 31*v2^2 + 8*v2^3 + 38*u2 - 62*u2*v2 + 24*u2
      *v2^2 - 31*u2^2 + 24*u2^2*v2 + 8*u2^3]*Nc*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,v2]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 2 + 5*v2 - 4*v2^2 + 2*v2^3 + 5*u2 - 8*u2*v2 + 6*u2*v2^2
       - 4*u2^2 + 6*u2^2*v2 + 2*u2^3]*Nc^(-1)*v2 - Log[mb2*mh2^(-1)]*G[
      0,v2]*G[0,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[1 + u2]*Nc*
      v2 + 3/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[0,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[0, - v2,u2]*
      Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 2*v2^2 - 2*u2 + 2*u2*v2 + 
      u2^2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*G[0, - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 12 + 30*v2 - 24*v2^2 + 
      6*v2^3 + 30*u2 - 47*u2*v2 + 17*u2*v2^2 - 23*u2^2 + 15*u2^2*v2 + 4
      *u2^3]*Nc*v2 - 4*Log[mb2*mh2^(-1)]*G[0,v2]*G[1,1 - v2,u2]*Den[ - 
      1 + v2 + u2]*Nc^(-1)*v2 - 3*Log[mb2*mh2^(-1)]*G[0,v2]*G[1,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[0,v2]*G[1,u2
      ]*Den[ - 1 + v2 + u2]*v2 + 3*Log[mb2*mh2^(-1)]*G[0,v2]*G[1,u2]*
      Den[ - 1 + v2 + u2]*Nc*v2 - Log[mb2*mh2^(-1)]*G[0,v2]*G[1,u2]*
      Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - Log[mb2*mh2^(-1)]*G[0,v2]*
      G[1,u2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 - Log[mb2*mh2^(-1)]*G[0,v2
      ]*G[1,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3*Log[mb2*mh2^(-1)]*
      G[0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - Log[mb2*
      mh2^(-1)]*G[0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/4*Log[
      mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^2*Num[ - v2^2 + 2*v2^3 - v2^4 + 24*u2 - 98*u2*v2 + 173*
      u2*v2^2 - 100*u2*v2^3 + u2*v2^4 - 49*u2^2 + 196*u2^2*v2 - 173*
      u2^2*v2^2 + 2*u2^2*v2^3 + 49*u2^3 - 98*u2^3*v2 + u2^3*v2^2 - 24*
      u2^4]*Nc^(-1)*v2 + 3/2*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 + 8*u2 - 12
      *u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3]*I*Nc^(-1)*Pi*v2
       - 1/2*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 + 8*u2 - 12*u2*v2 + 4*u2*
      v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3]*I*Pi*v2 + 1/12*Log[mb2*
      mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 3*
      v2^2 + 3*v2^3 - 6*u2 + 6*u2*v2 + 6*u2^2 - 6*u2^2*v2 - 4*u2^3]*
      Nc^(-1)*Pi^2*v2 + 1/6*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[22 - 68*v2 + 72*v2^2 - 28*
      v2^3 + 2*v2^4 - 46*u2 + 33*u2*v2 + 36*u2*v2^2 - 23*u2*v2^3 - 39*
      u2^2 + 120*u2^2*v2 - 81*u2^2*v2^2 + 56*u2^3 - 85*u2^3*v2 - 29*
      u2^4]*I*Nc*Pi*v2 - 1/12*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[26 - 82*v2 + 99*v2^2 - 53*
      v2^3 + 10*v2^4 - 56*u2 + 131*u2*v2 - 94*u2*v2^2 + 19*u2*v2^3 + 32
      *u2^2 - 29*u2^2*v2 - 3*u2^2*v2^2 + 12*u2^3 - 22*u2^3*v2 - 10*u2^4
      ]*Nc*Pi^2*v2 - 1/3*Log[mb2*mh2^(-1)]*G[0,v2]*Den[ - 1 + v2]*Den[
      v2 + u2]*Num[ - 2 + v2 - u2]*I*Nf*Pi*v2 + 1/3*Log[mb2*mh2^(-1)]*
      G[0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1
       + v2 + u2]^2*Num[6 - 24*v2 + 43*v2^2 - 26*v2^3 + v2^4 - 18*u2 + 
      74*u2*v2 - 88*u2*v2^2 + 26*u2*v2^3 + 25*u2^2 - 74*u2^2*v2 + 43*
      u2^2*v2^2 - 18*u2^3 + 24*u2^3*v2 + 6*u2^4]*u2*v2 - 1/12*Log[mb2*
      mh2^(-1)]*G[0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^2*Num[ - 24*v2 + 81*v2^2 - 102*v2^3 + 57*v2^4
       - 12*v2^5 - 96*u2 + 426*u2*v2 - 794*u2*v2^2 + 562*u2*v2^3 - 110*
      u2*v2^4 + 12*u2*v2^5 + 273*u2^2 - 1114*u2^2*v2 + 1418*u2^2*v2^2
       - 562*u2^2*v2^3 + 57*u2^2*v2^4 - 350*u2^3 + 1114*u2^3*v2 - 794*
      u2^3*v2^2 + 102*u2^3*v2^3 + 273*u2^4 - 426*u2^4*v2 + 81*u2^4*v2^2
       - 96*u2^5 + 24*u2^5*v2]*Nc*v2 + 1/3*Log[mb2*mh2^(-1)]*G[0,v2]*
      Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*Nf*u2*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[ - 4 + 3*v2 + 3*u2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,
      u2]*G[0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 12 + 7*v2 + 7
      *u2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,u2]*G[0,v2]*Den[v2 + u2]
      *Den[ - 1 + v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*Nc^(-1)*v2 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 
      1 + v2 + u2]*Num[ - 4 + 3*v2 + 3*u2]*Nc*v2 - Log[mb2*mh2^(-1)]*G[
      0,0,u2]*Den[v2 + u2]*I*Nc^(-1)*Pi*v2 - Log[mb2*mh2^(-1)]*G[0,0,u2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 3 + 2*v2 + 2*u2]*I*Nc*
      Pi*v2 + 3/2*Log[mb2*mh2^(-1)]*G[0,0,u2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]*Num[ - 2 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*
      G[0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*v2
       - 10/3*Log[mb2*mh2^(-1)]*G[0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[ - 2 + v2 + u2]*Nc*v2 + 1/3*Log[mb2*mh2^(-1)]*G[0,0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nf*v2 - 3*
      Log[mb2*mh2^(-1)]*G[0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[0,0,v2]*G[ - v2,u2]*Den[v2 + u2]
      *Den[ - 1 + v2 + u2]^3*Num[ - 7 + 20*v2 - 16*v2^2 + 4*v2^3 + 20*
      u2 - 32*u2*v2 + 12*u2*v2^2 - 16*u2^2 + 12*u2^2*v2 + 4*u2^3]*Nc*v2
       + Log[mb2*mh2^(-1)]*G[0,0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[ - 1 + 2*v2 - v2^2 + v2^3 + 2*u2 - 2*u2*v2 + 3*
      u2*v2^2 - u2^2 + 3*u2^2*v2 + u2^3]*Nc^(-1)*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,v2]*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 16 + 41*v2 - 34*v2^2 + 9*v2^3 + 41*u2 - 67*u2*v2 + 26*u2*
      v2^2 - 33*u2^2 + 24*u2^2*v2 + 7*u2^3]*Nc*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,0,v2]*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 4 + 11*v2 - 10*v2^2 + 3*v2^3 + 11*u2 - 22*u2*v2 + 11*u2*
      v2^2 - 12*u2^2 + 12*u2^2*v2 + 4*u2^3]*Nc^(-1)*v2 + 3*Log[mb2*
      mh2^(-1)]*G[0,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + Log[
      mb2*mh2^(-1)]*G[0,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/2*
      Log[mb2*mh2^(-1)]*G[0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 11*
      u2*v2 - 11*u2*v2^2 + 5*u2*v2^3 + 2*u2^2 - 11*u2^2*v2 + 9*u2^2*
      v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*u2^4]*v2 - 1/2*Log[mb2*mh2^(-1)]*G[
      0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2
       - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 17*u2*v2 - 19*u2*v2^2
       + 7*u2*v2^3 + 8*u2^2 - 20*u2^2*v2 + 12*u2^2*v2^2 - 6*u2^3 + 8*
      u2^3*v2 + 2*u2^4]*I*Nc^(-1)*Pi*v2 + 1/4*Log[mb2*mh2^(-1)]*G[0,0,
      v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[12 - 41
      *v2 + 49*v2^2 - 23*v2^3 + 3*v2^4 - 29*u2 + 49*u2*v2 - 33*u2*v2^2
       + 13*u2*v2^3 - 23*u2^2*v2 + 23*u2^2*v2^2 - 13*u2^3 + 19*u2^3*v2
       + 6*u2^4]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0,0,v2]*Den[ - 1
       + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[14 - 49*v2 + 63*
      v2^2 - 35*v2^3 + 7*v2^4 - 35*u2 + 92*u2*v2 - 79*u2*v2^2 + 22*u2*
      v2^3 + 29*u2^2 - 53*u2^2*v2 + 24*u2^2*v2^2 - 9*u2^3 + 11*u2^3*v2
       + 2*u2^4]*I*Nc*Pi*v2 - 1/4*Log[mb2*mh2^(-1)]*G[0,0,v2]*Den[ - 1
       + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[56 - 191*v2 + 239*
      v2^2 - 129*v2^3 + 25*v2^4 - 135*u2 + 371*u2*v2 - 363*u2*v2^2 + 
      127*u2*v2^3 + 132*u2^2 - 361*u2^2*v2 + 229*u2^2*v2^2 - 127*u2^3
       + 177*u2^3*v2 + 50*u2^4]*Nc*v2 + Log[mb2*mh2^(-1)]*G[0,0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[2 - 3*v2 + 
      v2^2 - u2 + 3*u2*v2 + 2*u2^2]*Nf*v2 - Log[mb2*mh2^(-1)]*G[0,0,0,
      u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nc^(-1)*
      v2 - Log[mb2*mh2^(-1)]*G[0,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[ - 2 + v2 + u2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,v2]
      *Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 14*v2
       + 18*v2^2 - 11*v2^3 + 3*v2^4 - 10*u2 + 26*u2*v2 - 25*u2*v2^2 + 9
      *u2*v2^3 + 8*u2^2 - 14*u2^2*v2 + 6*u2^2*v2^2 - 2*u2^3*v2 - 2*u2^4
      ]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,0,0,v2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[16 - 59*v2 + 78*v2^2 - 44*
      v2^3 + 9*v2^4 - 43*u2 + 114*u2*v2 - 99*u2*v2^2 + 28*u2*v2^3 + 36*
      u2^2 - 66*u2^2*v2 + 30*u2^2*v2^2 - 11*u2^3 + 13*u2^3*v2 + 2*u2^4]
      *Nc*v2 + Log[mb2*mh2^(-1)]*G[0,0,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2
       + Log[mb2*mh2^(-1)]*G[0,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)
      *v2 - Log[mb2*mh2^(-1)]*G[0,1,u2]*G[0,v2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[0,1,u2]*G[1,v2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[0,1,u2]*Den[ - 1 + v2 + u2]*
      I*Nc^(-1)*Pi*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0,1,v2]*G[1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,v2]*
      G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[
      0,1,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - Log[
      mb2*mh2^(-1)]*G[0,1,v2]*G[0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[1
       + u2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,v2]*G[0,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 - Log[mb2*mh2^(-1)]*G[0,1,v2]*G[1,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - Log[mb2*mh2^(-1)]*G[0,1,v2]*G[1,u2]*
      Den[ - 1 + v2 + u2]*Nc*v2 - 1/6*Log[mb2*mh2^(-1)]*G[0,1,v2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 11 - 9*v2 + 20
      *v2^2 - 20*u2 + 9*u2*v2 - 11*u2^2]*Nc*v2 + 1/3*Log[mb2*mh2^(-1)]*
      G[0,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 
      1 + v2^2 - u2 - u2^2]*Nf*v2 - Log[mb2*mh2^(-1)]*G[0,1,v2]*Den[ - 
      1 + v2]*Den[v2 + u2]*Num[1 + u2]*I*Nc*Pi*v2 + 3/2*Log[mb2*
      mh2^(-1)]*G[0,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,v2]*Den[ - 1 + v2 + u2]*v2 + 1/2*Log[mb2*mh2^(-1)
      ]*G[0,1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[0,1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[
       - 1 + 3*v2 - 4*v2^2 + 2*v2^3 - 4*u2 + 6*u2*v2 - 2*u2*v2^2 + 7*
      u2^2 - 7*u2^2*v2 - 4*u2^3]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[0
      ,1,0,v2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5*v2 + 2*v2^2 - 6*u2 + 5*
      u2*v2 + 4*u2^2]*Nc*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,v2]*Den[ - 
      1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[0,1,1,v2]*Den[
       - 1 + v2 + u2]*Nc*v2 + 2*Log[mb2*mh2^(-1)]*G[1,1 - v2,1 - v2,u2]
      *Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3*Log[mb2*mh2^(-1)]*G[1,1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - Log[mb2*mh2^(-1)]*G[1,1 - v2
      ,u2]*Den[ - 1 + v2 + u2]*v2 - 3*Log[mb2*mh2^(-1)]*G[1,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc*v2 + 2*Log[mb2*mh2^(-1)]*G[1,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + Log[mb2*mh2^(-1)]*G[1,1 - 
      v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3*Log[mb2*mh2^(-1)]*G[1
      ,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - Log[mb2*mh2^(-1)]*
      G[1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*v2 - 3*Log[mb2*mh2^(-1)]*G[1,
      u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 + 2*Log[mb2*mh2^(-1)]*G[1,
      u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/3*Log[mb2*
      mh2^(-1)]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc*Pi^2*v2 + 3*Log[mb2*
      mh2^(-1)]*G[1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - Log[mb2*
      mh2^(-1)]*G[1,u2]*Den[ - 1 + v2 + u2]*I*Pi*v2 - 3*Log[mb2*
      mh2^(-1)]*G[1,u2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)
      *v2 - 1/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1
       + v2 + u2]*Nc*v2 - 3/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[
      1 - v2,u2]*Den[ - 1 + v2 + u2]*v2 + 10/3*Log[mb2*mh2^(-1)]*G[1,v2
      ]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/3*Log[mb2*mh2^(-1)]*
      G[1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2 - Log[mb2*mh2^(-1)
      ]*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - Log[
      mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 + 3*Log[mb2*mh2^(-1)]*G[1,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1,v2]*G[ - v2,u2]*Den[
       - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)]*G[1,v2]*
      G[ - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 - 1/2*Log[mb2*mh2^(-1)
      ]*G[1,v2]*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[
      mb2*mh2^(-1)]*G[1,v2]*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 2
      *Log[mb2*mh2^(-1)]*G[1,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 1/12*Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 14*u2 - 28*
      u2*v2 + 14*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 4*u2^3]*Nc^(-1)*Pi^2*
      v2 + 1/6*Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[6 - 20*v2 + 24*v2^2 - 12*v2^3 + 2*v2^4
       - 14*u2 + 27*u2*v2 - 12*u2*v2^2 - u2*v2^3 + 3*u2^2 + 12*u2^2*v2
       - 15*u2^2*v2^2 + 12*u2^3 - 18*u2^3*v2 - 6*u2^4]*Nc*Pi^2*v2 - 3/2
      *Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 
      1/2*Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Pi*v2 - 1/3*
      Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*u2
      *v2 - 1/3*Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + u2]*Den[ - 1 + v2
       + u2]^2*Nf*u2*v2 - 1/3*Log[mb2*mh2^(-1)]*G[1,v2]*Den[ - 1 + u2]*
      Den[ - 1 + v2 + u2]^2*Num[3 - 3*v2 - 7*u2 + 3*u2*v2 + 3*u2^2]*Nc*
      v2 + 1/3*Log[mb2*mh2^(-1)]*G[1,v2]*Den[v2 + u2]*I*Nf*Pi*v2 - 1/6*
      Log[mb2*mh2^(-1)]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[
       - 11 + 2*v2 + 2*u2]*I*Nc*Pi*v2 + Log[mb2*mh2^(-1)]*G[1,0,1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[1,0,u2]*
      G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + Log[mb2*mh2^(-1)]*G[1,0,
      u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 3*Log[mb2*mh2^(-1)]*G[1
      ,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*
      mh2^(-1)]*G[1,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 
      1/2*Log[mb2*mh2^(-1)]*G[1,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc*v2 - 4*Log[mb2*mh2^(-1)]*G[1,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 + 1/4*Log[mb2*mh2^(-1)]*G[1,0,v2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 19 + 59*v2 - 61*v2^2 + 21*v2^3 + 24*u2
       - 74*u2*v2 + 50*u2*v2^2 - 35*u2^2 + 35*u2^2*v2 + 6*u2^3]*Nc^(-1)
      *v2 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + 
      v2 + u2]^3*Num[ - 2 + 6*v2 - 6*v2^2 + 2*v2^3 + 10*u2 - 20*u2*v2
       + 10*u2*v2^2 - 11*u2^2 + 11*u2^2*v2 + 4*u2^3]*I*Nc^(-1)*Pi*v2 - 
      1/12*Log[mb2*mh2^(-1)]*G[1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 22 - 25*v2 + 201*v2^2 - 239*v2^3 + 85*
      v2^4 - 47*u2 + 273*u2*v2 - 471*u2*v2^2 + 245*u2*v2^3 + 72*u2^2 - 
      303*u2^2*v2 + 231*u2^2*v2^2 - 71*u2^3 + 67*u2^3*v2 - 4*u2^4]*Nc*
      v2 + 1/2*Log[mb2*mh2^(-1)]*G[1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*
      u2 + 14*u2*v2 - 13*u2*v2^2 + 4*u2*v2^3 + 5*u2^2 - 11*u2^2*v2 + 6*
      u2^2*v2^2 - 3*u2^3 + 5*u2^3*v2 + 2*u2^4]*I*Nc*Pi*v2 + 1/3*Log[mb2
      *mh2^(-1)]*G[1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[ - 1 + v2^2 - u2 - u2^2]*Nf*v2 - 1/2*Log[mb2*mh2^(-1)]*G[
      1,0,v2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 2*u2 + 6*u2
      *v2 + 3*u2^2]*v2 + 3*Log[mb2*mh2^(-1)]*G[1,0,0,v2]*Den[ - 1 + v2]
      *Den[ - 1 + v2 + u2]*Nc^(-1)*u2*v2 + Log[mb2*mh2^(-1)]*G[1,0,0,v2
      ]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Nc*u2*v2 - 3*Log[mb2*
      mh2^(-1)]*G[1,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + Log[
      mb2*mh2^(-1)]*G[1,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 3*Log[
      mb2*mh2^(-1)]*G[1,1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 
      Log[mb2*mh2^(-1)]*G[1,1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 - 3
      *Log[mb2*mh2^(-1)]*G[1,1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2
       + Log[mb2*mh2^(-1)]*G[1,1,u2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 - 1/
      2*Log[mb2*mh2^(-1)]*G[1,1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 1/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*G[1 - v2,u2]*Den[ - 
      1 + v2 + u2]*Nc*v2 + 2*Log[mb2*mh2^(-1)]*G[1,1,v2]*G[1,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 3/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*Log[mb2*mh2^(-1)]*G[1,1,v2]*Den[
       - 1 + v2 + u2]*v2 + 10/3*Log[mb2*mh2^(-1)]*G[1,1,v2]*Den[ - 1 + 
      v2 + u2]*Nc*v2 - 1/3*Log[mb2*mh2^(-1)]*G[1,1,v2]*Den[ - 1 + v2 + 
      u2]*Nf*v2 - Log[mb2*mh2^(-1)]*G[1,1,v2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 + 1/2*Log[mb2*mh2^(-1)]*G[1,1,0,v2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 7 + 21*v2 - 21*v2^2 + 7*v2^3 + 28*u2
       - 56*u2*v2 + 28*u2*v2^2 - 35*u2^2 + 35*u2^2*v2 + 12*u2^3]*Nc*v2
       + 1/2*Log[mb2*mh2^(-1)]*G[1,1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2
       + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 - 2*u2 + 4*u2*v2 - 2*
      u2*v2^2 + 7*u2^2 - 7*u2^2*v2 - 4*u2^3]*Nc^(-1)*v2 - 1/2*Log[mb2*
      mh2^(-1)]*G[1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*Log[
      mb2*mh2^(-1)]*G[1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/12*Log[
      mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[2 - 9*v2 + 15*v2^2 - 11*v2^3 + 3*v2^4 - 7*u2 + 17*u2*v2 - 13*
      u2*v2^2 + 3*u2*v2^3 + 2*u2^2 + 4*u2^2*v2 - 6*u2^2*v2^2 + 6*u2^3
       - 10*u2^3*v2 - 4*u2^4]*I*Nc^(-1)*Pi^3*v2 + 1/12*Log[mb2*mh2^(-1)
      ]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 16*v2
       + 24*v2^2 - 16*v2^3 + 4*v2^4 - 12*u2 + 33*u2*v2 - 30*u2*v2^2 + 9
      *u2*v2^3 + 9*u2^2 - 12*u2^2*v2 + 3*u2^2*v2^2 + 2*u2^3 - 6*u2^3*v2
       - 4*u2^4]*I*Nc*Pi^3*v2 + 1/12*Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[21 - 83*v2 + 120*v2^2 - 75
      *v2^3 + 17*v2^4 - 62*u2 + 186*u2*v2 - 171*u2*v2^2 + 47*u2*v2^3 + 
      66*u2^2 - 106*u2^2*v2 + 40*u2^2*v2^2 - 10*u2^3 + 7*u2^3*v2 - 3*
      u2^4]*Nc^(-1)*Pi^2*v2 - 1/12*Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[43 - 154*v2 + 207*v2^2 - 
      124*v2^3 + 28*v2^4 - 111*u2 + 313*u2*v2 - 284*u2*v2^2 + 82*u2*
      v2^3 + 106*u2^2 - 183*u2^2*v2 + 77*u2^2*v2^2 - 23*u2^3 + 20*u2^3*
      v2 - 3*u2^4]*Nc*Pi^2*v2 + 6*Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2 + 2*u2*v2
       + u2^2]*Nc^(-1)*v2 - 2*Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2 + 2*u2*v2 + 
      u2^2]*v2 - 6*Log[mb2*mh2^(-1)]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2
       - 1/3*Log[mb2*mh2^(-1)]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*I*
      Nf*Pi*u2*v2 - 1/3*Log[mb2*mh2^(-1)]*Den[ - 1 + u2]*Den[v2 + u2]^2
      *Den[ - 1 + v2 + u2]^2*Num[6 - 12*v2 + v2^2 - 18*u2 + 14*u2*v2 + 
      13*u2^2]*I*Pi*u2*v2 + 1/12*Log[mb2*mh2^(-1)]*Den[ - 1 + u2]*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 24*v2 + 36*v2^2 - 12*v2^3
       - 96*u2 + 240*u2*v2 - 65*u2*v2^2 + 12*u2*v2^3 + 276*u2^2 - 238*
      u2^2*v2 + 33*u2^2*v2^2 - 185*u2^3 + 30*u2^3*v2 + 9*u2^4]*I*Nc*Pi*
      v2 - 1/6*Log[mb2*mh2^(-1)]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 9*u2 - 20*u2*v2 + 9*u2*v2^2
       - 11*u2^2 + 9*u2^2*v2 + 3*u2^3]*Pi^2*v2 + 1/6*Log[mb2*mh2^(-1)]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nf*Pi^2*v2
       - 1/4*Log[mb2*mh2^(-1)]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*
      Num[24 - 48*v2 + v2^2 - 48*u2 + 2*u2*v2 + u2^2]*I*Nc^(-1)*Pi*u2*
      v2 + 1/2*G[1 - v2,1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 1/2*G[1 - v2,1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc*v2 + 3/2*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 - 17/4*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]
      *Nc*v2 + 1/2*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2
       + 3/2*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*
      Pi*v2 + 3/2*G[1 - v2,1 - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 1/2*G[1 - v2,1 - v2, - v2,u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]*Num[2*v2 - 7*v2^2 + 5*v2^3 - 2*u2 - u2
      *v2 + 5*u2*v2^2 + 2*u2^2]*I*Nc*Pi + 1/2*G[1 - v2,1 - v2, - v2,u2]
      *Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[1 - v2,1 - v2, - v2,
      0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[2*v2 - 
      7*v2^2 + 5*v2^3 - 2*u2 - u2*v2 + 5*u2*v2^2 + 2*u2^2]*Nc + 1/2*G[1
       - v2,1 - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/6*G[1
       - v2,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[ - v2 + 4*v2^2
       + 3*u2]*Nc*Pi^2 - 1/12*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*Pi^2*v2 + 3/2*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 - 29/12*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*
      Nc*Pi*v2 + 1/6*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2
       + 1/3*G[1 - v2,1 - v2,u2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*
      u2*v2 + 1/3*G[1 - v2,1 - v2,u2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2
      ]^2*Nf*u2*v2 + 1/3*G[1 - v2,1 - v2,u2]*Den[ - 1 + u2]*Den[ - 1 + 
      v2 + u2]^2*Num[3 - 3*v2 - 7*u2 + 3*u2*v2 + 3*u2^2]*Nc*v2 + 3/2*G[
      1 - v2,1 - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3/2*
      G[1 - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 17/4*G[1
       - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*G[1 - v2,1 - 
      v2,0,u2]*Den[ - 1 + v2 + u2]*Nf*v2 + 2*G[1 - v2,1 - v2,0,u2]*Den[
       - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[1 - v2,1 - v2,0,u2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*
      I*Nc*Pi + 3/2*G[1 - v2,1 - v2,0,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)
      *v2 - 1/2*G[1 - v2,1 - v2,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*Nc + G[1 - v2,1 - v2,1,1 - 
      v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[ - 1 + 2*v2 + u2]*Nc*v2 - 
      5*G[1 - v2,1 - v2,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 
      G[1 - v2,1 - v2,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[ - 1 + 2*v2
       + u2]*I*Nc*Pi*v2 - 5*G[1 - v2,1 - v2,1,u2]*Den[ - 1 + v2 + u2]*I
      *Nc^(-1)*Pi*v2 - G[1 - v2, - v2,1 - v2,u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + 
      v2^4 - 5*u2 + 18*u2*v2 - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2 - 15*
      u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2 + u2^4]*I*Nc*Pi*v2 + 
      G[1 - v2, - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 
      G[1 - v2, - v2,1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 18*
      u2*v2 - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2 - 15*u2^2*v2 + 6*u2^2*
      v2^2 - 3*u2^3 + 4*u2^3*v2 + u2^4]*Nc*v2 + G[1 - v2, - v2,1 - v2,0
      ,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1 - v2, - v2, - v2,u2]*
      Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + 
      v2^3 - 2*u2 + 2*u2*v2 + 3*u2^2 - 3*u2^2*v2 - 2*u2^3]*I*Nc*Pi*v2
       - G[1 - v2, - v2, - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2
       - G[1 - v2, - v2, - v2,0,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 - 2*u2 + 2*u2*v2 + 3*u2^2 - 3*
      u2^2*v2 - 2*u2^3]*Nc*v2 - G[1 - v2, - v2, - v2,0,u2]*Den[ - 1 + 
      v2 + u2]*Nc^(-1)*v2 - 1/4*G[1 - v2, - v2,u2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[21*v2 - 84*v2^2 + 126*v2^3
       - 84*v2^4 + 21*v2^5 + 17*u2 - 100*u2*v2 + 210*u2*v2^2 - 188*u2*
      v2^3 + 61*u2*v2^4 - 24*u2^2 + 115*u2^2*v2 - 150*u2^2*v2^2 + 59*
      u2^2*v2^3 + 27*u2^3 - 50*u2^3*v2 + 19*u2^3*v2^2 - 4*u2^4]*I*
      Nc^(-1)*Pi*v2 + 1/12*G[1 - v2, - v2,u2]*Den[ - 1 + v2]^2*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[63*v2 - 252*v2^2 + 378*v2^3 - 
      252*v2^4 + 63*v2^5 + 111*u2 - 284*u2*v2 + 454*u2*v2^2 - 500*u2*
      v2^3 + 219*u2*v2^4 + 64*u2^2 - 155*u2^2*v2 - 158*u2^2*v2^2 + 249*
      u2^2*v2^3 - 183*u2^3 + 198*u2^3*v2 + 93*u2^3*v2^2 + 108*u2^4]*I*
      Nc*Pi*v2 + 1/12*G[1 - v2, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[24 - 83*v2 + 105*v2^2 - 57*v2^3 + 11*
      v2^4 - 59*u2 + 197*u2*v2 - 185*u2*v2^2 + 47*u2*v2^3 + 92*u2^2 - 
      167*u2^2*v2 + 75*u2^2*v2^2 - 39*u2^3 + 53*u2^3*v2 + 14*u2^4]*Nc*
      Pi^2*v2 - 1/12*G[1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      Pi^2*v2 + 2/3*G[1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*I*Nf*Pi*u2
      *v2 - G[1 - v2, - v2,0,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*
      u2 + 18*u2*v2 - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2 - 15*u2^2*v2 + 6*
      u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2 + u2^4]*Nc*v2 + G[1 - v2, - v2,0,1
       - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/4*G[1 - v2, - v2,0,
      u2]*Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[21*v2
       - 84*v2^2 + 126*v2^3 - 84*v2^4 + 21*v2^5 + 17*u2 - 100*u2*v2 + 
      210*u2*v2^2 - 188*u2*v2^3 + 61*u2*v2^4 - 24*u2^2 + 115*u2^2*v2 - 
      150*u2^2*v2^2 + 59*u2^2*v2^3 + 27*u2^3 - 50*u2^3*v2 + 19*u2^3*
      v2^2 - 4*u2^4]*Nc^(-1)*v2 + 1/12*G[1 - v2, - v2,0,u2]*Den[ - 1 + 
      v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[63*v2 - 252*v2^2 + 
      378*v2^3 - 252*v2^4 + 63*v2^5 + 111*u2 - 284*u2*v2 + 454*u2*v2^2
       - 500*u2*v2^3 + 219*u2*v2^4 + 64*u2^2 - 155*u2^2*v2 - 158*u2^2*
      v2^2 + 249*u2^2*v2^3 - 183*u2^3 + 198*u2^3*v2 + 93*u2^3*v2^2 + 
      108*u2^4]*Nc*v2 - G[1 - v2, - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5
      *u2 + 17*u2*v2 - 17*u2*v2^2 + 5*u2*v2^3 + 8*u2^2 - 17*u2^2*v2 + 9
      *u2^2*v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*u2^4]*I*Nc*Pi*v2 + 2/3*G[1 - 
      v2, - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[1 - v2, - 
      v2,0,0,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2
       - 3*v2^2 + v2^3 - 4*u2*v2 + 4*u2*v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*
      u2^3]*Nc*v2 - 1/2*G[1 - v2, - v2,0,0,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 1/36*G[1 - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[6*v2^2 - 24*v2^3 + 36*v2^4 - 24*v2^5 + 
      6*v2^6 - 21*u2*v2 + 105*u2*v2^2 - 213*u2*v2^3 + 219*u2*v2^4 - 114
      *u2*v2^5 + 24*u2*v2^6 + 63*u2^2 - 198*u2^2*v2 + 311*u2^2*v2^2 - 
      226*u2^2*v2^3 + 2*u2^2*v2^4 + 42*u2^2*v2^5 + 6*u2^2*v2^6 - 147*
      u2^3 + 724*u2^3*v2 - 1151*u2^3*v2^2 + 580*u2^3*v2^3 - 30*u2^3*
      v2^4 + 24*u2^3*v2^5 + 254*u2^4 - 862*u2^4*v2 + 728*u2^4*v2^2 - 
      102*u2^4*v2^3 + 36*u2^4*v2^4 - 180*u2^5 + 330*u2^5*v2 - 66*u2^5*
      v2^2 + 24*u2^5*v2^3 + 60*u2^6 - 12*u2^6*v2 + 6*u2^6*v2^2]*Nc*Pi^2
      *u2^(-1)*v2 - 1/12*G[1 - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[11*v2^2 - 41*v2^3 + 57*v2^4 - 35*v2^5
       + 8*v2^6 - 6*u2 + 46*u2*v2 - 135*u2*v2^2 + 190*u2*v2^3 - 129*u2*
      v2^4 + 34*u2*v2^5 + 23*u2^2 - 111*u2^2*v2 + 213*u2^2*v2^2 - 179*
      u2^2*v2^3 + 54*u2^2*v2^4 - 23*u2^3 + 96*u2^3*v2 - 113*u2^3*v2^2
       + 38*u2^3*v2^3 + 16*u2^4 - 30*u2^4*v2 + 10*u2^4*v2^2 - 2*u2^5]*
      Nc^(-1)*Pi^2*v2 + 1/12*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[10*v2 - 43*v2^2 + 69*v2^3 - 49*v2^4 + 
      13*v2^5 + 4*u2 - 49*u2*v2 + 115*u2*v2^2 - 111*u2*v2^3 + 41*u2*
      v2^4 - 12*u2^2 + 58*u2^2*v2 - 91*u2^2*v2^2 + 45*u2^2*v2^3 + 12*
      u2^3 - 33*u2^3*v2 + 19*u2^3*v2^2 - 4*u2^4 + 2*u2^4*v2]*I*Nc*Pi^3
       - 1/4*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^2*Num[2 + 9*v2 - 19*v2^2 + 8*v2^3 + 11*u2 - 31*u2*v2 + 16*u2*
      v2^2 - 12*u2^2 + 8*u2^2*v2]*I*Nc^(-1)*Pi*u2*v2 + 1/12*G[1 - v2,u2
      ]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 24*
      v2 + 96*v2^2 - 108*v2^3 + 36*v2^4 + 20*u2 + 6*u2*v2 - 119*u2*v2^2
       + 45*u2*v2^3 + 48*u2*v2^4 - 46*u2^2 - 32*u2^2*v2 + 30*u2^2*v2^2
       + 132*u2^2*v2^3 - 21*u2^3 + 69*u2^3*v2 + 120*u2^3*v2^2 + 48*u2^4
       + 36*u2^4*v2]*I*Nc*Pi*v2 + 2*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 2/3*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi^3*
      v2 - 1/3*G[1 - v2,u2]*Den[ - 1 + u2]^2*Den[ - 1 + v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]*Num[ - 11 + 10*v2 + v2^2 + 21*u2 - 28*u2*v2
       - 4*u2*v2^2 - 18*u2^2 + 28*u2^2*v2 + u2^2*v2^2 + 21*u2^3 - 10*
      u2^3*v2 - 11*u2^4]*Nc*v2 - 2/3*G[1 - v2,u2]*Den[ - 1 + u2]^2*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2
       - 3*u2 + 5*u2*v2 - u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2 - 3*
      u2^3 + 2*u2^3*v2 + u2^4]*Nf*v2 - 2/3*G[1 - v2,u2]*Den[ - 1 + u2]^
      2*Den[ - 1 + v2 + u2]*u2*v2 + 1/18*G[1 - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 6*u2 + 8*u2*v2 + 5*u2^2
      ]*Nf*Pi^2*v2 - 2/3*G[1 - v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2
      ]^2*Num[ - 1 + 2*v2 + 2*u2]*I*Nf*Pi*u2*v2 + 3/2*G[1 - v2,0,1 - v2
      ,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3/2*G[1 - v2,0,1 - 
      v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 17/4*G[1 - v2,0,1 - v2,u2
      ]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*G[1 - v2,0,1 - v2,u2]*Den[ - 1
       + v2 + u2]*Nf*v2 + 2*G[1 - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*I
      *Nc^(-1)*Pi*v2 - 1/2*G[1 - v2,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*I*Nc*Pi + 3/2*G[1
       - v2,0,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1 - 
      v2,0,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*
      u2 + 3*u2*v2 + 2*u2^2]*Nc + G[1 - v2,0, - v2,u2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2]*I*Nc*Pi - G[1 - v2,
      0, - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + G[1 - v2,0, - 
      v2,0,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2
       - u2]*Nc - G[1 - v2,0, - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2
       + 1/6*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[4
       - 19*v2 + 33*v2^2 - 25*v2^3 + 7*v2^4 - 12*u2 + 41*u2*v2 - 48*u2*
      v2^2 + 19*u2*v2^3 + 12*u2^2 - 29*u2^2*v2 + 17*u2^2*v2^2 - 4*u2^3
       + 5*u2^3*v2]*Nc*Pi^2 - 1/4*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^2*Num[2 + 9*v2 - 19*v2^2 + 8*v2^3 + 11
      *u2 - 31*u2*v2 + 16*u2*v2^2 - 12*u2^2 + 8*u2^2*v2]*Nc^(-1)*u2*v2
       + 1/12*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^2*Num[ - 24*v2 + 96*v2^2 - 108*v2^3 + 36*v2^4 + 20*u2 + 
      6*u2*v2 - 119*u2*v2^2 + 45*u2*v2^3 + 48*u2*v2^4 - 46*u2^2 - 32*
      u2^2*v2 + 30*u2^2*v2^2 + 132*u2^2*v2^3 - 21*u2^3 + 69*u2^3*v2 + 
      120*u2^3*v2^2 + 48*u2^4 + 36*u2^4*v2]*Nc*v2 - 3/4*G[1 - v2,0,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*Pi^2*v2 + 1/6*G[1 - v2,0,u2]*Den[ - 1
       + v2 + u2]*I*Nf*Pi*v2 + 1/2*G[1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^2*Num[ - 3*v2 + 3*v2^2 - u2 + 5*u2*v2 + 2*u2^2]*I*
      Nc^(-1)*Pi*v2 - 2/3*G[1 - v2,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*Nf*u2*v2 - 1/12*G[1 - v2,0,u2]*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 29*v2^2 + 29*v2^3 + 
      48*u2 - 178*u2*v2 + 81*u2*v2^2 - 149*u2^2 + 75*u2^2*v2 + 23*u2^3]
      *I*Nc*Pi*v2 + 3/2*G[1 - v2,0,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 1/2*G[1 - v2,0,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*Nc + 3/2*G[1 - v2,0,
      0,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1 - v2,0,0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 3*v2 + 3*v2^2 - u2 + 5*
      u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 1/6*G[1 - v2,0,0,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[2 + v2 + u2]*Nf*v2 - G[1 - v2,0,0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2 - u2 + u2*v2 + u2^2]*I*Nc
      *Pi - 1/12*G[1 - v2,0,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*
      Num[ - 22*v2 - 7*v2^2 + 29*v2^3 + 26*u2 - 134*u2*v2 + 81*u2*v2^2
       - 127*u2^2 + 75*u2^2*v2 + 23*u2^3]*Nc*v2 + 1/2*G[1 - v2,0,0,0,u2
      ]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[1 - v2,0,0,0,u2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]*Num[ - 3 + 2*v2 + 2*u2]*Nc*v2 + G[1 - v2,0,
      1,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[
       - 1 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2 - G[1 - v2,0,1,1 - v2,u2
      ]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[1 - v2,0,1,u2]*Den[ - 1 + v2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + v2^2 - u2 + 2*u2*v2
       + u2^2]*I*Nc*Pi*v2 - G[1 - v2,0,1,u2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 - G[1 - v2,1,1 - v2,1 - v2,u2]*Den[ - 1 + v2]*Den[
      v2 + u2]*Num[ - v2 - 2*u2 + u2*v2]*Nc - 4*G[1 - v2,1,1 - v2,1 - 
      v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/3*G[1 - v2,1,1 - v2,u2]
      *Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 3*
      v2^2 + 9*v2^3 - 9*v2^4 + 3*v2^5 - 6*u2*v2 + 43*u2*v2^2 - 87*u2*
      v2^3 + 69*u2*v2^4 - 19*u2*v2^5 - 30*u2^2 + 179*u2^2*v2 - 397*u2^2
      *v2^2 + 314*u2^2*v2^3 - 69*u2^2*v2^4 + 3*u2^2*v2^5 + 91*u2^3 - 
      383*u2^3*v2 + 397*u2^3*v2^2 - 87*u2^3*v2^3 + 9*u2^3*v2^4 - 91*
      u2^4 + 179*u2^4*v2 - 43*u2^4*v2^2 + 9*u2^4*v2^3 + 30*u2^5 - 6*
      u2^5*v2 + 3*u2^5*v2^2]*Nc*u2^(-1)*v2 - 1/2*G[1 - v2,1,1 - v2,u2]*
      Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]*Num[5*v2^2 - 
      14*v2^3 + 9*v2^4 + 2*u2 + 2*u2*v2 - 16*u2*v2^2 + 14*u2*v2^3 + 
      u2^2 - 2*u2^2*v2 + 5*u2^2*v2^2 + 2*u2^3]*Nc^(-1)*v2 + G[1 - v2,1,
      1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + 
      v2^2 + 2*u2]*I*Nc*Pi - 1/3*G[1 - v2,1,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nf*v2 - 2*G[1 - v2,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)
      *Pi*v2 + G[1 - v2,1,1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[ - 1 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2 - G[
      1 - v2,1,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/3*G[1 - 
      v2,1,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*
      Num[ - 3*v2^2 + 9*v2^3 - 9*v2^4 + 3*v2^5 - 6*u2*v2 + 43*u2*v2^2
       - 87*u2*v2^3 + 69*u2*v2^4 - 19*u2*v2^5 - 30*u2^2 + 179*u2^2*v2
       - 397*u2^2*v2^2 + 314*u2^2*v2^3 - 69*u2^2*v2^4 + 3*u2^2*v2^5 + 
      91*u2^3 - 383*u2^3*v2 + 397*u2^3*v2^2 - 87*u2^3*v2^3 + 9*u2^3*
      v2^4 - 91*u2^4 + 179*u2^4*v2 - 43*u2^4*v2^2 + 9*u2^4*v2^3 + 30*
      u2^5 - 6*u2^5*v2 + 3*u2^5*v2^2]*I*Nc*Pi*u2^(-1)*v2 - 1/2*G[1 - v2
      ,1,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]*Num[5*
      v2^2 - 14*v2^3 + 9*v2^4 + 2*u2 + 2*u2*v2 - 16*u2*v2^2 + 14*u2*
      v2^3 + u2^2 - 2*u2^2*v2 + 5*u2^2*v2^2 + 2*u2^3]*I*Nc^(-1)*Pi*v2
       + 1/6*G[1 - v2,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]*Num[9*v2 - 11*v2^2 + 2*v2^3 + 2*u2 - 6*u2*v2 - u2*v2^2 - 2
      *u2^2 - 3*u2^2*v2]*Nc*Pi^2 - 2/3*G[1 - v2,1,u2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*Pi^2*v2 - 1/3*G[1 - v2,1,u2]*Den[ - 1 + v2 + u2]*I*Nf
      *Pi*v2 + G[1 - v2,1,0,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[ - 1 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2 - G[
      1 - v2,1,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[1 - v2,1
      ,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1
       + v2^2 - u2 + 2*u2*v2 + u2^2]*I*Nc*Pi*v2 - G[1 - v2,1,0,u2]*Den[
       - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 2*G[1 - v2,1,1,1 - v2,u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2^2 + 2*
      v2^3 - u2 + 2*u2*v2^2 + u2^2]*Nc + 2*G[1 - v2,1,1,1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 2*G[1 - v2,1,1,u2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2^2 + 2*v2^3 - u2 + 2*
      u2*v2^2 + u2^2]*I*Nc*Pi + 2*G[1 - v2,1,1,u2]*Den[ - 1 + v2 + u2]*
      I*Nc^(-1)*Pi*v2 + 1/2*G[ - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[ - v2,1 - v2,1 - v2,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[ - 2*v2 + v2^2 + 2*u2 - u2*v2 - 2*u2^2]*I
      *Nc*Pi + 1/2*G[ - v2,1 - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 1/2*G[ - v2,1 - v2,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 
      1 + v2 + u2]*Num[ - 2*v2 + v2^2 + 2*u2 - u2*v2 - 2*u2^2]*Nc + 1/2
      *G[ - v2,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[8 - 10*v2 + 3
      *v2^2 - 6*u2 + 6*u2*v2 + 3*u2^2]*I*Nc*Pi*v2 + 1/2*G[ - v2,1 - v2,
       - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[v2^2 + 4*u2 + 2*u2*v2 + u2^2]
      *I*Nc^(-1)*Pi*v2 + 1/2*G[ - v2,1 - v2, - v2,0,u2]*Den[ - 1 + v2
       + u2]^3*Num[8 - 10*v2 + 3*v2^2 - 6*u2 + 6*u2*v2 + 3*u2^2]*Nc*v2
       + 1/2*G[ - v2,1 - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[v2^2
       + 4*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 + 2/3*G[ - v2,1 - v2,u2]*
      Den[ - 1 + v2 + u2]^3*I*Nf*Pi*u2*v2 + 1/12*G[ - v2,1 - v2,u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + 5*v2^2 + 10*u2*v2 + 5*
      u2^2]*Nc^(-1)*Pi^2*v2 - 1/12*G[ - v2,1 - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[6*v2 - 34*v2^2 + 11*v2^3 + 11*v2^4 - 6*u2
       - 16*u2*v2 + 18*u2*v2^2 + 39*u2*v2^3 + 18*u2^2 - 11*u2^2*v2 + 51
      *u2^2*v2^2 - 18*u2^3 + 29*u2^3*v2 + 6*u2^4]*Nc*Pi^2 + 1/12*G[ - 
      v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 24*v2^2
       + 12*v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 136*
      u2^2*v2 - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2 + 36
      *u2^3*v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*I*Nc*Pi*u2^(-1)*v2
       + 1/4*G[ - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[
       - v2 + 3*v2^2 + 3*u2 + 2*u2*v2 - u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[
       - v2,1 - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[
       - v2,1 - v2,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[
       - 2*v2 + v2^2 + 2*u2 - u2*v2 - 2*u2^2]*Nc + 2/3*G[ - v2,1 - v2,0
      ,u2]*Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[ - v2,1 - v2,0,u2]*
      Den[ - 1 + v2 + u2]^3*Num[v2 + u2]^2*I*Nc^(-1)*Pi*v2 + 1/2*G[ - 
      v2,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 - 6*
      v2^2 + 3*v2^4 - 2*u2 - 18*u2*v2^2 + 11*u2*v2^3 + 6*u2^2 - 24*u2^2
      *v2 + 15*u2^2*v2^2 - 6*u2^3 + 9*u2^3*v2 + 2*u2^4]*I*Nc*Pi + 1/12*
      G[ - v2,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 24
      *v2^2 + 12*v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 
      136*u2^2*v2 - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2
       + 36*u2^3*v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*Nc*u2^(-1)*v2
       + 1/4*G[ - v2,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*
      Num[ - v2 + 3*v2^2 + 3*u2 + 2*u2*v2 - u2^2]*Nc^(-1)*v2 + 1/2*G[
       - v2,1 - v2,0,0,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 2*v2 + 3*
      v2^2 - 14*u2 + 6*u2*v2 + 3*u2^2]*Nc*v2 - 1/2*G[ - v2,1 - v2,0,0,
      u2]*Den[ - 1 + v2 + u2]^3*Num[v2 + u2]^2*Nc^(-1)*v2 + 1/2*G[ - v2
      ,1 - v2,1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 + 
      2*u2*v2 + u2^2]*Nc^(-1)*v2 + 1/2*G[ - v2,1 - v2,1,1 - v2,u2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*
      v2^4 + 2*u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2
      *v2 + 3*u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4]*Nc + 1/2*G[ - v2
      ,1 - v2,1,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 + 2*u2*v2
       + u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[ - v2,1 - v2,1,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*v2^4 + 2*
      u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2*v2 + 3*
      u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4]*I*Nc*Pi - 1/2*G[ - v2,
       - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 2*v2^2 - 2*
      u2 + 4*u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 - 1/2*G[ - v2, - v2,1 - v2
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5*v2 + 2*v2^2 + 7*u2 + 4*u2*v2
       + 2*u2^2]*I*Nc*Pi*v2 - 1/2*G[ - v2, - v2,1 - v2,0,u2]*Den[ - 1
       + v2 + u2]^3*Num[1 - 2*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*
      Nc^(-1)*v2 - 1/2*G[ - v2, - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]^3
      *Num[4 - 5*v2 + 2*v2^2 + 7*u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 - G[ - v2
      , - v2, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 7*
      v2 - 8*v2^2 + 3*v2^3 + 7*u2 - 14*u2*v2 + 9*u2*v2^2 - 6*u2^2 + 9*
      u2^2*v2 + 3*u2^3]*I*Nc^(-1)*Pi*v2 + 1/2*G[ - v2, - v2, - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2^2 - v2^3 + 2*v2^4 + 
      4*u2 - 13*u2*v2 + 2*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 15*u2^2*v2 - 
      6*u2^2*v2^2 + 12*u2^3 - 10*u2^3*v2 - 4*u2^4]*I*Nc*Pi - G[ - v2,
       - v2, - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 7
      *v2 - 8*v2^2 + 3*v2^3 + 7*u2 - 14*u2*v2 + 9*u2*v2^2 - 6*u2^2 + 9*
      u2^2*v2 + 3*u2^3]*Nc^(-1)*v2 + 1/2*G[ - v2, - v2, - v2,0,u2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2^2 - v2^3 + 2*v2^4 + 4*u2
       - 13*u2*v2 + 2*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 15*u2^2*v2 - 6*
      u2^2*v2^2 + 12*u2^3 - 10*u2^3*v2 - 4*u2^4]*Nc + 1/2*G[ - v2, - v2
      ,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2
       + 3*v2^3 + 9*u2 - 22*u2*v2 + 11*u2*v2^2 - 13*u2^2 + 13*u2^2*v2
       + 5*u2^3]*I*Nc^(-1)*Pi*v2 + 1/12*G[ - v2, - v2,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[14 - 40*v2 + 38*v2^2 + 3*v2^3 - 40*u2
       + 92*u2*v2 + 9*u2*v2^2 + 54*u2^2 + 9*u2^2*v2 + 3*u2^3]*Nc^(-1)*
      Pi^2*v2 + 1/12*G[ - v2, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]
      ^3*Num[ - 30*v2 + 139*v2^2 - 131*v2^3 + 37*v2^4 + 8*u2 + 115*u2*
      v2 - 230*u2*v2^2 + 103*u2*v2^3 - 24*u2^2 - 75*u2^2*v2 + 87*u2^2*
      v2^2 + 24*u2^3 + 13*u2^3*v2 - 8*u2^4]*Nc*Pi^2 - 1/2*G[ - v2, - v2
      ,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[4*v2^2 - 4*v2^3 + 2
      *v2^4 + 9*u2*v2 - 21*u2*v2^2 + 11*u2*v2^3 + u2*v2^4 - 11*u2^2 + 
      18*u2^2*v2 - u2^2*v2^2 + 4*u2^2*v2^3 + 2*u2^2*v2^4 + 35*u2^3 - 27
      *u2^3*v2 + 6*u2^3*v2^2 + 8*u2^3*v2^3 - 17*u2^4 + 4*u2^4*v2 + 12*
      u2^4*v2^2 + u2^5 + 8*u2^5*v2 + 2*u2^6]*I*Nc*Pi*u2^(-1)*v2 - 1/2*
      G[ - v2, - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 2
      *v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 - 1/2*G[ - v2, - v2,0
      ,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5*v2 + 2*v2^2 + 7*u2 + 
      4*u2*v2 + 2*u2^2]*Nc*v2 + 1/2*G[ - v2, - v2,0,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 9*u2 - 
      22*u2*v2 + 11*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 5*u2^3]*Nc^(-1)*v2
       - 1/2*G[ - v2, - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[2 - 5*v2 + 4*v2^2 + v2^3 - 5*u2 + 12*u2*v2 + 3*u2*v2^2 + 8*
      u2^2 + 3*u2^2*v2 + u2^3]*I*Nc^(-1)*Pi*v2 - 1/2*G[ - v2, - v2,0,u2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 + 6*v2^2 - 9*v2^3
       + 3*v2^4 + 4*u2 - 6*u2*v2 - 18*u2*v2^2 + 5*u2*v2^3 - 12*u2^2 + 3
      *u2^2*v2 - 3*u2^2*v2^2 + 12*u2^3 - 9*u2^3*v2 - 4*u2^4]*I*Nc*Pi - 
      1/2*G[ - v2, - v2,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[
      4*v2^2 - 4*v2^3 + 2*v2^4 + 9*u2*v2 - 21*u2*v2^2 + 11*u2*v2^3 + u2
      *v2^4 - 11*u2^2 + 18*u2^2*v2 - u2^2*v2^2 + 4*u2^2*v2^3 + 2*u2^2*
      v2^4 + 35*u2^3 - 27*u2^3*v2 + 6*u2^3*v2^2 + 8*u2^3*v2^3 - 17*u2^4
       + 4*u2^4*v2 + 12*u2^4*v2^2 + u2^5 + 8*u2^5*v2 + 2*u2^6]*Nc*
      u2^(-1)*v2 - 1/2*G[ - v2, - v2,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 2 + 8*v2 - 10*v2^2 + 3*v2^3 + 8*u2 - 16*u2*v2 + 9
      *u2*v2^2 - 6*u2^2 + 9*u2^2*v2 + 3*u2^3]*Nc^(-1)*v2 + 1/2*G[ - v2,
       - v2,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 14*v2 + 
      34*v2^2 - 26*v2^3 + 7*v2^4 - 4*u2 + 46*u2*v2 - 40*u2*v2^2 + 25*u2
      *v2^3 + 12*u2^2 - 26*u2^2*v2 + 33*u2^2*v2^2 - 12*u2^3 + 19*u2^3*
      v2 + 4*u2^4]*Nc + 1/4*G[ - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 2 + 9*v2 - 12*v2^2 + 5*v2^3 + 7*u2
       - 9*u2*v2 + 22*u2*v2^2 - 28*u2*v2^3 + 8*u2*v2^4 + 3*u2^2 + 37*
      u2^2*v2 - 68*u2^2*v2^2 + 24*u2^2*v2^3 + 20*u2^3 - 52*u2^3*v2 + 24
      *u2^3*v2^2 - 12*u2^4 + 8*u2^4*v2]*I*Nc^(-1)*Pi*v2 - 1/4*G[ - v2,
      u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[26*v2
       - 89*v2^2 + 120*v2^3 - 73*v2^4 + 16*v2^5 - 6*u2 - 56*u2*v2 + 217
      *u2*v2^2 - 207*u2*v2^3 + 36*u2*v2^4 + 16*u2*v2^5 + u2^2 + 138*
      u2^2*v2 - 199*u2^2*v2^2 + 36*u2^2*v2^3 + 60*u2^2*v2^4 + 41*u2^3
       - 69*u2^3*v2 + 52*u2^3*v2^2 + 84*u2^3*v2^3 - 4*u2^4 + 60*u2^4*v2
       + 52*u2^4*v2^2 + 24*u2^5 + 12*u2^5*v2]*I*Nc*Pi*v2 + 2/3*G[ - v2,
      u2]*Den[ - 1 + v2 + u2]^3*Nf*Pi^2*u2*v2 + 1/12*G[ - v2,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 5*v2 - 4*v2^2 + 2*v2^3 + 
      5*u2 - 12*u2*v2 + 6*u2*v2^2 - 8*u2^2 + 6*u2^2*v2 + 2*u2^3]*I*
      Nc^(-1)*Pi^3*v2 - 1/12*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[2*v2 + 13*v2^2 - 38*v2^3 + 22*v2^4 - 4*u2 + 25*u2*v2 - 
      96*u2*v2^2 + 70*u2*v2^3 + 12*u2^2 - 70*u2^2*v2 + 78*u2^2*v2^2 - 
      12*u2^3 + 34*u2^3*v2 + 4*u2^4]*I*Nc*Pi^3 - 1/24*G[ - v2,u2]*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[12*v2 - 27*v2^2 + 15*v2^4 + 
      24*u2 - 114*u2*v2 - 32*u2*v2^2 + 52*u2*v2^3 - 87*u2^2 - 64*u2^2*
      v2 + 66*u2^2*v2^2 - 32*u2^3 + 36*u2^3*v2 + 7*u2^4]*Nc^(-1)*Pi^2*
      v2 - 1/24*G[ - v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[
       - 8*v2^2 - 40*v2^3 + 20*v2^4 - 24*u2*v2 - 123*u2*v2^2 + 164*u2*
      v2^3 - 17*u2*v2^4 - 68*u2^2 - 66*u2^2*v2 + 540*u2^2*v2^2 - 116*
      u2^2*v2^3 + 20*u2^2*v2^4 + 17*u2^3 + 668*u2^3*v2 - 246*u2^3*v2^2
       + 80*u2^3*v2^3 + 272*u2^4 - 212*u2^4*v2 + 120*u2^4*v2^2 - 65*
      u2^5 + 80*u2^5*v2 + 20*u2^6]*Nc*Pi^2*u2^(-1)*v2 + 1/2*G[ - v2,0,1
       - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[ - v2,0,1
       - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2 + 
      v2^2 + 2*u2 - u2*v2 - 2*u2^2]*Nc + 2/3*G[ - v2,0,1 - v2,u2]*Den[
       - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[ - v2,0,1 - v2,u2]*Den[ - 1 + 
      v2 + u2]^3*Num[v2 + u2]^2*I*Nc^(-1)*Pi*v2 + 1/2*G[ - v2,0,1 - v2,
      u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 - 6*v2^2 + 3*v2^4
       - 2*u2 - 18*u2*v2^2 + 11*u2*v2^3 + 6*u2^2 - 24*u2^2*v2 + 15*u2^2
      *v2^2 - 6*u2^3 + 9*u2^3*v2 + 2*u2^4]*I*Nc*Pi + 1/12*G[ - v2,0,1
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 24*v2^2 + 12*
      v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 136*u2^2*v2
       - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2 + 36*u2^3*
      v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*Nc*u2^(-1)*v2 + 1/4*G[ - 
      v2,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - v2 + 3*
      v2^2 + 3*u2 + 2*u2*v2 - u2^2]*Nc^(-1)*v2 + 1/2*G[ - v2,0,1 - v2,0
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 2*v2 + 3*v2^2 - 14*u2 + 6*
      u2*v2 + 3*u2^2]*Nc*v2 - 1/2*G[ - v2,0,1 - v2,0,u2]*Den[ - 1 + v2
       + u2]^3*Num[v2 + u2]^2*Nc^(-1)*v2 + G[ - v2,0, - v2,u2]*Den[ - 1
       + v2 + u2]^3*Num[v2^2 - 2*u2 + 2*u2*v2 + u2^2]*I*Nc^(-1)*Pi*v2
       + 1/2*G[ - v2,0, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 4 + 17*v2 - 13*v2^2 + 2*v2^3 + 17*u2 - 2*u2*v2 + 6*u2*v2^2
       + 11*u2^2 + 6*u2^2*v2 + 2*u2^3]*I*Nc*Pi*v2 + G[ - v2,0, - v2,0,
      u2]*Den[ - 1 + v2 + u2]^3*Num[v2^2 - 2*u2 + 2*u2*v2 + u2^2]*
      Nc^(-1)*v2 + 1/2*G[ - v2,0, - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 4 + 17*v2 - 13*v2^2 + 2*v2^3 + 17*u2 - 2*u2*v2 + 
      6*u2*v2^2 + 11*u2^2 + 6*u2^2*v2 + 2*u2^3]*Nc*v2 + 1/4*G[ - v2,0,
      u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 
      9*v2 - 12*v2^2 + 5*v2^3 + 7*u2 - 9*u2*v2 + 22*u2*v2^2 - 28*u2*
      v2^3 + 8*u2*v2^4 + 3*u2^2 + 37*u2^2*v2 - 68*u2^2*v2^2 + 24*u2^2*
      v2^3 + 20*u2^3 - 52*u2^3*v2 + 24*u2^3*v2^2 - 12*u2^4 + 8*u2^4*v2]
      *Nc^(-1)*v2 - 1/4*G[ - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[26*v2 - 89*v2^2 + 120*v2^3 - 73*v2^4 + 
      16*v2^5 - 6*u2 - 56*u2*v2 + 217*u2*v2^2 - 207*u2*v2^3 + 36*u2*
      v2^4 + 16*u2*v2^5 + u2^2 + 138*u2^2*v2 - 199*u2^2*v2^2 + 36*u2^2*
      v2^3 + 60*u2^2*v2^4 + 41*u2^3 - 69*u2^3*v2 + 52*u2^3*v2^2 + 84*
      u2^3*v2^3 - 4*u2^4 + 60*u2^4*v2 + 52*u2^4*v2^2 + 24*u2^5 + 12*
      u2^5*v2]*Nc*v2 + 1/12*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2
       - 4*v2 + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*Pi^2*v2 - 1/
      12*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 12*v2
       + 53*v2^2 - 85*v2^3 + 43*v2^4 - 4*u2 + 65*u2*v2 - 214*u2*v2^2 + 
      133*u2*v2^3 + 12*u2^2 - 141*u2^2*v2 + 141*u2^2*v2^2 - 12*u2^3 + 
      55*u2^3*v2 + 4*u2^4]*Nc*Pi^2 + 1/4*G[ - v2,0,u2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[v2^2 - 4*v2^3 + 3*v2^4 + 4*u2 - 14*u2*
      v2 - 2*u2*v2^2 + 10*u2*v2^3 - 15*u2^2 + 8*u2^2*v2 + 12*u2^2*v2^2
       + 6*u2^3 + 6*u2^3*v2 + u2^4]*I*Nc^(-1)*Pi*v2 + 1/4*G[ - v2,0,u2]
      *Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 8*v2^3 + 4*v2^4 + 4*
      u2*v2 - 39*u2*v2^2 + 40*u2*v2^3 - 5*u2*v2^4 - 24*u2^2 + 14*u2^2*
      v2 + 70*u2^2*v2^2 - 30*u2^2*v2^3 + 4*u2^2*v2^4 + 45*u2^3 + 36*
      u2^3*v2 - 60*u2^3*v2^2 + 16*u2^3*v2^3 + 2*u2^4 - 50*u2^4*v2 + 24*
      u2^4*v2^2 - 15*u2^5 + 16*u2^5*v2 + 4*u2^6]*I*Nc*Pi*u2^(-1)*v2 + 1/
      2*G[ - v2,0,0,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 2*v2 + 
      3*v2^2 - 14*u2 + 6*u2*v2 + 3*u2^2]*Nc*v2 - 1/2*G[ - v2,0,0,1 - v2
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[v2 + u2]^2*Nc^(-1)*v2 + 4/3*G[ - 
      v2,0,0,u2]*Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[ - v2,0,0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 5*v2 + 4*v2^2 - 5*u2
       + 8*u2*v2 + 4*u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[ - v2,0,0,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 17*v2 + 10*v2^2 - 17*u2 + 8*
      u2*v2 - 2*u2^2]*I*Nc*Pi*v2 - 1/12*G[ - v2,0,0,u2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[ - 30*v2 + 69*v2^2 - 54*v2^3 + 15*v2^4
       + 54*u2 - 114*u2*v2 + 118*u2*v2^2 + 72*u2*v2^3 - 183*u2^2 + 398*
      u2^2*v2 + 126*u2^2*v2^2 + 226*u2^3 + 96*u2^3*v2 + 27*u2^4]*Nc*v2
       + 1/4*G[ - v2,0,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[
       - 6*v2 + 17*v2^2 - 14*v2^3 + 3*v2^4 - 2*u2 + 22*u2*v2 - 14*u2*
      v2^2 + 12*u2*v2^3 + 5*u2^2 + 14*u2^2*v2 + 18*u2^2*v2^2 + 14*u2^3
       + 12*u2^3*v2 + 3*u2^4]*Nc^(-1)*v2 - 1/2*G[ - v2,0,0,0,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[ - v2,0,0,0,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[ - 20 + 11*v2 + 11*u2]*Nc*v2 + 1/2*G[ - 
      v2,0,1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 + 2*
      u2*v2 + u2^2]*Nc^(-1)*v2 + 1/2*G[ - v2,0,1,1 - v2,u2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*v2^4 + 
      2*u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2*v2 + 3
      *u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4]*Nc + 1/2*G[ - v2,0,1,u2
      ]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 + 2*u2*v2 + u2^2]*I*
      Nc^(-1)*Pi*v2 + 1/2*G[ - v2,0,1,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*v2^4 + 2*u2 - 2*u2*v2 + 
      22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2*v2 + 3*u2^2*v2^2 + 6*
      u2^3 - 3*u2^3*v2 - 2*u2^4]*I*Nc*Pi + 3/2*G[0,1 - v2,1 - v2,1 - v2
      ,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3/2*G[0,1 - v2,1 - v2,u2]*
      G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 3/2*G[0,1 - v2,1 - v2,u2
      ]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 17/4*G[0,1 - v2,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*G[0,1 - v2,1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*Nf*v2 + 2*G[0,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 - 1/2*G[0,1 - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*I*Nc*Pi + 3/2*G[0
      ,1 - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,1
       - v2,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*
      u2 + 3*u2*v2 + 2*u2^2]*Nc - G[0,1 - v2, - v2,u2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]^3*Num[8 - 11*v2 + 3*v2^2 - 3*u2 + 3*u2*v2 - 
      u2^2]*I*Nc*Pi*u2*v2 - G[0,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[2 - 4*v2 + 2*v2^2 - u2 + 2*u2*v2 + u2^2]*I*Nc^(-1)*Pi*v2 - G[
      0,1 - v2, - v2,0,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[8
       - 11*v2 + 3*v2^2 - 3*u2 + 3*u2*v2 - u2^2]*Nc*u2*v2 - G[0,1 - v2,
       - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 2*v2^2 - u2 + 2*
      u2*v2 + u2^2]*Nc^(-1)*v2 + 3/2*G[0,1 - v2,u2]*G[1,v2]*Den[ - 1 + 
      v2 + u2]*Nc^(-1)*v2 - 17/4*G[0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2
       + u2]*Nc*v2 + 1/2*G[0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nf*
      v2 + 2*G[0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2
       - 1/2*G[0,1 - v2,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*I*Nc*Pi + 1/2*G[0,1 - v2,u2]*
      G[1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 2*v2 + 2*v2^2 + 6*v2^3 - 10*v2^4 + 4*v2^5 + 4*u2 - 16*u2*v2 + 
      32*u2*v2^2 - 36*u2*v2^3 + 16*u2*v2^4 - 12*u2^2 + 38*u2^2*v2 - 47*
      u2^2*v2^2 + 21*u2^2*v2^3 + 12*u2^3 - 25*u2^3*v2 + 9*u2^3*v2^2 - 4
      *u2^4]*Nc - 1/2*G[0,1 - v2,u2]*G[1,0,v2]*Den[ - 1 + v2 + u2]^3*
      Num[4 - 8*v2 + 4*v2^2 - 14*u2 + 10*u2*v2 + 5*u2^2]*Nc^(-1)*v2 + 3/
      2*G[0,1 - v2,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/12*
      G[0,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[10*v2 - 42*v2^2 + 66*v2^3 - 46*v2^4 + 12*v2^5 + 6*u2 - 56*u2*
      v2 + 113*u2*v2^2 - 104*u2*v2^3 + 41*u2*v2^4 - 18*u2^2 + 65*u2^2*
      v2 - 104*u2^2*v2^2 + 57*u2^2*v2^3 + 18*u2^3 - 52*u2^3*v2 + 40*
      u2^3*v2^2 - 6*u2^4 + 12*u2^4*v2]*Nc*Pi^2 - 1/4*G[0,1 - v2,u2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2 + 9*v2 - 
      19*v2^2 + 8*v2^3 + 11*u2 - 31*u2*v2 + 16*u2*v2^2 - 12*u2^2 + 8*
      u2^2*v2]*Nc^(-1)*u2*v2 + 1/12*G[0,1 - v2,u2]*Den[ - 1 + v2]*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 24*v2 + 96*v2^2 - 108*
      v2^3 + 36*v2^4 + 20*u2 + 6*u2*v2 - 119*u2*v2^2 + 45*u2*v2^3 + 48*
      u2*v2^4 - 46*u2^2 - 32*u2^2*v2 + 30*u2^2*v2^2 + 132*u2^2*v2^3 - 
      21*u2^3 + 69*u2^3*v2 + 120*u2^3*v2^2 + 48*u2^4 + 36*u2^4*v2]*Nc*
      v2 + 1/6*G[0,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2 - 1/12*G[0
      ,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[11 - 22*v2 + 11*v2^2 - 18*
      u2 + 20*u2*v2 + 10*u2^2]*Nc^(-1)*Pi^2*v2 + 1/2*G[0,1 - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 3*v2 + 3*v2^2 - u2 + 5*
      u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 - 2/3*G[0,1 - v2,u2]*Den[v2 + u2]
      ^2*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*Nf*u2*v2 - 1/12*
      G[0,1 - v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 29*
      v2^2 + 29*v2^3 + 48*u2 - 178*u2*v2 + 81*u2*v2^2 - 149*u2^2 + 75*
      u2^2*v2 + 23*u2^3]*I*Nc*Pi*v2 + 3/2*G[0,1 - v2,0,1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,1 - v2,0,1 - v2,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*Nc
       + 3/2*G[0,1 - v2,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 
      1/2*G[0,1 - v2,0,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*Nc + 3/2*G[0,1 - v2,0,u2]*
      Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*G[0,1 - v2,0,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 3*v2 + 3*v2^2 - u2 + 5*u2*v2
       + 2*u2^2]*Nc^(-1)*v2 + 1/6*G[0,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 
      1 + v2 + u2]*Num[2 + v2 + u2]*Nf*v2 - G[0,1 - v2,0,u2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]*Num[v2 - u2 + u2*v2 + u2^2]*I*Nc*Pi - 1/
      12*G[0,1 - v2,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 
      22*v2 - 7*v2^2 + 29*v2^3 + 26*u2 - 134*u2*v2 + 81*u2*v2^2 - 127*
      u2^2 + 75*u2^2*v2 + 23*u2^3]*Nc*v2 + 1/2*G[0,1 - v2,0,0,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,1 - v2,0,0,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[ - 3 + 2*v2 + 2*u2]*Nc*v2 - 1/2*G[0,1 - v2,1,
      1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - v2^2 + 3*v2^3 - 3*v2^4 + v2^5 - 2*u2 + 7*u2*v2 - 34*u2*v2^2 + 
      29*u2*v2^3 + 6*u2^2 - 43*u2^2*v2 + 40*u2^2*v2^2 - 3*u2^2*v2^3 - 6
      *u2^3 + 10*u2^3*v2 - 2*u2^3*v2^2 + 2*u2^4]*Nc - 1/2*G[0,1 - v2,1,
      1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 4*u2 + 6
      *u2*v2 + 3*u2^2]*Nc^(-1)*v2 - 1/2*G[0,1 - v2,1,u2]*G[1,v2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2^2 + 3*
      v2^3 - 3*v2^4 + v2^5 - 2*u2 + 7*u2*v2 - 34*u2*v2^2 + 29*u2*v2^3
       + 6*u2^2 - 43*u2^2*v2 + 40*u2^2*v2^2 - 3*u2^2*v2^3 - 6*u2^3 + 10
      *u2^3*v2 - 2*u2^3*v2^2 + 2*u2^4]*Nc - 1/2*G[0,1 - v2,1,u2]*G[1,v2
      ]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 4*u2 + 6*u2*v2 + 
      3*u2^2]*Nc^(-1)*v2 - 1/2*G[0,1 - v2,1,u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2^2 + 3*v2^3 - 3*v2^4 + v2^5
       - 2*u2 + 7*u2*v2 - 34*u2*v2^2 + 29*u2*v2^3 + 6*u2^2 - 43*u2^2*v2
       + 40*u2^2*v2^2 - 3*u2^2*v2^3 - 6*u2^3 + 10*u2^3*v2 - 2*u2^3*v2^2
       + 2*u2^4]*I*Nc*Pi - 1/2*G[0,1 - v2,1,u2]*Den[ - 1 + v2 + u2]^3*
      Num[3 - 6*v2 + 3*v2^2 - 4*u2 + 6*u2*v2 + 3*u2^2]*I*Nc^(-1)*Pi*v2
       + 1/2*G[0, - v2,1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 6 + 15*v2 - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2*v2 + 11*u2*
      v2^2 - 10*u2^2 + 10*u2^2*v2 + 2*u2^3]*I*Nc*Pi*v2 + 1/2*G[0, - v2,
      1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*G[0, - v2,1
       - v2,0,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 15*v2
       - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2*v2 + 11*u2*v2^2 - 10*u2^2 + 
      10*u2^2*v2 + 2*u2^3]*Nc*v2 + 1/2*G[0, - v2,1 - v2,0,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0, - v2, - v2,u2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 4 + 18*v2 - 21*v2^2 + 6*v2^3 + v2^4
       + 12*u2 - 11*u2*v2 - 3*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 11*u2^2*
      v2 + u2^2*v2^2 + 4*u2^3]*I*Nc*Pi + 1/2*G[0, - v2, - v2,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + v2^2 + 2*u2 + 2*u2*v2 + u2^2]
      *I*Nc^(-1)*Pi*v2 - 1/2*G[0, - v2, - v2,0,u2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 4 + 18*v2 - 21*v2^2 + 6*v2^3 + v2^4 + 12
      *u2 - 11*u2*v2 - 3*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 11*u2^2*v2 + 
      u2^2*v2^2 + 4*u2^3]*Nc + 1/2*G[0, - v2, - v2,0,u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 1 + 2*v2 + v2^2 + 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*
      v2 + 1/2*G[0, - v2,u2]*G[1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]
      ^3*Num[ - 6 + 15*v2 - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2*v2 + 11*u2
      *v2^2 - 10*u2^2 + 10*u2^2*v2 + 2*u2^3]*I*Nc*Pi*v2 + 1/2*G[0, - v2
      ,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[0, - v2,
      u2]*G[1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 15*
      v2 - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2*v2 + 11*u2*v2^2 - 10*u2^2
       + 10*u2^2*v2 + 2*u2^3]*Nc*v2 - 1/2*G[0, - v2,u2]*G[1,0,v2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 + 1/12*G[0, - v2,u2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 6*v2 + 51*v2^2 - 138*
      v2^3 + 168*v2^4 - 96*v2^5 + 21*v2^6 - 138*u2 + 750*u2*v2 - 1850*
      u2*v2^2 + 2080*u2*v2^3 - 920*u2*v2^4 + 78*u2*v2^5 + 435*u2^2 - 
      2236*u2^2*v2 + 3575*u2^2*v2^2 - 1906*u2^2*v2^3 + 132*u2^2*v2^4 - 
      656*u2^3 + 1978*u2^3*v2 - 1556*u2^3*v2^2 + 138*u2^3*v2^3 - 12*
      u2^3*v2^4 + 315*u2^4 - 594*u2^4*v2 + 87*u2^4*v2^2 - 24*u2^4*v2^3
       - 120*u2^5 + 24*u2^5*v2 - 12*u2^5*v2^2]*I*Nc*Pi*v2 - 1/4*G[0, - 
      v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[
       - 2*v2 + 13*v2^2 - 34*v2^3 + 44*v2^4 - 28*v2^5 + 7*v2^6 - 6*u2
       + 38*u2*v2 - 118*u2*v2^2 + 176*u2*v2^3 - 120*u2*v2^4 + 30*u2*
      v2^5 + 17*u2^2 - 112*u2^2*v2 + 213*u2^2*v2^2 - 166*u2^2*v2^3 + 48
      *u2^2*v2^4 - 32*u2^3 + 82*u2^3*v2 - 80*u2^3*v2^2 + 34*u2^3*v2^3
       + u2^4 - 2*u2^4*v2 + 9*u2^4*v2^2 + 4*u2^5]*I*Nc^(-1)*Pi*v2 - 1/
      12*G[0, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2
      ]^3*Num[22*v2^3 - 117*v2^4 + 192*v2^5 - 123*v2^6 + 26*v2^7 + 60*
      u2*v2^2 - 393*u2*v2^3 + 794*u2*v2^4 - 624*u2*v2^5 + 163*u2*v2^6
       + 36*u2^2*v2 - 411*u2^2*v2^2 + 1170*u2^2*v2^3 - 1193*u2^2*v2^4
       + 398*u2^2*v2^5 - 8*u2^3 - 105*u2^3*v2 + 684*u2^3*v2^2 - 1039*
      u2^3*v2^3 + 482*u2^3*v2^4 + 24*u2^4 + 92*u2^4*v2 - 372*u2^4*v2^2
       + 298*u2^4*v2^3 - 24*u2^5 - 17*u2^5*v2 + 83*u2^5*v2^2 + 8*u2^6
       + 6*u2^6*v2]*Nc*Pi^2 + 2/3*G[0, - v2,u2]*Den[ - 1 + v2 + u2]^3*I
      *Nf*Pi*u2*v2 - 1/6*G[0, - v2,u2]*Den[v2 + u2]^3*Den[ - 1 + v2 + 
      u2]^3*Num[ - 3*v2^2 + 7*v2^3 - 5*v2^4 + 2*v2^5 + 3*u2*v2^2 - 8*u2
      *v2^3 + 10*u2*v2^4 - 6*u2^2*v2 - 3*u2^2*v2^2 + 20*u2^2*v2^3 - 2*
      u2^3 - 2*u2^3*v2 + 20*u2^3*v2^2 - 2*u2^4 + 10*u2^4*v2 + 2*u2^5]*
      Nc^(-1)*Pi^2*v2 + 1/2*G[0, - v2,0,1 - v2,u2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 6 + 15*v2 - 12*v2^2 + 3*v2^3 + 18*u2 - 
      29*u2*v2 + 11*u2*v2^2 - 10*u2^2 + 10*u2^2*v2 + 2*u2^3]*Nc*v2 + 1/
      2*G[0, - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[0
      , - v2,0,u2]*G[1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 
      6 + 15*v2 - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2*v2 + 11*u2*v2^2 - 10
      *u2^2 + 10*u2^2*v2 + 2*u2^3]*Nc*v2 + 1/2*G[0, - v2,0,u2]*G[1,v2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/12*G[0, - v2,0,u2]*Den[ - 1 + 
      v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 6*v2 + 51*v2^2
       - 138*v2^3 + 168*v2^4 - 96*v2^5 + 21*v2^6 - 138*u2 + 750*u2*v2
       - 1850*u2*v2^2 + 2080*u2*v2^3 - 920*u2*v2^4 + 78*u2*v2^5 + 435*
      u2^2 - 2236*u2^2*v2 + 3575*u2^2*v2^2 - 1906*u2^2*v2^3 + 132*u2^2*
      v2^4 - 656*u2^3 + 1978*u2^3*v2 - 1556*u2^3*v2^2 + 138*u2^3*v2^3
       - 12*u2^3*v2^4 + 315*u2^4 - 594*u2^4*v2 + 87*u2^4*v2^2 - 24*u2^4
      *v2^3 - 120*u2^5 + 24*u2^5*v2 - 12*u2^5*v2^2]*Nc*v2 - 1/4*G[0, - 
      v2,0,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*
      Num[ - 2*v2 + 13*v2^2 - 34*v2^3 + 44*v2^4 - 28*v2^5 + 7*v2^6 - 6*
      u2 + 38*u2*v2 - 118*u2*v2^2 + 176*u2*v2^3 - 120*u2*v2^4 + 30*u2*
      v2^5 + 17*u2^2 - 112*u2^2*v2 + 213*u2^2*v2^2 - 166*u2^2*v2^3 + 48
      *u2^2*v2^4 - 32*u2^3 + 82*u2^3*v2 - 80*u2^3*v2^2 + 34*u2^3*v2^3
       + u2^4 - 2*u2^4*v2 + 9*u2^4*v2^2 + 4*u2^5]*Nc^(-1)*v2 + 1/2*G[0,
       - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*
      Num[ - 6*v2^3 + 15*v2^4 - 12*v2^5 + 3*v2^6 - 8*u2*v2^2 + 23*u2*
      v2^3 - 8*u2*v2^4 - 14*u2*v2^5 + 7*u2*v2^6 - 4*u2^2*v2 + 13*u2^2*
      v2^2 + 24*u2^2*v2^3 - 62*u2^2*v2^4 + 29*u2^2*v2^5 - 4*u2^3 + 19*
      u2^3*v2 + 6*u2^3*v2^2 - 62*u2^3*v2^3 + 45*u2^3*v2^4 + 12*u2^4 - 
      26*u2^4*v2 - 5*u2^4*v2^2 + 31*u2^4*v2^3 - 12*u2^5 + 16*u2^5*v2 + 
      8*u2^5*v2^2 + 4*u2^6]*I*Nc*Pi + 2/3*G[0, - v2,0,u2]*Den[ - 1 + v2
       + u2]^3*Nf*u2*v2 + 1/2*G[0, - v2,0,u2]*Den[v2 + u2]^3*Den[ - 1
       + v2 + u2]^3*Num[ - 2*v2^2 + 6*v2^3 - 6*v2^4 + 2*v2^5 + 6*u2*
      v2^2 - 14*u2*v2^3 + 8*u2*v2^4 - 12*u2^2*v2^2 + 13*u2^2*v2^3 - 6*
      u2^3*v2 + 11*u2^3*v2^2 - 2*u2^4 + 5*u2^4*v2 + u2^5]*I*Nc^(-1)*Pi*
      v2 - 1/2*G[0, - v2,0,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1
       + v2 + u2]^2*Num[ - 18*v2^3 + 45*v2^4 - 36*v2^5 + 9*v2^6 - 32*u2
      *v2^2 + 105*u2*v2^3 - 106*u2*v2^4 + 33*u2*v2^5 - 16*u2^2*v2 + 85*
      u2^2*v2^2 - 116*u2^2*v2^3 + 45*u2^2*v2^4 - 4*u2^3 + 35*u2^3*v2 - 
      66*u2^3*v2^2 + 29*u2^3*v2^3 + 8*u2^4 - 24*u2^4*v2 + 10*u2^4*v2^2
       - 4*u2^5 + 2*u2^5*v2]*Nc + 1/2*G[0, - v2,0,0,u2]*Den[v2 + u2]^3*
      Den[ - 1 + v2 + u2]*Num[ - 2*v2^2 + 3*v2^3 + 5*u2*v2^2 + 3*u2^2*
      v2 + u2^3]*Nc^(-1)*v2 - 1/12*G[0,u2]*G[0,v2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 24*v2 + 135*v2^2 - 
      309*v2^3 + 345*v2^4 - 183*v2^5 + 36*v2^6 + 182*u2 - 757*u2*v2 + 
      895*u2*v2^2 - 136*u2*v2^3 - 247*u2*v2^4 + 15*u2*v2^5 + 48*u2*v2^6
       - 480*u2^2 + 1147*u2^2*v2 - 731*u2^2*v2^2 + 19*u2^2*v2^3 - 135*
      u2^2*v2^4 + 180*u2^2*v2^5 + 149*u2^3 - 241*u2^3*v2 + 19*u2^3*v2^2
       - 135*u2^3*v2^3 + 252*u2^3*v2^4 + 9*u2^4 - 92*u2^4*v2 + 15*u2^4*
      v2^2 + 156*u2^4*v2^3 - 28*u2^5 + 36*u2^5*v2 + 36*u2^5*v2^2]*Nc*v2
       + 1/12*G[0,u2]*G[0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1
       + v2 + u2]^3*Num[ - 22*v2 + 161*v2^2 - 424*v2^3 + 526*v2^4 - 314
      *v2^5 + 73*v2^6 - 142*u2 + 854*u2*v2 - 2156*u2*v2^2 + 2620*u2*
      v2^3 - 1478*u2*v2^4 + 302*u2*v2^5 + 453*u2^2 - 2150*u2^2*v2 + 
      3707*u2^2*v2^2 - 2524*u2^2*v2^3 + 514*u2^2*v2^4 - 538*u2^3 + 1994
      *u2^3*v2 - 1988*u2^3*v2^2 + 460*u2^3*v2^3 - 12*u2^3*v2^4 + 381*
      u2^4 - 746*u2^4*v2 + 221*u2^4*v2^2 - 24*u2^4*v2^3 - 118*u2^5 + 46
      *u2^5*v2 - 12*u2^5*v2^2]*I*Nc*Pi*v2 - 1/2*G[0,u2]*G[0,v2]*Den[ - 
      1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[3*v2^2 - 12*
      v2^3 + 18*v2^4 - 12*v2^5 + 3*v2^6 - 2*u2 + 15*u2*v2 - 40*u2*v2^2
       + 56*u2*v2^3 - 42*u2*v2^4 + 13*u2*v2^5 + 8*u2^2 - 30*u2^2*v2 + 
      51*u2^2*v2^2 - 50*u2^2*v2^3 + 21*u2^2*v2^4 - 4*u2^3 + 11*u2^3*v2
       - 20*u2^3*v2^2 + 15*u2^3*v2^3 - 2*u2^4 + 2*u2^4*v2 + 4*u2^4*v2^2
       + 2*u2^5]*I*Nc^(-1)*Pi*v2 + 2/3*G[0,u2]*G[0,v2]*Den[ - 1 + v2]^2
      *Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 4 + 16*v2 - 22*v2^2
       + 10*v2^3 + 8*u2 - 20*u2*v2 + 13*u2*v2^2 - 2*u2^2 + 4*u2^2*v2 + 
      u2^3]*Nf*u2*v2 - 1/6*G[0,u2]*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[2 - 7*v2 + 5*v2^2 - 5*u2 + 7*u2*v2 + 2*
      u2^2]*I*Nf*Pi*v2 + 1/4*G[0,u2]*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2
      ]^2*Den[ - 1 + v2 + u2]^3*Num[v2^2 - 2*v2^3 + v2^4 - 22*u2 + 91*
      u2*v2 - 116*u2*v2^2 + 68*u2*v2^3 - 29*u2*v2^4 + 8*u2*v2^5 + 68*
      u2^2 - 159*u2^2*v2 + 160*u2^2*v2^2 - 99*u2^2*v2^3 + 32*u2^2*v2^4
       - 45*u2^3 + 120*u2^3*v2 - 123*u2^3*v2^2 + 48*u2^3*v2^3 + 27*u2^4
       - 65*u2^4*v2 + 32*u2^4*v2^2 - 12*u2^5 + 8*u2^5*v2]*Nc^(-1)*v2 - 
      1/12*G[0,u2]*G[0,v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 
      4*v2^2 + 10*v2^3 - 8*v2^4 + 5*v2^5 - 4*u2*v2 + 18*u2*v2^2 - 18*u2
      *v2^3 + 15*u2*v2^4 - 2*u2^2 + 12*u2^2*v2 - 12*u2^2*v2^2 + 15*u2^2
      *v2^3 + 4*u2^3 - 2*u2^3*v2 + 5*u2^3*v2^2]*Nc^(-1)*Pi^2*v2 - 1/12*
      G[0,u2]*G[0,v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 14*
      v2^3 + 68*v2^4 - 85*v2^5 + 34*v2^6 - 40*u2*v2^2 + 240*u2*v2^3 - 
      431*u2*v2^4 + 197*u2*v2^5 - 32*u2^2*v2 + 294*u2^2*v2^2 - 801*u2^2
      *v2^3 + 457*u2^2*v2^4 - 4*u2^3 + 134*u2^3*v2 - 661*u2^3*v2^2 + 
      533*u2^3*v2^3 + 12*u2^4 - 218*u2^4*v2 + 317*u2^4*v2^2 - 12*u2^5
       + 82*u2^5*v2 + 4*u2^6]*Nc*Pi^2 + 1/12*G[0,u2]*G[1,v2]*Den[ - 1
       + v2]*Den[ - 1 + v2 + u2]^3*Num[6 - 32*v2 + 60*v2^2 - 48*v2^3 + 
      14*v2^4 - 18*u2 + 51*u2*v2 - 66*u2*v2^2 + 33*u2*v2^3 + 18*u2^2 - 
      48*u2^2*v2 + 30*u2^2*v2^2 - 6*u2^3 + 12*u2^3*v2]*Nc*Pi^2 - 1/4*G[
      0,u2]*G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*
      Num[2 + 9*v2 - 19*v2^2 + 8*v2^3 + 11*u2 - 31*u2*v2 + 16*u2*v2^2
       - 12*u2^2 + 8*u2^2*v2]*Nc^(-1)*u2*v2 + 1/12*G[0,u2]*G[1,v2]*Den[
       - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 24*v2 + 96
      *v2^2 - 108*v2^3 + 36*v2^4 + 20*u2 + 6*u2*v2 - 119*u2*v2^2 + 45*
      u2*v2^3 + 48*u2*v2^4 - 46*u2^2 - 32*u2^2*v2 + 30*u2^2*v2^2 + 132*
      u2^2*v2^3 - 21*u2^3 + 69*u2^3*v2 + 120*u2^3*v2^2 + 48*u2^4 + 36*
      u2^4*v2]*Nc*v2 + 1/6*G[0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*
      v2 - 1/12*G[0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]^3*Num[9 - 18*v2 + 9
      *v2^2 - 18*u2 + 16*u2*v2 + 8*u2^2]*Nc^(-1)*Pi^2*v2 + 1/2*G[0,u2]*
      G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 3*v2 + 3*v2^2
       - u2 + 5*u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 - 2/3*G[0,u2]*G[1,v2]*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 2*v2 + 2*u2]*Nf*
      u2*v2 - 1/12*G[0,u2]*G[1,v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2
      *Num[ - 29*v2^2 + 29*v2^3 + 48*u2 - 178*u2*v2 + 81*u2*v2^2 - 149*
      u2^2 + 75*u2^2*v2 + 23*u2^3]*I*Nc*Pi*v2 + 1/6*G[0,u2]*G[1,0,v2]*
      Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[11*v2
       + 18*v2^2 - 179*v2^3 + 319*v2^4 - 228*v2^5 + 59*v2^6 - u2 + 154*
      u2*v2 - 644*u2*v2^2 + 1063*u2*v2^3 - 805*u2*v2^4 + 233*u2*v2^5 + 
      112*u2^2 - 572*u2^2*v2 + 1129*u2^2*v2^2 - 1026*u2^2*v2^3 + 357*
      u2^2*v2^4 - 119*u2^3 + 417*u2^3*v2 - 543*u2^3*v2^2 + 263*u2^3*
      v2^3 - 6*u2^3*v2^4 + 32*u2^4 - 88*u2^4*v2 + 92*u2^4*v2^2 - 12*
      u2^4*v2^3 + 6*u2^5 + 12*u2^5*v2 - 6*u2^5*v2^2]*Nc*v2 - 1/2*G[0,u2
      ]*G[1,0,v2]*Den[ - 1 + v2 + u2]^3*Num[5 - 10*v2 + 5*v2^2 - 8*u2
       + 6*u2*v2 + 3*u2^2]*I*Nc^(-1)*Pi*v2 + G[0,u2]*G[1,0,v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[1 - v2 - v2^2 + v2^3 - u2 + 9*u2
      *v2 - u2*v2^2 + 10*u2^2 - 6*u2^2*v2 - 4*u2^3]*I*Nc*Pi*v2 - 1/4*G[
      0,u2]*G[1,0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[19*v2 - 40
      *v2^2 + 21*v2^3 + 11*u2 - 50*u2*v2 + 61*u2*v2^2 - 10*u2^2 + 59*
      u2^2*v2 + 19*u2^3]*Nc^(-1)*v2 - 1/6*G[0,u2]*G[1,0,v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]*Num[2 + 5*v2 + 5*u2]*Nf*v2 - 1/2*G[0,u2]*G[
      1,0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 2 + 3*v2 + 3*v2^2 - 7*v2^3 + 3*v2^4 + u2 - 19*u2*v2 + 17*u2*
      v2^2 + u2*v2^3 - 22*u2^2 + 28*u2^2*v2 - 6*u2^2*v2^2 + 4*u2^3 - 2*
      u2^3*v2 + 2*u2^4]*Nc*v2 + 1/2*G[0,u2]*G[1,0,0,v2]*Den[ - 1 + v2
       + u2]^3*Num[8 - 16*v2 + 8*v2^2 - 12*u2 + 14*u2*v2 + 7*u2^2]*
      Nc^(-1)*v2 + 1/2*G[0,u2]*G[1,0,1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2
       + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 - 18*u2 + 18*u2*v2 + 6
      *u2^2 - 6*u2^2*v2 - 2*u2^3]*Nc*v2 - 1/2*G[0,u2]*G[1,0,1,v2]*Den[
       - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 6*u2 + 4*u2*v2 + 2*u2^2
      ]*Nc^(-1)*v2 + 3/2*G[0,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 - 17/4*G[0,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*G[0,
      u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nf*v2 + 2*G[0,u2]*G[1,1,v2]*
      Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[0,u2]*G[1,1,v2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*
      I*Nc*Pi - 1/2*G[0,u2]*G[1,1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^2*Num[2*v2^2 - 4*v2^3 + 2*v2^4 + 4*u2 - 10*u2
      *v2 + u2*v2^2 + 5*u2*v2^3 - 8*u2^2 + 9*u2^2*v2 + 7*u2^2*v2^2 + 4*
      u2^3 + 4*u2^3*v2]*Nc - 3*G[0,u2]*G[1,1,0,v2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 3/2*G[0,u2]*G[1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 + 1/12*G[0,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^3*Num[ - v2 + 6*v2^2 - 17*v2^3 + 25*v2^4 - 18*v2^5 + 5*
      v2^6 + 3*u2 - 3*u2*v2 - 20*u2*v2^2 + 57*u2*v2^3 - 57*u2*v2^4 + 20
      *u2*v2^5 - u2^2 - 8*u2^2*v2 + 55*u2^2*v2^2 - 76*u2^2*v2^3 + 30*
      u2^2*v2^4 - u2^3 + 34*u2^3*v2 - 55*u2^3*v2^2 + 20*u2^3*v2^3 + 11*
      u2^4 - 20*u2^4*v2 + 5*u2^4*v2^2 - 2*u2^5]*Nc^(-1)*Pi^2*v2 - 1/36*
      G[0,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*
      Num[30*v2 - 96*v2^2 + 93*v2^3 - 3*v2^4 - 39*v2^5 + 15*v2^6 + 120*
      u2 - 582*u2*v2 + 1096*u2*v2^2 - 845*u2*v2^3 + 130*u2*v2^4 + 81*u2
      *v2^5 - 306*u2^2 + 1223*u2^2*v2 - 1537*u2^2*v2^2 + 467*u2^2*v2^3
       + 153*u2^2*v2^4 + 310*u2^3 - 821*u2^3*v2 + 442*u2^3*v2^2 + 123*
      u2^3*v2^3 - 126*u2^4 + 198*u2^4*v2 + 36*u2^4*v2^2 + 54*u2^5]*Nc*
      Pi^2*v2 - 2/3*G[0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]*Num[1 - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nf*v2 - 1/4*G[0
      ,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2
       + 7*v2 + 6*v2^2 - 19*v2^3 + 8*v2^4 + 5*u2 + 17*u2*v2 - 50*u2*
      v2^2 + 24*u2*v2^3 + 11*u2^2 - 43*u2^2*v2 + 24*u2^2*v2^2 - 12*u2^3
       + 8*u2^3*v2]*I*Nc^(-1)*Pi*u2*v2 + 1/3*G[0,u2]*Den[ - 1 + v2]*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 11*v2 + 33*v2^2 - 33*
      v2^3 + 11*v2^4 - 77*u2 + 253*u2*v2 - 232*u2*v2^2 + 56*u2*v2^3 + 
      154*u2^2 - 233*u2^2*v2 + 90*u2^2*v2^2 - 34*u2^3 + 56*u2^3*v2 + 11
      *u2^4]*Nc*v2 + 1/4*G[0,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1
       + v2 + u2]^2*Num[ - 8*v2 + 32*v2^2 - 36*v2^3 + 12*v2^4 - 22*u2
       + 105*u2*v2 - 114*u2*v2^2 + 15*u2*v2^3 + 16*u2*v2^4 + 59*u2^2 - 
      85*u2^2*v2 + 10*u2^2*v2^2 + 44*u2^2*v2^3 - 7*u2^3 + 23*u2^3*v2 + 
      40*u2^3*v2^2 + 16*u2^4 + 12*u2^4*v2]*I*Nc*Pi*v2 + 1/12*G[0,u2]*
      Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[10*v2^3
       - 40*v2^4 + 60*v2^5 - 40*v2^6 + 10*v2^7 + 32*u2*v2^2 - 158*u2*
      v2^3 + 324*u2*v2^4 - 274*u2*v2^5 + 76*u2*v2^6 + 28*u2^2*v2 - 208*
      u2^2*v2^2 + 612*u2^2*v2^3 - 647*u2^2*v2^4 + 215*u2^2*v2^5 + 4*
      u2^3 - 100*u2^3*v2 + 498*u2^3*v2^2 - 695*u2^3*v2^3 + 295*u2^3*
      v2^4 - 12*u2^4 + 162*u2^4*v2 - 349*u2^4*v2^2 + 205*u2^4*v2^3 + 12
      *u2^5 - 71*u2^5*v2 + 65*u2^5*v2^2 - 4*u2^6 + 6*u2^6*v2]*I*Nc*Pi^3
       + 1/18*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2
       + 3*v2^2 - 6*u2 + 8*u2*v2 + 5*u2^2]*Nf*Pi^2*v2 - 2*G[0,u2]*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[5 - 10*v2 + v2^2 - 10*u2 + 2
      *u2*v2 + u2^2]*Nc^(-1)*u2*v2 + 1/12*G[0,u2]*Den[v2 + u2]^3*Den[
       - 1 + v2 + u2]^3*Num[ - 4*v2^2 + 11*v2^3 - 10*v2^4 + 3*v2^5 - 4*
      u2*v2 + 21*u2*v2^2 - 26*u2*v2^3 + 5*u2*v2^4 - 2*u2^2 + 15*u2^2*v2
       - 24*u2^2*v2^2 - 5*u2^2*v2^3 + 5*u2^3 - 10*u2^3*v2 - 15*u2^3*
      v2^2 - 2*u2^4 - 10*u2^4*v2 - 2*u2^5]*I*Nc^(-1)*Pi^3*v2 - 7/2*G[0,
      v2]*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/
      2*G[0,v2]*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 
      1/2*G[0,v2]*G[1 - v2,1 - v2, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]
      *Den[ - 1 + v2 + u2]*Num[2*v2 - 7*v2^2 + 5*v2^3 - 2*u2 - u2*v2 + 
      5*u2*v2^2 + 2*u2^2]*Nc - 1/2*G[0,v2]*G[1 - v2,1 - v2, - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[0,v2]*G[1 - v2,1 - v2,u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2 - 2*v2^2 + 
      v2^3 - u2 + u2*v2 + u2*v2^2 + u2^2]*I*Nc*Pi - 9/2*G[0,v2]*G[1 - 
      v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 51/4*G[0,v2]*G[1
       - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 3/2*G[0,v2]*G[1 - v2
      ,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2 + G[0,v2]*G[1 - v2,1 - v2,
      u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 3*G[0,v2]*G[1 - v2,1 - 
      v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,v2]*G[1 - v2,1 - v2
      ,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - u2 + 2*u2*v2
       + u2^2]*Nc - G[0,v2]*G[1 - v2,1 - v2,1,u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Num[ - 1 + 2*v2 + u2]*Nc*v2 + 5*G[0,v2]*G[1 - v2,1 - v2,1,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,v2]*G[1 - v2, - v2,1 - 
      v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 
      7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 18*u2*v2 - 17*u2*v2^2 + 4*
      u2*v2^3 + 9*u2^2 - 15*u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2
       + u2^4]*Nc*v2 - G[0,v2]*G[1 - v2, - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + G[0,v2]*G[1 - v2, - v2, - v2,u2]*Den[ - 1 + 
      v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 - 2*u2
       + 2*u2*v2 + 3*u2^2 - 3*u2^2*v2 - 2*u2^3]*Nc*v2 + G[0,v2]*G[1 - 
      v2, - v2, - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/4*G[0,v2]*
      G[1 - v2, - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[21*v2 - 84*v2^2 + 126*v2^3 - 84*v2^4 + 21*v2^5 + 17*u2
       - 100*u2*v2 + 210*u2*v2^2 - 188*u2*v2^3 + 61*u2*v2^4 - 24*u2^2
       + 115*u2^2*v2 - 150*u2^2*v2^2 + 59*u2^2*v2^3 + 27*u2^3 - 50*u2^3
      *v2 + 19*u2^3*v2^2 - 4*u2^4]*Nc^(-1)*v2 - 1/12*G[0,v2]*G[1 - v2,
       - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[63*v2 - 252*v2^2 + 378*v2^3 - 252*v2^4 + 63*v2^5 + 111*u2 - 
      284*u2*v2 + 454*u2*v2^2 - 500*u2*v2^3 + 219*u2*v2^4 + 64*u2^2 - 
      155*u2^2*v2 - 158*u2^2*v2^2 + 249*u2^2*v2^3 - 183*u2^3 + 198*u2^3
      *v2 + 93*u2^3*v2^2 + 108*u2^4]*Nc*v2 + 2*G[0,v2]*G[1 - v2, - v2,
      u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 3*
      v2 + 3*v2^2 - v2^3 - 2*u2 + 7*u2*v2 - 6*u2*v2^2 + u2*v2^3 + 4*
      u2^2 - 7*u2^2*v2 + 3*u2^2*v2^2 - 2*u2^3 + 3*u2^3*v2 + u2^4]*I*Nc*
      Pi*v2 - G[0,v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*
      Pi*v2 - 2/3*G[0,v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Nf*
      u2*v2 - 1/2*G[0,v2]*G[1 - v2, - v2,0,u2]*Den[ - 1 + v2]*Den[ - 1
       + v2 + u2]*Num[ - 1 + v2 - 2*u2]*Nc*v2 - 1/2*G[0,v2]*G[1 - v2,
       - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[1 - v2
      ,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[6*
      v2^2 - 21*v2^3 + 27*v2^4 - 15*v2^5 + 3*v2^6 - 2*u2 + 20*u2*v2 - 
      61*u2*v2^2 + 84*u2*v2^3 - 55*u2*v2^4 + 14*u2*v2^5 + 10*u2^2 - 47*
      u2^2*v2 + 94*u2^2*v2^2 - 81*u2^2*v2^3 + 24*u2^2*v2^4 - 9*u2^3 + 
      48*u2^3*v2 - 59*u2^3*v2^2 + 18*u2^3*v2^3 + 11*u2^4 - 20*u2^4*v2
       + 5*u2^4*v2^2 - 2*u2^5]*I*Nc^(-1)*Pi*v2 + 1/12*G[0,v2]*G[1 - v2,
      u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[47*
      v2^2 - 170*v2^3 + 228*v2^4 - 134*v2^5 + 29*v2^6 + 84*u2 - 302*u2*
      v2 + 598*u2*v2^2 - 476*u2*v2^3 - 54*u2*v2^4 + 150*u2*v2^5 - 181*
      u2^2 + 1082*u2^2*v2 - 1719*u2^2*v2^2 + 520*u2^2*v2^3 + 298*u2^2*
      v2^4 + 398*u2^3 - 1326*u2^3*v2 + 776*u2^3*v2^2 + 284*u2^3*v2^3 - 
      311*u2^4 + 446*u2^4*v2 + 129*u2^4*v2^2 + 110*u2^5 + 22*u2^5*v2]*I
      *Nc*Pi*v2 - 1/6*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2
       + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 + 8*u2 - 12*u2*v2 + 4*u2
      *v2^2 - 5*u2^2 + 5*u2^2*v2 + 2*u2^3]*I*Nf*Pi*v2 - 1/12*G[0,v2]*G[
      1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[10 - 39*v2 + 
      57*v2^2 - 37*v2^3 + 9*v2^4 - 30*u2 + 32*u2*v2 - 6*u2*v2^2 + 4*u2*
      v2^3 + 30*u2^2 - 11*u2^2*v2 - 19*u2^2*v2^2 - 10*u2^3 - 14*u2^3*v2
      ]*Nc*Pi^2 + 1/4*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^2*Num[8*v2 - 16*v2^2 + 8*v2^3 + 12*u2 - 31*u2
      *v2 + 19*u2*v2^2 - 9*u2^2 + 18*u2^2*v2 - 19*u2^2*v2^2 + 8*u2^2*
      v2^3 + 9*u2^3 - 31*u2^3*v2 + 16*u2^3*v2^2 - 12*u2^4 + 8*u2^4*v2]*
      Nc^(-1)*u2^(-1)*v2 + 7/6*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*Pi^2*v2 - 1/3*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 8*v2
       - 13*v2^2 + 6*v2^3 + v2^4 + 6*u2 - 22*u2*v2 + 24*u2*v2^2 - 6*u2*
      v2^3 - 7*u2^2 + 22*u2^2*v2 - 13*u2^2*v2^2 + 6*u2^3 - 8*u2^3*v2 - 
      2*u2^4]*Nf*u2*v2 - 1/12*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[36*v2^2 - 
      120*v2^3 + 132*v2^4 - 48*v2^5 - 36*u2*v2 + 45*u2*v2^2 - 18*u2*
      v2^3 + 45*u2*v2^4 - 36*u2*v2^5 - 28*u2^2 + 136*u2^2*v2 - 356*u2^2
      *v2^2 + 570*u2^2*v2^3 - 358*u2^2*v2^4 + 36*u2^2*v2^5 + 15*u2^3 - 
      140*u2^3*v2 + 558*u2^3*v2^2 - 570*u2^3*v2^3 + 45*u2^3*v2^4 + 48*
      u2^3*v2^5 + 22*u2^4 + 140*u2^4*v2 - 356*u2^4*v2^2 + 18*u2^4*v2^3
       + 132*u2^4*v2^4 + 15*u2^5 - 136*u2^5*v2 + 45*u2^5*v2^2 + 120*
      u2^5*v2^3 - 28*u2^6 + 36*u2^6*v2 + 36*u2^6*v2^2]*Nc*u2^(-1)*v2 - 
      1/3*G[0,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*u2*
      v2 - 5/2*G[0,v2]*G[1 - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 1/2*G[0,v2]*G[1 - v2,0,1 - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[2 + v2 - 8*v2^2 + 5*v2^3 + u2 - 8*u2*v2 + 
      15*u2*v2^2 + 15*u2^2*v2 + 5*u2^3]*Nc*v2 - G[0,v2]*G[1 - v2,0, - 
      v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - 
      u2]*Nc + G[0,v2]*G[1 - v2,0, - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)
      *v2 - 1/12*G[0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2
      *Den[ - 1 + v2 + u2]^3*Num[12*v2^2 - 48*v2^3 + 72*v2^4 - 48*v2^5
       + 12*v2^6 + 2*u2*v2 - 189*u2*v2^2 + 682*u2*v2^3 - 932*u2*v2^4 + 
      564*u2*v2^5 - 127*u2*v2^6 + 14*u2^2 - 470*u2^2*v2 + 1812*u2^2*
      v2^2 - 2826*u2^2*v2^3 + 2038*u2^2*v2^4 - 580*u2^2*v2^5 + 12*u2^2*
      v2^6 - 281*u2^3 + 1508*u2^3*v2 - 3055*u2^3*v2^2 + 2782*u2^3*v2^3
       - 1002*u2^3*v2^4 + 48*u2^3*v2^5 + 330*u2^4 - 1264*u2^4*v2 + 1634
      *u2^4*v2^2 - 796*u2^4*v2^3 + 72*u2^4*v2^4 - 151*u2^5 + 326*u2^5*
      v2 - 271*u2^5*v2^2 + 48*u2^5*v2^3 - 12*u2^6 - 24*u2^6*v2 + 12*
      u2^6*v2^2]*Nc*u2^(-1)*v2 - 1/2*G[0,v2]*G[1 - v2,0,u2]*Den[ - 1 + 
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 11*v2 + 34*v2^2 - 
      35*v2^3 + 12*v2^4 - 7*u2 + 37*u2*v2 - 64*u2*v2^2 + 34*u2*v2^3 + 7
      *u2^2 - 37*u2^2*v2 + 32*u2^2*v2^2 - 8*u2^3 + 10*u2^3*v2]*Nc^(-1)*
      v2 + 1/2*G[0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - v2^2 + 3*v2^3 - 3*v2^4 + v2^5 + 2*u2 - 9
      *u2*v2 + 9*u2*v2^2 - 3*u2*v2^3 + u2*v2^4 - 6*u2^2 + 12*u2^2*v2 - 
      3*u2^2*v2^2 - 3*u2^2*v2^3 + 6*u2^3 - 5*u2^3*v2 - 5*u2^3*v2^2 - 2*
      u2^4 - 2*u2^4*v2]*I*Nc*Pi - 2*G[0,v2]*G[1 - v2,0,u2]*Den[ - 1 + 
      v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/6*G[0,v2]*G[1 - v2,0,u2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^3*Num[2 + v2 - 8*v2^2 + 5*v2^3 + u2 - 20*u2
      *v2 + 15*u2*v2^2 - 12*u2^2 + 15*u2^2*v2 + 5*u2^3]*Nf*v2 - 2*G[0,
      v2]*G[1 - v2,0,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[0,v2]*G[1
       - v2,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2 + 3*
      v2^2 - 3*v2^3 + v2^4 + u2 - u2*v2^2 + 2*u2*v2^3 - 3*u2^2 + 5*u2^2
      *v2 + 3*u2^3 - 2*u2^3*v2 - u2^4]*Nc - G[0,v2]*G[1 - v2,0,1,u2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + v2^2
       - u2 + 2*u2*v2 + u2^2]*Nc*v2 + G[0,v2]*G[1 - v2,0,1,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 - G[0,v2]*G[1 - v2,1,1 - v2,u2]*Den[ - 1
       + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - v2 - v2^2 + 2*v2^3
       - 2*u2 + 2*u2*v2 + u2*v2^2 + 2*u2^2 - u2^2*v2]*Nc + 6*G[0,v2]*G[
      1 - v2,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/3*G[0,v2]*
      G[1 - v2,1,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2
      ]^2*Num[ - 3*v2^2 + 9*v2^3 - 9*v2^4 + 3*v2^5 - 6*u2*v2 + 43*u2*
      v2^2 - 87*u2*v2^3 + 69*u2*v2^4 - 19*u2*v2^5 - 30*u2^2 + 179*u2^2*
      v2 - 397*u2^2*v2^2 + 314*u2^2*v2^3 - 69*u2^2*v2^4 + 3*u2^2*v2^5
       + 91*u2^3 - 383*u2^3*v2 + 397*u2^3*v2^2 - 87*u2^3*v2^3 + 9*u2^3*
      v2^4 - 91*u2^4 + 179*u2^4*v2 - 43*u2^4*v2^2 + 9*u2^4*v2^3 + 30*
      u2^5 - 6*u2^5*v2 + 3*u2^5*v2^2]*Nc*u2^(-1)*v2 + 1/2*G[0,v2]*G[1
       - v2,1,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]*
      Num[5*v2^2 - 14*v2^3 + 9*v2^4 + 2*u2 + 2*u2*v2 - 16*u2*v2^2 + 14*
      u2*v2^3 + u2^2 - 2*u2^2*v2 + 5*u2^2*v2^2 + 2*u2^3]*Nc^(-1)*v2 + 1/
      3*G[0,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2 + u2]*Nf*v2 + 2*G[0,v2]*G[
      1 - v2,1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + G[0,v2]*G[1 - 
      v2,1,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*I*
      Nc*Pi*v2 - G[0,v2]*G[1 - v2,1,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[ - 1 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2
       + G[0,v2]*G[1 - v2,1,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 2*G[
      0,v2]*G[1 - v2,1,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]*Num[ - 2*v2^2 + 2*v2^3 - u2 + 2*u2*v2^2 + u2^2]*Nc - 2*G[0
      ,v2]*G[1 - v2,1,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,v2
      ]*G[ - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*
      G[0,v2]*G[ - v2,1 - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]*Num[ - 2*v2 + v2^2 + 2*u2 - u2*v2 - 2*u2^2]*Nc - 1/2*G[0,v2]*G[
       - v2,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[8 - 10*v2 + 3*
      v2^2 - 6*u2 + 6*u2*v2 + 3*u2^2]*Nc*v2 - 1/2*G[0,v2]*G[ - v2,1 - 
      v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[v2^2 + 4*u2 + 2*u2*v2 + 
      u2^2]*Nc^(-1)*v2 - 2/3*G[0,v2]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]^3*Nf*u2*v2 - 1/2*G[0,v2]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 10 + 5*v2 + 3*v2^2 + 19*u2 + 6*u2*v2 + 3*u2^2]*I*
      Nc*Pi*v2 + 1/2*G[0,v2]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 1 + 2*v2 + v2^2 + 4*u2 + 2*u2*v2 + u2^2]*I*Nc^(-1)*Pi*v2
       - 1/12*G[0,v2]*G[ - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 24*v2^2 + 12*v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*
      v2^3 - 87*u2^2 + 136*u2^2*v2 - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*
      u2^3 - 75*u2^3*v2 + 36*u2^3*v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5
      ]*Nc*u2^(-1)*v2 - 1/4*G[0,v2]*G[ - v2,1 - v2,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^2*Num[ - v2 + 3*v2^2 + 3*u2 + 2*u2*v2 - u2^2]
      *Nc^(-1)*v2 - G[0,v2]*G[ - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 5 + 4*v2 - 2*u2]*Nc*v2 + G[0,v2]*G[ - v2,1 - v2,0,u2]*Den[
       - 1 + v2 + u2]^3*Num[v2^2 + 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 
      1/2*G[0,v2]*G[ - v2,1 - v2,1,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*
      v2 + v2^2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[ - v2,1 - 
      v2,1,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 4*v2^2
       - 5*v2^3 + 3*v2^4 + 2*u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*
      u2^2 + 33*u2^2*v2 + 3*u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4]*Nc
       + 1/2*G[0,v2]*G[ - v2, - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[1 - 2*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 1/2
      *G[0,v2]*G[ - v2, - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5
      *v2 + 2*v2^2 + 7*u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 + G[0,v2]*G[ - v2,
       - v2, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 7*
      v2 - 8*v2^2 + 3*v2^3 + 7*u2 - 14*u2*v2 + 9*u2*v2^2 - 6*u2^2 + 9*
      u2^2*v2 + 3*u2^3]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[ - v2, - v2, - v2,u2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2^2 - v2^3 + 2*v2^4
       + 4*u2 - 13*u2*v2 + 2*u2*v2^2 + 2*u2*v2^3 - 12*u2^2 + 15*u2^2*v2
       - 6*u2^2*v2^2 + 12*u2^3 - 10*u2^3*v2 - 4*u2^4]*Nc - 1/2*G[0,v2]*
      G[ - v2, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9
      *v2 - 9*v2^2 + 3*v2^3 + 9*u2 - 22*u2*v2 + 11*u2*v2^2 - 13*u2^2 + 
      13*u2^2*v2 + 5*u2^3]*Nc^(-1)*v2 + 1/2*G[0,v2]*G[ - v2, - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 5*v2 + 4*v2^2 + v2^3
       - 5*u2 + 8*u2*v2 + 3*u2*v2^2 + 4*u2^2 + 3*u2^2*v2 + u2^3]*I*
      Nc^(-1)*Pi*v2 + 1/2*G[0,v2]*G[ - v2, - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[2*v2 + 6*v2^2 - 9*v2^3 + 3*v2^4 + 4*u2 - 6*
      u2*v2 - 10*u2*v2^2 + 5*u2*v2^3 - 12*u2^2 + 11*u2^2*v2 - 3*u2^2*
      v2^2 + 12*u2^3 - 9*u2^3*v2 - 4*u2^4]*I*Nc*Pi + 1/2*G[0,v2]*G[ - 
      v2, - v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[4*v2^2 - 4*
      v2^3 + 2*v2^4 + 9*u2*v2 - 21*u2*v2^2 + 11*u2*v2^3 + u2*v2^4 - 11*
      u2^2 + 18*u2^2*v2 - u2^2*v2^2 + 4*u2^2*v2^3 + 2*u2^2*v2^4 + 35*
      u2^3 - 27*u2^3*v2 + 6*u2^3*v2^2 + 8*u2^3*v2^3 - 17*u2^4 + 4*u2^4*
      v2 + 12*u2^4*v2^2 + u2^5 + 8*u2^5*v2 + 2*u2^6]*Nc*u2^(-1)*v2 + 1/
      2*G[0,v2]*G[ - v2, - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 2 + 8*v2 - 10*v2^2 + 3*v2^3 + 8*u2 - 20*u2*v2 + 9*u2*v2^2
       - 10*u2^2 + 9*u2^2*v2 + 3*u2^3]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[ - v2
      , - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 14*v2 + 34
      *v2^2 - 26*v2^3 + 7*v2^4 - 4*u2 + 46*u2*v2 - 48*u2*v2^2 + 25*u2*
      v2^3 + 12*u2^2 - 34*u2^2*v2 + 33*u2^2*v2^2 - 12*u2^3 + 19*u2^3*v2
       + 4*u2^4]*Nc - 1/4*G[0,v2]*G[ - v2,u2]*Den[ - 1 + v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 9*v2 - 12*v2^2 + 5*v2^3 + 7*
      u2 - 9*u2*v2 + 22*u2*v2^2 - 28*u2*v2^3 + 8*u2*v2^4 + 3*u2^2 + 37*
      u2^2*v2 - 68*u2^2*v2^2 + 24*u2^2*v2^3 + 20*u2^3 - 52*u2^3*v2 + 24
      *u2^3*v2^2 - 12*u2^4 + 8*u2^4*v2]*Nc^(-1)*v2 + 1/4*G[0,v2]*G[ - 
      v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[26
      *v2 - 89*v2^2 + 120*v2^3 - 73*v2^4 + 16*v2^5 - 6*u2 - 56*u2*v2 + 
      217*u2*v2^2 - 207*u2*v2^3 + 36*u2*v2^4 + 16*u2*v2^5 + u2^2 + 138*
      u2^2*v2 - 199*u2^2*v2^2 + 36*u2^2*v2^3 + 60*u2^2*v2^4 + 41*u2^3
       - 69*u2^3*v2 + 52*u2^3*v2^2 + 84*u2^3*v2^3 - 4*u2^4 + 60*u2^4*v2
       + 52*u2^4*v2^2 + 24*u2^5 + 12*u2^5*v2]*Nc*v2 - 4/3*G[0,v2]*G[ - 
      v2,u2]*Den[ - 1 + v2 + u2]^3*I*Nf*Pi*u2*v2 + 1/12*G[0,v2]*G[ - v2
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 9*v2^2 + 18*u2 + 18*u2*
      v2 + 9*u2^2]*Nc^(-1)*Pi^2*v2 + 1/12*G[0,v2]*G[ - v2,u2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 12*v2 + 83*v2^2 - 118*v2^3 + 55*
      v2^4 - 4*u2 + 95*u2*v2 - 264*u2*v2^2 + 169*u2*v2^3 + 12*u2^2 - 
      158*u2^2*v2 + 177*u2^2*v2^2 - 12*u2^3 + 67*u2^3*v2 + 4*u2^4]*Nc*
      Pi^2 - 1/12*G[0,v2]*G[ - v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2
      ]^3*Num[ - 24*v2^3 + 12*v2^4 + 12*u2*v2 - 117*u2*v2^2 + 120*u2*
      v2^3 - 15*u2*v2^4 - 72*u2^2 + 42*u2^2*v2 + 182*u2^2*v2^2 - 66*
      u2^2*v2^3 + 12*u2^2*v2^4 + 135*u2^3 + 52*u2^3*v2 - 108*u2^3*v2^2
       + 48*u2^3*v2^3 - 22*u2^4 - 78*u2^4*v2 + 72*u2^4*v2^2 - 21*u2^5
       + 48*u2^5*v2 + 12*u2^6]*I*Nc*Pi*u2^(-1)*v2 - 1/4*G[0,v2]*G[ - v2
      ,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - v2^2 + 3*v2^3 - 
      4*u2 + 10*u2*v2 + 3*u2*v2^2 + 11*u2^2 - 3*u2^2*v2 - 3*u2^3]*I*
      Nc^(-1)*Pi*v2 + G[0,v2]*G[ - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]^
      3*Nc^(-1)*u2*v2 - G[0,v2]*G[ - v2,0,1 - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[v2 - v2^2 - v2^3 + v2^4 - u2 + 2*u2*v2 - 16
      *u2*v2^2 + 4*u2*v2^3 + 3*u2^2 - 18*u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3
       + 4*u2^3*v2 + u2^4]*Nc - G[0,v2]*G[ - v2,0, - v2,u2]*Den[ - 1 + 
      v2 + u2]^3*Num[v2^2 - 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 1/2*G[0
      ,v2]*G[ - v2,0, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 4 + 17*v2 - 13*v2^2 + 2*v2^3 + 17*u2 - 2*u2*v2 + 6*u2*v2^2 + 
      11*u2^2 + 6*u2^2*v2 + 2*u2^3]*Nc*v2 - 8/3*G[0,v2]*G[ - v2,0,u2]*
      Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - G[0,v2]*G[ - v2,0,u2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 + 3*u2
       - 4*u2*v2 + 3*u2*v2^2 - u2^2 + 3*u2^2*v2 + u2^3]*I*Nc^(-1)*Pi*v2
       - 1/2*G[0,v2]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[6 - 13*v2 + 5*v2^2 + 2*v2^3 - 13*u2 - 10*u2*v2 + 6*u2*v2^2 - 
      15*u2^2 + 6*u2^2*v2 + 2*u2^3]*I*Nc*Pi*v2 + 1/12*G[0,v2]*G[ - v2,0
      ,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 30*v2 + 69*v2^2
       - 54*v2^3 + 15*v2^4 + 54*u2 - 114*u2*v2 + 146*u2*v2^2 + 48*u2*
      v2^3 - 183*u2^2 + 454*u2^2*v2 + 54*u2^2*v2^2 + 254*u2^3 + 24*u2^3
      *v2 + 3*u2^4]*Nc*v2 - 1/4*G[0,v2]*G[ - v2,0,u2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[ - 6*v2 + 17*v2^2 - 14*v2^3 + 3*v2^4 - 
      2*u2 + 22*u2*v2 - 6*u2*v2^2 + 8*u2*v2^3 + 5*u2^2 + 30*u2^2*v2 + 6
      *u2^2*v2^2 + 22*u2^3 - u2^4]*Nc^(-1)*v2 + 1/2*G[0,v2]*G[ - v2,0,0
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[v2^2 - 4*u2 + 2*u2*v2 + u2^2]*
      Nc^(-1)*v2 + 1/2*G[0,v2]*G[ - v2,0,0,u2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]^3*Num[ - 20 + 53*v2 - 43*v2^2 + 11*v2^3 + 53*u2 - 62*u2*
      v2 + 33*u2*v2^2 - 19*u2^2 + 33*u2^2*v2 + 11*u2^3]*Nc*v2 - 1/2*G[0
      ,v2]*G[ - v2,0,1,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 + 
      2*u2*v2 + u2^2]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[ - v2,0,1,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*
      v2^4 + 2*u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2
      *v2 + 3*u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4]*Nc - 3*G[0,v2]*
      G[0,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,v2]*G[
      0,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + 3*v2 + u2]*Nc
       + G[0,v2]*G[0,1 - v2, - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2
      ]^3*Num[8 - 11*v2 + 3*v2^2 - 3*u2 + 3*u2*v2 - u2^2]*Nc*u2*v2 + G[
      0,v2]*G[0,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 2
      *v2^2 - u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 + 1/12*G[0,v2]*G[0,1 - v2
      ,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[22
      *v2 - 33*v2^2 - 88*v2^3 + 242*v2^4 - 198*v2^5 + 55*v2^6 - 110*u2
       + 662*u2*v2 - 1500*u2*v2^2 + 1668*u2*v2^3 - 934*u2*v2^4 + 214*u2
      *v2^5 + 431*u2^2 - 1610*u2^2*v2 + 2143*u2^2*v2^2 - 1300*u2^2*v2^3
       + 336*u2^2*v2^4 - 330*u2^3 + 670*u2^3*v2 - 578*u2^3*v2^2 + 274*
      u2^3*v2^3 - 12*u2^3*v2^4 - 47*u2^4 - 2*u2^4*v2 + 121*u2^4*v2^2 - 
      24*u2^4*v2^3 + 12*u2^5 + 24*u2^5*v2 - 12*u2^5*v2^2]*Nc*v2 + 1/2*
      G[0,v2]*G[0,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^2*Num[ - 2*v2^2 + 2*v2^3 - 2*u2 + 4*u2*v2 - u2*v2^2 + u2
      *v2^3 + 4*u2^2 - 2*u2^2*v2 + 2*u2^2*v2^2 + u2^3 + u2^3*v2]*
      Nc^(-1)*v2 - 1/2*G[0,v2]*G[0,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[6 - 12*v2 + 6*v2^2 - 8*u2 + 10*u2*v2 + 5*u2^2]*I*Nc^(-1)*Pi*
      v2 - 1/2*G[0,v2]*G[0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 2 + 5*v2 - 4*v2^2 + v2^3 + 5*u2 - 41*u2*v2 + 10*u2*v2^2
       - 37*u2^2 + 18*u2^2*v2 + 9*u2^3]*I*Nc*Pi*v2 - 1/6*G[0,v2]*G[0,1
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 + v2 - 8*v2^2
       + 5*v2^3 + u2 - 20*u2*v2 + 15*u2*v2^2 - 12*u2^2 + 15*u2^2*v2 + 5
      *u2^3]*Nf*v2 - 1/2*G[0,v2]*G[0,1 - v2,0,u2]*Den[ - 1 + v2 + u2]^3
      *Num[6 - 12*v2 + 6*v2^2 - 6*u2 + 10*u2*v2 + 5*u2^2]*Nc^(-1)*v2 - 
      1/2*G[0,v2]*G[0,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 6 + 20*v2 - 22*v2^2 + 8*v2^3 + 20*u2 - 48*u2*v2 + 28*u2*
      v2^2 - 26*u2^2 + 33*u2^2*v2 + 13*u2^3]*Nc*v2 + 1/2*G[0,v2]*G[0,1
       - v2,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - v2^2 + 3*v2^3 - 3*v2^4 + v2^5 - 2*u2 + 7*u2*v2 - 34*u2*
      v2^2 + 29*u2*v2^3 + 6*u2^2 - 43*u2^2*v2 + 40*u2^2*v2^2 - 3*u2^2*
      v2^3 - 6*u2^3 + 10*u2^3*v2 - 2*u2^3*v2^2 + 2*u2^4]*Nc + 1/2*G[0,
      v2]*G[0,1 - v2,1,u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2
       - 4*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[0, - v2,1
       - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 15*v2
       - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2*v2 + 11*u2*v2^2 - 10*u2^2 + 
      10*u2^2*v2 + 2*u2^3]*Nc*v2 - 1/2*G[0,v2]*G[0, - v2,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[0,v2]*G[0, - v2, - v2,u2]*
      Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 4 + 18*v2 - 21*v2^2
       + 6*v2^3 + v2^4 + 12*u2 - 11*u2*v2 - 3*u2*v2^2 + 2*u2*v2^3 - 12*
      u2^2 + 11*u2^2*v2 + u2^2*v2^2 + 4*u2^3]*Nc - 1/2*G[0,v2]*G[0, - 
      v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + v2^2 + 2*u2
       + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 1/12*G[0,v2]*G[0, - v2,u2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 6*v2 + 
      51*v2^2 - 138*v2^3 + 168*v2^4 - 96*v2^5 + 21*v2^6 - 138*u2 + 750*
      u2*v2 - 1850*u2*v2^2 + 2080*u2*v2^3 - 920*u2*v2^4 + 78*u2*v2^5 + 
      435*u2^2 - 2236*u2^2*v2 + 3575*u2^2*v2^2 - 1906*u2^2*v2^3 + 132*
      u2^2*v2^4 - 656*u2^3 + 1978*u2^3*v2 - 1556*u2^3*v2^2 + 138*u2^3*
      v2^3 - 12*u2^3*v2^4 + 315*u2^4 - 594*u2^4*v2 + 87*u2^4*v2^2 - 24*
      u2^4*v2^3 - 120*u2^5 + 24*u2^5*v2 - 12*u2^5*v2^2]*Nc*v2 + 1/4*G[0
      ,v2]*G[0, - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^3*Num[ - 2*v2 + 13*v2^2 - 34*v2^3 + 44*v2^4 - 28*v2^5 + 7*
      v2^6 - 6*u2 + 38*u2*v2 - 118*u2*v2^2 + 176*u2*v2^3 - 120*u2*v2^4
       + 30*u2*v2^5 + 17*u2^2 - 112*u2^2*v2 + 213*u2^2*v2^2 - 166*u2^2*
      v2^3 + 48*u2^2*v2^4 - 32*u2^3 + 82*u2^3*v2 - 80*u2^3*v2^2 + 34*
      u2^3*v2^3 + u2^4 - 2*u2^4*v2 + 9*u2^4*v2^2 + 4*u2^5]*Nc^(-1)*v2
       - 1/2*G[0,v2]*G[0, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^3*Den[
       - 1 + v2 + u2]^3*Num[ - 6*v2^3 + 17*v2^4 - 15*v2^5 + 4*v2^6 - 8*
      u2*v2^2 + 29*u2*v2^3 - 10*u2*v2^4 - 18*u2*v2^5 + 7*u2*v2^6 - 4*
      u2^2*v2 + 19*u2^2*v2^2 + 36*u2^2*v2^3 - 80*u2^2*v2^4 + 29*u2^2*
      v2^5 - 4*u2^3 + 21*u2^3*v2 + 24*u2^3*v2^2 - 82*u2^3*v2^3 + 45*
      u2^3*v2^4 + 12*u2^4 - 19*u2^4*v2 - 12*u2^4*v2^2 + 31*u2^4*v2^3 - 
      12*u2^5 + 16*u2^5*v2 + 8*u2^5*v2^2 + 4*u2^6]*I*Nc*Pi - 2/3*G[0,v2
      ]*G[0, - v2,u2]*Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[0,v2]*G[0,
       - v2,u2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2^2 + 7*
      v2^3 - 8*v2^4 + 2*v2^5 + 9*u2*v2^2 - 22*u2*v2^3 + 8*u2*v2^4 + 3*
      u2^2*v2 - 24*u2^2*v2^2 + 13*u2^2*v2^3 + u2^3 - 14*u2^3*v2 + 11*
      u2^3*v2^2 - 4*u2^4 + 5*u2^4*v2 + u2^5]*I*Nc^(-1)*Pi*v2 + 1/2*G[0,
      v2]*G[0, - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2
       + u2]^3*Num[18*v2^3 - 65*v2^4 + 84*v2^5 - 46*v2^6 + 9*v2^7 + 32*
      u2*v2^2 - 161*u2*v2^3 + 258*u2*v2^4 - 171*u2*v2^5 + 42*u2*v2^6 + 
      16*u2^2*v2 - 139*u2^2*v2^2 + 294*u2^2*v2^3 - 249*u2^2*v2^4 + 78*
      u2^2*v2^5 + 4*u2^3 - 57*u2^3*v2 + 168*u2^3*v2^2 - 191*u2^3*v2^3
       + 74*u2^3*v2^4 - 12*u2^4 + 60*u2^4*v2 - 93*u2^4*v2^2 + 39*u2^4*
      v2^3 + 12*u2^5 - 30*u2^5*v2 + 12*u2^5*v2^2 - 4*u2^6 + 2*u2^6*v2]*
      Nc - 1/2*G[0,v2]*G[0, - v2,0,u2]*Den[v2 + u2]^3*Den[ - 1 + v2 + 
      u2]^3*Num[ - 2*v2^2 + 8*v2^3 - 10*v2^4 + 3*v2^5 + 12*u2*v2^2 - 28
      *u2*v2^3 + 11*u2*v2^4 + 6*u2^2*v2 - 30*u2^2*v2^2 + 16*u2^2*v2^3
       + 2*u2^3 - 16*u2^3*v2 + 12*u2^3*v2^2 - 4*u2^4 + 5*u2^4*v2 + u2^5
      ]*Nc^(-1)*v2 + 7*G[0,v2]*G[1,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2
      ]*Nc^(-1)*v2 - 4*G[0,v2]*G[1,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2
      ]*Nc*v2 - 1/2*G[0,v2]*G[1,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 - 1/2
      *G[0,v2]*G[1,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 + 2*v2
       - 4*v2^2 + v2^3 - 6*u2 - 4*u2*v2 + 4*u2*v2^2 + 6*u2^2 + 2*u2^2*
      v2 - 2*u2^3]*Nc - 22/3*G[0,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]
      *Nc*v2 + 4/3*G[0,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2 - 1/
      2*G[0,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 8*v2 + 
      4*v2^2 + 3*v2^3 + 6*u2 + 16*u2*v2 - 4*u2*v2^2 - 6*u2^2 - 8*u2^2*
      v2 + 2*u2^3]*I*Nc*Pi + 1/2*G[0,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2
       + u2]^3*Num[4 - 8*v2 + 7*v2^2 - 8*u2 + 8*u2*v2 + 4*u2^2]*I*
      Nc^(-1)*Pi*v2 - 1/2*G[0,v2]*G[1,1 - v2,0,u2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 2 + v2^3 + 6*u2 - 6*u2^2 + 2*u2^3]*Nc + 1/2*G[0,v2]*G[1,
      1 - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 12*v2 + 7*v2^2 - 12*u2
       + 12*u2*v2 + 6*u2^2]*Nc^(-1)*v2 + G[0,v2]*G[1,1 - v2,1,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 2 + v2 + 2*u2]*Num[ - 4 + 3*v2 + 4*u2]*
      Nc*v2 - G[0,v2]*G[1,1 - v2,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2
       + v2 + 2*u2]*Num[ - 2 + 3*v2 + 2*u2]*Nc^(-1)*v2 - G[0,v2]*G[1,u2
      ]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[2*v2 - 4*
      v2^2 + 2*v2^3 + 3*u2 - 8*u2*v2 + 5*u2*v2^2 - 4*u2^2 + 8*u2^2*v2
       - 5*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 8*u2^3*v2 + 4*u2^3*v2^2
       - 3*u2^4 + 2*u2^4*v2]*Nc^(-1)*u2^(-1)*v2 + G[0,v2]*G[1,u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[3*v2 - 7*v2^2
       + 4*v2^3 - 6*u2 + 10*u2*v2 - 10*u2*v2^2 + 6*u2*v2^3 + 17*u2^2 - 
      40*u2^2*v2 + 10*u2^2*v2^2 + 4*u2^2*v2^3 - 17*u2^3 + 10*u2^3*v2 + 
      7*u2^3*v2^2 + 6*u2^4 + 3*u2^4*v2]*Nc*u2^(-1)*v2 + 2/3*G[0,v2]*G[1
      ,u2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2 - 1/6*G[0,v2]*G[1,u2]*Den[ - 
      1 + v2 + u2]^3*Num[ - 12 + 31*u2 - 20*u2*v2 + 13*u2*v2^2 - 26*
      u2^2 + 20*u2^2*v2 + 7*u2^3]*I*Nc*Pi*u2^(-1)*v2 + 1/12*G[0,v2]*G[1
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 10 + 34*v2 - 56*v2^2 + 29*v2^3
       + 30*u2 - 68*u2*v2 + 56*u2*v2^2 - 30*u2^2 + 34*u2^2*v2 + 10*u2^3
      ]*Nc*Pi^2 - 1/12*G[0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[8 - 16
      *v2 + 11*v2^2 - 16*u2 + 16*u2*v2 + 8*u2^2]*Nc^(-1)*Pi^2*v2 - 1/2*
      G[0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^2*Num[ - 1 + 3*v2 + u2]*I*
      Nc^(-1)*Pi*v2 + 2*G[0,v2]*G[1,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - G[0,v2]*G[1,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2
       - 1/2*G[0,v2]*G[1,0, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2
       + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 - 1/2*G[0,v2]*G[1
      ,0, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 + 2*v2 - 4*v2^2 + v2^3
       - 6*u2 - 4*u2*v2 + 4*u2*v2^2 + 6*u2^2 + 2*u2^2*v2 - 2*u2^3]*Nc
       - 3/2*G[0,v2]*G[1,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/3*G[0
      ,v2]*G[1,0,u2]*Den[ - 1 + v2 + u2]*Nf*v2 - 1/3*G[0,v2]*G[1,0,u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 3 + 7*u2 - 2*u2*v2 + u2*v2^2 - 2*
      u2^2 + 2*u2^2*v2 - 5*u2^3 + 3*u2^4]*Nc*u2^(-1)*v2 - 1/2*G[0,v2]*
      G[1,0,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 2*v2 - 4*v2^2 + 3*v2^3
       + 6*u2 - 4*u2*v2 + 4*u2*v2^2 - 6*u2^2 + 2*u2^2*v2 + 2*u2^3]*I*Nc
      *Pi + 1/2*G[0,v2]*G[1,0,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 8*v2 + 
      5*v2^2 - 8*u2 + 8*u2*v2 + 4*u2^2]*I*Nc^(-1)*Pi*v2 - 1/2*G[0,v2]*
      G[1,0,0,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2^3 + 6*u2 - 6*u2^2
       + 2*u2^3]*Nc + 1/2*G[0,v2]*G[1,0,0,u2]*Den[ - 1 + v2 + u2]^3*
      Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 - 5*
      G[0,v2]*G[1,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,v2]
      *G[1,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Num[2 + 3*v2 - 2*u2]*Nc - 
      G[0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + u2]*Num[ - 5
       + 4*v2 + 5*u2]*I*Nc*Pi*v2 - G[0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2
      ]^3*Num[ - 1 + 4*u2 - 5*u2*v2 + 3*u2*v2^2 - 6*u2^2 + 5*u2^2*v2 + 
      4*u2^3 - u2^4]*Nc*u2^(-1)*v2 - G[0,v2]*G[1,1,u2]*Den[ - 1 + v2 + 
      u2]^3*Num[3 - 6*v2 + 4*v2^2 - 6*u2 + 6*u2*v2 + 3*u2^2]*I*Nc^(-1)*
      Pi*v2 + G[0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]^2*Num[ - 4 + 3*v2
       + 4*u2]*Nc^(-1)*v2 - G[0,v2]*G[1,1,1,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 2 + v2 + 2*u2]*Num[ - 1 - 2*v2 + 2*v2^2 + 2*u2 + 2*u2*v2
       - u2^2]*Nc - G[0,v2]*G[1,1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2
      *v2 + 2*v2^2 - 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 1/12*G[0,v2]*
      Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 48*
      v2 + 249*v2^2 - 531*v2^3 + 567*v2^4 - 297*v2^5 + 60*v2^6 - 2*u2
       + 85*u2*v2 - 817*u2*v2^2 + 1612*u2*v2^3 - 1055*u2*v2^4 + 129*u2*
      v2^5 + 48*u2*v2^6 - 72*u2^2 - 631*u2^2*v2 + 2165*u2^2*v2^2 - 1729
      *u2^2*v2^3 + 87*u2^2*v2^4 + 180*u2^2*v2^5 - 299*u2^3 + 1537*u2^3*
      v2 - 1693*u2^3*v2^2 + 87*u2^3*v2^3 + 252*u2^3*v2^4 + 417*u2^4 - 
      934*u2^4*v2 + 129*u2^4*v2^2 + 156*u2^4*v2^3 - 212*u2^5 + 60*u2^5*
      v2 + 36*u2^5*v2^2]*I*Nc*Pi*v2 - 1/12*G[0,v2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 32*v2 + 142*v2^2 - 
      251*v2^3 + 221*v2^4 - 97*v2^5 + 17*v2^6 - 86*u2 + 442*u2*v2 - 897
      *u2*v2^2 + 834*u2*v2^3 - 315*u2*v2^4 + 22*u2*v2^5 + 192*u2^2 - 
      737*u2^2*v2 + 1010*u2^2*v2^2 - 411*u2^2*v2^3 - 54*u2^2*v2^4 - 145
      *u2^3 + 516*u2^3*v2 - 295*u2^3*v2^2 - 124*u2^3*v2^3 - 10*u2^3*
      v2^4 + 119*u2^4 - 132*u2^4*v2 - 83*u2^4*v2^2 - 20*u2^4*v2^3 - 30*
      u2^5 - 18*u2^5*v2 - 10*u2^5*v2^2]*Nc*Pi^2*v2 - 1/12*G[0,v2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - v2 + 6*
      v2^2 - 19*v2^3 + 31*v2^4 - 24*v2^5 + 7*v2^6 + 3*u2 - 15*u2*v2 - 
      59*u2*v2^2 + 194*u2*v2^3 - 166*u2*v2^4 + 43*u2*v2^5 - 13*u2^2 - 
      104*u2^2*v2 + 372*u2^2*v2^2 - 362*u2^2*v2^3 + 107*u2^2*v2^4 - 60*
      u2^3 + 269*u2^3*v2 - 348*u2^3*v2^2 + 133*u2^3*v2^3 + 60*u2^4 - 
      154*u2^4*v2 + 82*u2^4*v2^2 - 26*u2^5 + 20*u2^5*v2]*Nc^(-1)*Pi^2*
      v2 + 1/4*G[0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + 
      u2]^3*Num[v2^2 - 3*v2^3 + 3*v2^4 - v2^5 - 2*u2 + 17*u2*v2 - 97*u2
      *v2^2 + 132*u2*v2^3 - 23*u2*v2^4 - 35*u2*v2^5 + 8*u2*v2^6 + 12*
      u2^2 - 159*u2^2*v2 + 297*u2^2*v2^2 - 57*u2^2*v2^3 - 125*u2^2*v2^4
       + 32*u2^2*v2^5 - 67*u2^3 + 221*u2^3*v2 - 61*u2^3*v2^2 - 165*u2^3
      *v2^3 + 48*u2^3*v2^4 + 53*u2^4 - 38*u2^4*v2 - 95*u2^4*v2^2 + 32*
      u2^4*v2^3 - 12*u2^5 - 20*u2^5*v2 + 8*u2^5*v2^2]*I*Nc^(-1)*Pi*v2
       + 2/3*G[0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2
      ]^2*Num[ - 2 + 8*v2 - 8*v2^2 + 2*v2^3 + 4*u2 - 4*u2*v2 - u2*v2^2
       + 2*u2^2 - 4*u2^2*v2 - u2^3]*I*Nf*Pi*u2*v2 - 2*G[0,v2]*Den[ - 1
       + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[v2^3 - 2*v2^4
       + v2^5 - 5*u2 + 20*u2*v2 - 33*u2*v2^2 + 16*u2*v2^3 + 2*u2*v2^4
       + 10*u2^2 - 39*u2^2*v2 + 33*u2^2*v2^2 + u2^2*v2^3 - 10*u2^3 + 20
      *u2^3*v2 + 5*u2^4]*Nc^(-1)*v2 + 1/6*G[0,v2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 11*v2 + 15*v2^2 - 9*v2^3 + 2
      *v2^4 - 8*u2 + 18*u2*v2 - 14*u2*v2^2 + 4*u2*v2^3 + 3*u2^2 - 3*
      u2^2*v2 + 2*u2^3 - 4*u2^3*v2 - 2*u2^4]*Nf*Pi^2*v2 - 1/12*G[0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[4*v2^2 - 
      15*v2^3 + 21*v2^4 - 11*v2^5 + v2^6 + 4*u2*v2 - 25*u2*v2^2 + 53*u2
      *v2^3 - 41*u2*v2^4 + 9*u2*v2^5 + 2*u2^2 - 17*u2^2*v2 + 57*u2^2*
      v2^2 - 72*u2^2*v2^3 + 30*u2^2*v2^4 - 5*u2^3 + 33*u2^3*v2 - 74*
      u2^3*v2^2 + 50*u2^3*v2^3 + 8*u2^4 - 41*u2^4*v2 + 45*u2^4*v2^2 - 9
      *u2^5 + 21*u2^5*v2 + 4*u2^6]*I*Nc^(-1)*Pi^3*v2 - 1/12*G[0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[16*v2^3
       - 58*v2^4 + 84*v2^5 - 56*v2^6 + 14*v2^7 + 44*u2*v2^2 - 206*u2*
      v2^3 + 367*u2*v2^4 - 280*u2*v2^5 + 75*u2*v2^6 + 34*u2^2*v2 - 250*
      u2^2*v2^2 + 597*u2^2*v2^3 - 537*u2^2*v2^4 + 156*u2^2*v2^5 + 4*
      u2^3 - 112*u2^3*v2 + 435*u2^3*v2^2 - 489*u2^3*v2^3 + 154*u2^3*
      v2^4 - 12*u2^4 + 133*u2^4*v2 - 211*u2^4*v2^2 + 66*u2^4*v2^3 + 12*
      u2^5 - 39*u2^5*v2 + 3*u2^5*v2^2 - 4*u2^6 - 4*u2^6*v2]*I*Nc*Pi^3
       - 1/3*G[0,v2]*Den[ - 1 + u2]^2*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^2*Num[33*v2 - 132*v2^2 + 186*v2^3 - 108*v2^4
       + 21*v2^5 + 99*u2 - 528*u2*v2 + 1129*u2*v2^2 - 978*u2*v2^3 + 318
      *u2*v2^4 - 40*u2*v2^5 - 396*u2^2 + 1766*u2^2*v2 - 2719*u2^2*v2^2
       + 1580*u2^2*v2^3 - 318*u2^2*v2^4 + 21*u2^2*v2^5 + 691*u2^3 - 
      2540*u2^3*v2 + 2719*u2^3*v2^2 - 978*u2^3*v2^3 + 108*u2^3*v2^4 - 
      691*u2^4 + 1766*u2^4*v2 - 1129*u2^4*v2^2 + 186*u2^4*v2^3 + 396*
      u2^5 - 528*u2^5*v2 + 132*u2^5*v2^2 - 99*u2^6 + 33*u2^6*v2]*Nc*v2
       + 2/3*G[0,v2]*Den[ - 1 + u2]^2*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]*Num[3 - 6*v2 + 3*v2^2 - 9*u2 + 17*u2*v2 - 5*u2*
      v2^2 + 11*u2^2 - 17*u2^2*v2 + 3*u2^2*v2^2 - 9*u2^3 + 6*u2^3*v2 + 
      3*u2^4]*Nf*v2 + 2/3*G[0,v2]*Den[ - 1 + u2]^2*Den[ - 1 + v2 + u2]*
      u2*v2 + 3/2*G[0,0,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 - 1/2*G[0,0,1 - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]
      *Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*Nc - 1/2*G[0,0,1 - v2,u2]*G[
      0,v2]*Den[ - 1 + v2 + u2]^3*Num[4 - 8*v2 + 4*v2^2 - 10*u2 + 10*u2
      *v2 + 5*u2^2]*Nc^(-1)*v2 - 1/2*G[0,0,1 - v2,u2]*G[0,v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 8*v2 + 22*v2^2 - 20*v2^3 + 6*
      v2^4 + 2*u2 + 16*u2*v2 - 45*u2*v2^2 + 15*u2*v2^3 - 6*u2^2 - 19*
      u2^2*v2 + 9*u2^2*v2^2 + 6*u2^3 - 2*u2^3*v2 - 2*u2^4]*Nc + 3/2*G[0
      ,0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,0,
      1 - v2,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*
      u2 + 3*u2*v2 + 2*u2^2]*Nc + 3/2*G[0,0,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*I*Nc^(-1)*Pi*v2 + 1/2*G[0,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^2*Num[ - 3*v2 + 3*v2^2 - u2 + 5*u2*v2 + 2*u2^2]*
      Nc^(-1)*v2 + 1/6*G[0,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]*Num[2 + v2 + u2]*Nf*v2 - G[0,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]*Num[v2 - u2 + u2*v2 + u2^2]*I*Nc*Pi - 1/12*G[0,0,1 - 
      v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 22*v2 - 7*v2^2
       + 29*v2^3 + 26*u2 - 134*u2*v2 + 81*u2*v2^2 - 127*u2^2 + 75*u2^2*
      v2 + 23*u2^3]*Nc*v2 + 1/2*G[0,0,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + G[0,0,1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[ - 3 + 2*v2 + 2*u2]*Nc*v2 + 1/2*G[0,0, - v2,u2]*G[0,v2]*Den[
       - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[16*v2^2 - 55*
      v2^3 + 69*v2^4 - 37*v2^5 + 7*v2^6 + 40*u2*v2 - 181*u2*v2^2 + 260*
      u2*v2^3 - 155*u2*v2^4 + 36*u2*v2^5 + 26*u2^2 - 197*u2^2*v2 + 354*
      u2^2*v2^2 - 255*u2^2*v2^3 + 72*u2^2*v2^4 - 69*u2^3 + 198*u2^3*v2
       - 199*u2^3*v2^2 + 68*u2^3*v2^3 + 35*u2^4 - 68*u2^4*v2 + 27*u2^4*
      v2^2 - 6*u2^5 - 2*u2^6]*Nc*v2 + 1/2*G[0,0, - v2,u2]*G[0,v2]*Den[
      v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 4*v2^2 + 9*v2^3 - 6*v2^4
       + v2^5 - 4*u2*v2 + 15*u2*v2^2 - 18*u2*v2^3 + 5*u2*v2^4 - 2*u2^2
       + 9*u2^2*v2 - 24*u2^2*v2^2 + 10*u2^2*v2^3 + 3*u2^3 - 18*u2^3*v2
       + 10*u2^3*v2^2 - 6*u2^4 + 5*u2^4*v2 + u2^5]*Nc^(-1)*v2 - 1/2*G[0
      ,0, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*
      Num[16*v2^2 - 55*v2^3 + 69*v2^4 - 37*v2^5 + 7*v2^6 + 40*u2*v2 - 
      181*u2*v2^2 + 260*u2*v2^3 - 155*u2*v2^4 + 36*u2*v2^5 + 26*u2^2 - 
      197*u2^2*v2 + 354*u2^2*v2^2 - 255*u2^2*v2^3 + 72*u2^2*v2^4 - 69*
      u2^3 + 198*u2^3*v2 - 199*u2^3*v2^2 + 68*u2^3*v2^3 + 35*u2^4 - 68*
      u2^4*v2 + 27*u2^4*v2^2 - 6*u2^5 - 2*u2^6]*I*Nc*Pi*v2 - 1/2*G[0,0,
       - v2,u2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 4*v2^2 + 9*
      v2^3 - 6*v2^4 + v2^5 - 4*u2*v2 + 15*u2*v2^2 - 18*u2*v2^3 + 5*u2*
      v2^4 - 2*u2^2 + 9*u2^2*v2 - 24*u2^2*v2^2 + 10*u2^2*v2^3 + 3*u2^3
       - 18*u2^3*v2 + 10*u2^3*v2^2 - 6*u2^4 + 5*u2^4*v2 + u2^5]*I*
      Nc^(-1)*Pi*v2 - 1/2*G[0,0, - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]
      ^3*Den[ - 1 + v2 + u2]^3*Num[16*v2^2 - 55*v2^3 + 69*v2^4 - 37*
      v2^5 + 7*v2^6 + 40*u2*v2 - 181*u2*v2^2 + 260*u2*v2^3 - 155*u2*
      v2^4 + 36*u2*v2^5 + 26*u2^2 - 197*u2^2*v2 + 354*u2^2*v2^2 - 255*
      u2^2*v2^3 + 72*u2^2*v2^4 - 69*u2^3 + 198*u2^3*v2 - 199*u2^3*v2^2
       + 68*u2^3*v2^3 + 35*u2^4 - 68*u2^4*v2 + 27*u2^4*v2^2 - 6*u2^5 - 
      2*u2^6]*Nc*v2 - 1/2*G[0,0, - v2,0,u2]*Den[v2 + u2]^3*Den[ - 1 + 
      v2 + u2]^3*Num[ - 4*v2^2 + 9*v2^3 - 6*v2^4 + v2^5 - 4*u2*v2 + 15*
      u2*v2^2 - 18*u2*v2^3 + 5*u2*v2^4 - 2*u2^2 + 9*u2^2*v2 - 24*u2^2*
      v2^2 + 10*u2^2*v2^3 + 3*u2^3 - 18*u2^3*v2 + 10*u2^3*v2^2 - 6*u2^4
       + 5*u2^4*v2 + u2^5]*Nc^(-1)*v2 - 1/2*G[0,0,u2]*G[0,v2]*Den[ - 1
       + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[10 - 32*v2 + 36*
      v2^2 - 16*v2^3 + 2*v2^4 - 22*u2 + 30*u2*v2 - 8*u2*v2^2 - 6*u2^2
       + 15*u2^2*v2 - 9*u2^2*v2^2 + 7*u2^3 - 9*u2^3*v2 - 2*u2^4]*I*Nc*
      Pi*v2 + 1/6*G[0,0,u2]*G[0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 10 + 25*v2 - 20*v2^2 + 5*v2^3 + 25*u2 - 32*u2*v2 + 15*u2*
      v2^2 - 12*u2^2 + 15*u2^2*v2 + 5*u2^3]*Nf*v2 - 1/2*G[0,0,u2]*G[0,
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 6*v2 - 6*v2^2
       + 2*v2^3 + 6*u2 - 12*u2*v2 + 8*u2*v2^2 - 6*u2^2 + 9*u2^2*v2 + 3*
      u2^3]*I*Nc^(-1)*Pi*v2 - 1/12*G[0,0,u2]*G[0,v2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[ - 146*v2 + 365*v2^2 - 292*v2^3 + 73*
      v2^4 - 50*u2 + 442*u2*v2 - 566*u2*v2^2 + 298*u2*v2^3 + 77*u2^2 - 
      256*u2^2*v2 + 456*u2^2*v2^2 + 18*u2^3 + 310*u2^3*v2 + 79*u2^4]*Nc
      *v2 + 1/2*G[0,0,u2]*G[0,v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*
      Num[ - 6*v2 + 15*v2^2 - 12*v2^3 + 3*v2^4 - 4*u2 + 25*u2*v2 - 23*
      u2*v2^2 + 12*u2*v2^3 + 10*u2^2 - 10*u2^2*v2 + 18*u2^2*v2^2 + u2^3
       + 12*u2^3*v2 + 3*u2^4]*Nc^(-1)*v2 + 1/2*G[0,0,u2]*G[0,0,v2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[26 - 92*v2 + 
      120*v2^2 - 68*v2^3 + 14*v2^4 - 66*u2 + 143*u2*v2 - 114*u2*v2^2 + 
      37*u2*v2^3 + 23*u2^2 - 50*u2^2*v2 + 27*u2^2*v2^2 - 4*u2^3 - 4*
      u2^4]*Nc*v2 + 1/2*G[0,0,u2]*G[0,0,v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 6 + 16*v2 - 14*v2^2 + 4*v2^3 + 16*u2 - 32*u2*v2
       + 14*u2*v2^2 - 18*u2^2 + 15*u2^2*v2 + 5*u2^3]*Nc^(-1)*v2 + 1/2*
      G[0,0,u2]*G[0,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 4 + 11*v2 - 9*v2^2 + v2^3 + v2^4 + 7*u2 + 9*u2*v2 - 
      25*u2*v2^2 + 9*u2*v2^3 + 18*u2^2 - 36*u2^2*v2 + 18*u2^2*v2^2 - 10
      *u2^3 + 12*u2^3*v2 + 2*u2^4]*Nc*v2 - 1/2*G[0,0,u2]*G[0,1,v2]*Den[
       - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*
      Nc^(-1)*v2 + 3/2*G[0,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*
      Pi*v2 + 1/2*G[0,0,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*
      Num[ - 3*v2 + 3*v2^2 - u2 + 5*u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 1/6*G[
      0,0,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[2 + v2 + u2]
      *Nf*v2 - G[0,0,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[
      v2 - u2 + u2*v2 + u2^2]*I*Nc*Pi - 1/12*G[0,0,u2]*G[1,v2]*Den[v2
       + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 22*v2 - 7*v2^2 + 29*v2^3 + 
      26*u2 - 134*u2*v2 + 81*u2*v2^2 - 127*u2^2 + 75*u2^2*v2 + 23*u2^3]
      *Nc*v2 - 1/2*G[0,0,u2]*G[1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[4 - 14*v2 + 18*v2^2 - 10*v2^3 + 2*v2^4 - 10
      *u2 + 21*u2*v2 - 16*u2*v2^2 + 5*u2*v2^3 + 3*u2^2 - 3*u2^2*v2 + 3*
      u2^3 - 7*u2^3*v2 - 4*u2^4]*Nc*v2 - 2*G[0,0,u2]*G[1,0,v2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 + 3/2*G[0,0,u2]*G[1,1,v2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*v2 - 1/2*G[0,0,u2]*G[1,1,v2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*u2^2]*Nc + 1/12*G[0,0,u2]*
      Den[ - 1 + v2]*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[2*v2^3 - 
      16*v2^4 + 36*v2^5 - 32*v2^6 + 10*v2^7 + 16*u2*v2^2 - 94*u2*v2^3
       + 217*u2*v2^4 - 206*u2*v2^5 + 67*u2*v2^6 + 20*u2^2*v2 - 152*u2^2
      *v2^2 + 435*u2^2*v2^3 - 476*u2^2*v2^4 + 173*u2^2*v2^5 + 4*u2^3 - 
      84*u2^3*v2 + 369*u2^3*v2^2 - 510*u2^3*v2^3 + 219*u2^3*v2^4 - 12*
      u2^4 + 127*u2^4*v2 - 260*u2^4*v2^2 + 139*u2^4*v2^3 + 12*u2^5 - 56
      *u2^5*v2 + 38*u2^5*v2^2 - 4*u2^6 + 2*u2^6*v2]*Nc*Pi^2 + 1/6*G[0,0
      ,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + 3*v2 + 3*u2]*I*
      Nf*Pi*v2 - 4/3*G[0,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*
      Num[ - 1 + 2*v2 + 2*u2]*Nf*u2*v2 + 1/4*G[0,0,u2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^2*Num[22 - 45*v2 + v2^2 - 45*u2 + 2*u2*v2 + 
      u2^2]*Nc^(-1)*u2*v2 - 1/12*G[0,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^2*Num[22*v2 - 73*v2^2 + 51*v2^3 + 70*u2 - 266*u2*v2 + 147*
      u2*v2^2 - 193*u2^2 + 141*u2^2*v2 + 45*u2^3]*I*Nc*Pi*v2 - 1/12*G[0
      ,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[24*v2 - 36*v2^2
       + 12*v2^3 + 142*u2 - 257*u2*v2 + 33*u2*v2^2 - 221*u2^2 + 30*u2^2
      *v2 + 9*u2^3]*Nc*v2 + 1/2*G[0,0,u2]*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^2*Num[ - 3*v2^2 + 3*v2^3 + 2*u2 - 7*u2*v2 + 9*u2*v2^2 - 4*
      u2^2 + 9*u2^2*v2 + 3*u2^3]*I*Nc^(-1)*Pi*v2 - 1/12*G[0,0,u2]*Den[
      v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[4*v2^2 - 7*v2^3 + 2*v2^4 + 
      v2^5 + 4*u2*v2 - 9*u2*v2^2 - 4*u2*v2^3 + 11*u2*v2^4 + 2*u2^2 - 3*
      u2^2*v2 - 18*u2^2*v2^2 + 31*u2^2*v2^3 - u2^3 - 16*u2^3*v2 + 37*
      u2^3*v2^2 - 4*u2^4 + 20*u2^4*v2 + 4*u2^5]*Nc^(-1)*Pi^2*v2 + 5*G[0
      ,0,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[0,0
      ,v2]*G[1 - v2,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[2*
      v2^2 - u2 + 3*u2*v2 + u2^2]*Nc + 1/2*G[0,0,v2]*G[1 - v2, - v2,u2]
      *Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 
      3*v2^3 - 4*u2*v2 + 4*u2*v2^2 + u2^2 - u2^2*v2 - 2*u2^3]*Nc*v2 + 3/
      2*G[0,0,v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/
      6*G[0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[6*v2 - 24*v2^2 + 36*v2^3 - 24*v2^4 + 6*v2^5 - 5
      *u2 - 132*u2*v2 + 560*u2*v2^2 - 838*u2*v2^3 + 549*u2*v2^4 - 134*
      u2*v2^5 - 142*u2^2 + 710*u2^2*v2 - 1418*u2^2*v2^2 + 1280*u2^2*
      v2^3 - 436*u2^2*v2^4 + 6*u2^2*v2^5 + 151*u2^3 - 587*u2^3*v2 + 889
      *u2^3*v2^2 - 471*u2^3*v2^3 + 18*u2^3*v2^4 + 5*u2^4 + 93*u2^4*v2
       - 170*u2^4*v2^2 + 18*u2^4*v2^3 - 59*u2^5 - u2^5*v2 + 6*u2^5*v2^2
      ]*Nc*u2^(-1)*v2 + 1/4*G[0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[31*v2 - 120*v2^2 + 174*
      v2^3 - 112*v2^4 + 27*v2^5 + 27*u2 - 156*u2*v2 + 314*u2*v2^2 - 268
      *u2*v2^3 + 83*u2*v2^4 - 44*u2^2 + 181*u2^2*v2 - 222*u2^2*v2^2 + 
      85*u2^2*v2^3 + 37*u2^3 - 70*u2^3*v2 + 29*u2^3*v2^2 - 4*u2^4]*
      Nc^(-1)*v2 + 1/6*G[0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 11*v2 + 45*v2^2 - 49*v2^3 + 
      17*v2^4 - 13*u2 + 79*u2*v2 - 115*u2*v2^2 + 49*u2*v2^3 + 34*u2^2
       - 79*u2^2*v2 + 45*u2^2*v2^2 - 13*u2^3 + 11*u2^3*v2 - 2*u2^4]*Nf*
      v2 - G[0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2
       - 1/2*G[0,0,v2]*G[1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[7*v2^2 - 14*v2^3 + 7*v2^4 - 2*u2 + 13*u2*v2 - 26*u2*v2^2 + 23
      *u2*v2^3 + 6*u2^2 - 18*u2^2*v2 + 27*u2^2*v2^2 - 6*u2^3 + 13*u2^3*
      v2 + 2*u2^4]*I*Nc*Pi + G[0,0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + 2*v2 + u2]*Nc*u2 + 7/
      2*G[0,0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[0,0
      ,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[1 - v2 + u2*v2 + u2^2]*Nc*v2 - 6*G[0,0,v2]*G[1 - v2,1,u2]
      *Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[0,0,v2]*G[ - v2,1 - v2,u2
      ]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 3*v2 + 2*v2^2 + 7*u2 + 4*u2*v2
       + 2*u2^2]*Nc*v2 - 1/2*G[0,0,v2]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 1 + 2*v2 + 6*u2]*Nc^(-1)*v2 - 1/2*G[0,0,v2]*G[ - 
      v2, - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 8*v2
       - 10*v2^2 + 3*v2^3 + 8*u2 - 24*u2*v2 + 9*u2*v2^2 - 14*u2^2 + 9*
      u2^2*v2 + 3*u2^3]*Nc^(-1)*v2 + 1/2*G[0,0,v2]*G[ - v2, - v2,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 14*v2 + 34*v2^2 - 26*
      v2^3 + 7*v2^4 - 4*u2 + 46*u2*v2 - 56*u2*v2^2 + 25*u2*v2^3 + 12*
      u2^2 - 42*u2^2*v2 + 33*u2^2*v2^2 - 12*u2^3 + 19*u2^3*v2 + 4*u2^4]
      *Nc + 4*G[0,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*Nf*u2*v2 + 1/
      2*G[0,0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 2 + 7*v2 - 8*v2^2 + 4*v2^3 + 7*u2 - 12*u2*v2 + 12*u2*v2^2 - 4*
      u2^2 + 12*u2^2*v2 + 4*u2^3]*I*Nc^(-1)*Pi*v2 + 1/2*G[0,0,v2]*G[ - 
      v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 9*v2 + 4*v2^3
       - 9*u2 - 12*u2*v2 + 12*u2*v2^2 - 12*u2^2 + 12*u2^2*v2 + 4*u2^3]*
      I*Nc*Pi*v2 - 1/4*G[0,0,v2]*G[ - v2,u2]*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^3*Num[ - 10*v2 + 23*v2^2 - 18*v2^3 + 5*v2^4 + 18*u2 - 38
      *u2*v2 + 58*u2*v2^2 + 8*u2*v2^3 - 61*u2^2 + 170*u2^2*v2 - 6*u2^2*
      v2^2 + 94*u2^3 - 16*u2^3*v2 - 7*u2^4]*Nc*v2 + 1/4*G[0,0,v2]*G[ - 
      v2,u2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 6*v2 + 17*v2^2
       - 14*v2^3 + 3*v2^4 - 2*u2 + 22*u2*v2 + 2*u2*v2^2 + 4*u2*v2^3 + 5
      *u2^2 + 46*u2^2*v2 - 6*u2^2*v2^2 + 30*u2^3 - 12*u2^3*v2 - 5*u2^4]
      *Nc^(-1)*v2 - 1/2*G[0,0,v2]*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 1 + 2*v2 + v2^2 - 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 1/2*
      G[0,0,v2]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 20 + 55*v2 - 44*v2^2 + 11*v2^3 + 55*u2 - 56*u2*v2 + 33*u2*v2^2
       - 12*u2^2 + 33*u2^2*v2 + 11*u2^3]*Nc*v2 - 1/2*G[0,0,v2]*G[0,1 - 
      v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 4
       + 10*v2 - 6*v2^2 - 2*v2^3 + 2*v2^4 + 6*u2 - 33*u2*v2 + 30*u2*
      v2^2 - 3*u2*v2^3 - 27*u2^2 + 39*u2^2*v2 - 12*u2^2*v2^2 + 7*u2^3
       - 5*u2^3*v2 + 2*u2^4]*Nc*v2 + 1/2*G[0,0,v2]*G[0,1 - v2,u2]*Den[
       - 1 + v2 + u2]^3*Num[9 - 18*v2 + 9*v2^2 - 12*u2 + 14*u2*v2 + 7*
      u2^2]*Nc^(-1)*v2 - 1/2*G[0,0,v2]*G[0, - v2,u2]*Den[ - 1 + v2]*
      Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[18*v2^3 - 67*v2^4 + 87*
      v2^5 - 47*v2^6 + 9*v2^7 + 32*u2*v2^2 - 167*u2*v2^3 + 260*u2*v2^4
       - 167*u2*v2^5 + 42*u2*v2^6 + 16*u2^2*v2 - 145*u2^2*v2^2 + 282*
      u2^2*v2^3 - 231*u2^2*v2^4 + 78*u2^2*v2^5 + 4*u2^3 - 59*u2^3*v2 + 
      150*u2^3*v2^2 - 171*u2^3*v2^3 + 74*u2^3*v2^4 - 12*u2^4 + 53*u2^4*
      v2 - 86*u2^4*v2^2 + 39*u2^4*v2^3 + 12*u2^5 - 30*u2^5*v2 + 12*u2^5
      *v2^2 - 4*u2^6 + 2*u2^6*v2]*Nc + 1/2*G[0,0,v2]*G[0, - v2,u2]*Den[
      v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2^2 + 9*v2^3 - 12*v2^4
       + 3*v2^5 + 15*u2*v2^2 - 36*u2*v2^3 + 11*u2*v2^4 + 9*u2^2*v2 - 42
      *u2^2*v2^2 + 16*u2^2*v2^3 + 3*u2^3 - 24*u2^3*v2 + 12*u2^3*v2^2 - 
      6*u2^4 + 5*u2^4*v2 + u2^5]*Nc^(-1)*v2 + 1/6*G[0,0,v2]*G[0,u2]*
      Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 95*
      v2 + 420*v2^2 - 733*v2^3 + 629*v2^4 - 264*v2^5 + 43*v2^6 - 23*u2
       + 290*u2*v2 - 632*u2*v2^2 + 675*u2*v2^3 - 499*u2*v2^4 + 189*u2*
      v2^5 + 14*u2^2 + 264*u2^2*v2 - 424*u2^2*v2^2 - 150*u2^2*v2^3 + 
      296*u2^2*v2^4 + 235*u2^3 - 573*u2^3*v2 + 196*u2^3*v2^2 + 184*u2^3
      *v2^3 + 12*u2^3*v2^4 - 103*u2^4 + 166*u2^4*v2 + 21*u2^4*v2^2 + 24
      *u2^4*v2^3 + 55*u2^5 - 13*u2^5*v2 + 12*u2^5*v2^2]*Nc*v2 - 1/4*G[0
      ,0,v2]*G[0,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2
      ]^3*Num[ - 12*v2 + 53*v2^2 - 90*v2^3 + 72*v2^4 - 26*v2^5 + 3*v2^6
       - 8*u2 + 64*u2*v2 - 120*u2*v2^2 + 90*u2*v2^3 - 36*u2*v2^4 + 10*
      u2*v2^5 + 19*u2^2 - 10*u2^2*v2 - 17*u2^2*v2^2 - 4*u2^2*v2^3 + 12*
      u2^2*v2^4 + 24*u2^3 - 26*u2^3*v2 - 8*u2^3*v2^2 + 6*u2^3*v2^3 + 9*
      u2^4 - 18*u2^4*v2 + u2^4*v2^2 - 4*u2^5]*Nc^(-1)*v2 - 1/2*G[0,0,v2
      ]*G[0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 12 + 36*v2 - 36*v2^2 + 12*v2^3 + 24*u2 - 19*u2*v2 - 12*u2*v2^2
       + 7*u2*v2^3 + 17*u2^2 - 35*u2^2*v2 + 18*u2^2*v2^2 - 11*u2^3 + 15
      *u2^3*v2 + 4*u2^4]*I*Nc*Pi*v2 - 1/6*G[0,0,v2]*G[0,u2]*Den[ - 1 + 
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[14 - 49*v2 + 63*v2^2
       - 35*v2^3 + 7*v2^4 - 35*u2 + 65*u2*v2 - 53*u2*v2^2 + 23*u2*v2^3
       + 2*u2^2 - 29*u2^2*v2 + 27*u2^2*v2^2 - 11*u2^3 + 13*u2^3*v2 + 2*
      u2^4]*Nf*v2 + 1/2*G[0,0,v2]*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 2 + 5*v2 - 4*v2^2 + v2^3 + 5*u2 - 10*u2*v2 + 3*u2*
      v2^2 - 6*u2^2 + 3*u2^2*v2 + u2^3]*I*Nc^(-1)*Pi*v2 - 1/2*G[0,0,v2]
      *G[0,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[
      1 + u2]*Num[ - 2 + v2 + v2^2 + u2 - u2*v2 - 2*u2^2]*Nc*v2 - 2*G[0
      ,0,v2]*G[0,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[0,0,v2]*
      G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 6*v2 + 5*v2^3 + 6
      *u2 + 12*u2*v2 - 6*u2^2 - 6*u2^2*v2 + 2*u2^3]*Nc - 1/2*G[0,0,v2]*
      G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[16 - 32*v2 + 19*v2^2 - 
      32*u2 + 32*u2*v2 + 16*u2^2]*Nc^(-1)*v2 - 2*G[0,0,v2]*G[1,u2]*Den[
       - 1 + v2 + u2]*Nf*v2 + 1/2*G[0,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]
      ^3*Num[ - 2 + 4*v2 - 8*v2^2 + 5*v2^3 + 6*u2 - 8*u2*v2 + 8*u2*v2^2
       - 6*u2^2 + 4*u2^2*v2 + 2*u2^3]*I*Nc*Pi + G[0,0,v2]*G[1,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 1 + 12*u2 - 21*u2*v2 + 11*u2*v2^2 - 22*
      u2^2 + 21*u2^2*v2 + 12*u2^3 - u2^4]*Nc*u2^(-1)*v2 - 1/2*G[0,0,v2]
      *G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*
      u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 - G[0,0,v2]*G[1,u2]*Den[ - 1 + v2
       + u2]^2*Num[ - 1 + u2]*Nc^(-1)*v2 - 1/2*G[0,0,v2]*G[1,0,u2]*Den[
       - 1 + v2 + u2]^3*Num[2 + 2*v2 - 4*v2^2 + v2^3 - 6*u2 - 4*u2*v2
       + 4*u2*v2^2 + 6*u2^2 + 2*u2^2*v2 - 2*u2^3]*Nc - 1/2*G[0,0,v2]*G[
      1,0,u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 12*v2 + 7*v2^2 - 12*u2 + 12
      *u2*v2 + 6*u2^2]*Nc^(-1)*v2 - G[0,0,v2]*G[1,1,u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 4 + 2*v2 + v2^2 + 8*u2 - 2*u2*v2 - 4*u2^2]*Nc*v2
       + G[0,0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 12*v2 + 7*
      v2^2 - 12*u2 + 12*u2*v2 + 6*u2^2]*Nc^(-1)*v2 + 1/12*G[0,0,v2]*
      Den[ - 1 + v2]^3*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[4*v2^2
       - 25*v2^3 + 65*v2^4 - 96*v2^5 + 88*v2^6 - 47*v2^7 + 11*v2^8 + 4*
      u2*v2 - 39*u2*v2^2 + 127*u2*v2^3 - 246*u2*v2^4 + 300*u2*v2^5 - 
      199*u2*v2^6 + 53*u2*v2^7 + 2*u2^2 - 27*u2^2*v2 + 93*u2^2*v2^2 - 
      261*u2^2*v2^3 + 447*u2^2*v2^4 - 354*u2^2*v2^5 + 100*u2^2*v2^6 - 7
      *u2^3 + 23*u2^3*v2 - 155*u2^3*v2^2 + 379*u2^3*v2^3 - 332*u2^3*
      v2^4 + 90*u2^3*v2^5 - 2*u2^4 - 59*u2^4*v2 + 183*u2^4*v2^2 - 163*
      u2^4*v2^3 + 35*u2^4*v2^4 - 13*u2^5 + 39*u2^5*v2 - 33*u2^5*v2^2 + 
      u2^5*v2^3 - 2*u2^6*v2^2]*Nc^(-1)*Pi^2*v2 + 1/6*G[0,0,v2]*Den[ - 1
       + v2]^3*Den[v2 + u2]^3*Den[ - 1 + v2 + u2]^3*Num[7*v2^3 - 64*
      v2^4 + 206*v2^5 - 327*v2^6 + 280*v2^7 - 125*v2^8 + 23*v2^9 + 20*
      u2*v2^2 - 207*u2*v2^3 + 757*u2*v2^4 - 1367*u2*v2^5 + 1326*u2*v2^6
       - 664*u2*v2^7 + 135*u2*v2^8 + 16*u2^2*v2 - 222*u2^2*v2^2 + 1011*
      u2^2*v2^3 - 2173*u2^2*v2^4 + 2442*u2^2*v2^5 - 1392*u2^2*v2^6 + 
      318*u2^2*v2^7 + 2*u2^3 - 82*u2^3*v2 + 578*u2^3*v2^2 - 1602*u2^3*
      v2^3 + 2174*u2^3*v2^4 - 1453*u2^3*v2^5 + 382*u2^3*v2^6 - 6*u2^4
       + 127*u2^4*v2 - 528*u2^4*v2^2 + 936*u2^4*v2^3 - 775*u2^4*v2^4 + 
      243*u2^4*v2^5 + 6*u2^5 - 60*u2^5*v2 + 165*u2^5*v2^2 - 189*u2^5*
      v2^3 + 75*u2^5*v2^4 - 2*u2^6 + 7*u2^6*v2 - 14*u2^6*v2^2 + 8*u2^6*
      v2^3]*Nc*Pi^2 - 1/6*G[0,0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[ - 11*v2 + 84*v2^2 - 229*v2^3 + 293*
      v2^4 - 180*v2^5 + 43*v2^6 - 83*u2 + 470*u2*v2 - 1364*u2*v2^2 + 
      1917*u2*v2^3 - 1207*u2*v2^4 + 267*u2*v2^5 + 242*u2^2 - 1548*u2^2*
      v2 + 3149*u2^2*v2^2 - 2484*u2^2*v2^3 + 641*u2^2*v2^4 - 485*u2^3
       + 1899*u2^3*v2 - 2213*u2^3*v2^2 + 751*u2^3*v2^3 - 6*u2^3*v2^4 + 
      374*u2^4 - 902*u2^4*v2 + 432*u2^4*v2^2 - 12*u2^4*v2^3 - 146*u2^5
       + 98*u2^5*v2 - 6*u2^5*v2^2]*I*Nc*Pi*v2 - 1/4*G[0,0,v2]*Den[ - 1
       + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - v2^2 + 3*
      v2^3 - 3*v2^4 + v2^5 + 22*u2 - 113*u2*v2 + 241*u2*v2^2 - 247*u2*
      v2^3 + 121*u2*v2^4 - 32*u2*v2^5 + 8*u2*v2^6 - 68*u2^2 + 295*u2^2*
      v2 - 499*u2^2*v2^2 + 354*u2^2*v2^3 - 114*u2^2*v2^4 + 32*u2^2*v2^5
       + 79*u2^3 - 336*u2^3*v2 + 381*u2^3*v2^2 - 150*u2^3*v2^3 + 48*
      u2^3*v2^4 - 81*u2^4 + 179*u2^4*v2 - 86*u2^4*v2^2 + 32*u2^4*v2^3
       + 32*u2^5 - 18*u2^5*v2 + 8*u2^5*v2^2]*Nc^(-1)*v2 + 1/4*G[0,0,v2]
      *Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[5*v2^2
       - 18*v2^3 + 24*v2^4 - 14*v2^5 + 3*v2^6 - 4*u2 + 32*u2*v2 - 108*
      u2*v2^2 + 158*u2*v2^3 - 100*u2*v2^4 + 22*u2*v2^5 + 19*u2^2 - 126*
      u2^2*v2 + 241*u2^2*v2^2 - 188*u2^2*v2^3 + 54*u2^2*v2^4 - 40*u2^3
       + 118*u2^3*v2 - 134*u2^3*v2^2 + 60*u2^3*v2^3 + 11*u2^4 - 34*u2^4
      *v2 + 31*u2^4*v2^2 - 2*u2^5 + 6*u2^5*v2]*I*Nc^(-1)*Pi*v2 + 1/6*G[
      0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2
       - 13*v2 + 27*v2^2 - 23*v2^3 + 7*v2^4 - 11*u2 + 77*u2*v2 - 101*u2
      *v2^2 + 35*u2*v2^3 + 50*u2^2 - 113*u2^2*v2 + 63*u2^2*v2^2 - 35*
      u2^3 + 49*u2^3*v2 + 14*u2^4]*I*Nf*Pi*v2 + 1/12*G[0,0,v2]*Den[ - 1
       + u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[
      24*v2 - 135*v2^2 + 309*v2^3 - 345*v2^4 + 183*v2^5 - 36*v2^6 - 270
      *u2 + 1173*u2*v2 - 2078*u2*v2^2 + 1530*u2*v2^3 - 180*u2*v2^4 - 
      163*u2*v2^5 - 12*u2*v2^6 + 1014*u2^2 - 4276*u2^2*v2 + 6824*u2^2*
      v2^2 - 4237*u2^2*v2^3 + 831*u2^2*v2^4 - 204*u2^2*v2^5 + 48*u2^2*
      v2^6 - 1595*u2^3 + 6235*u2^3*v2 - 7280*u2^3*v2^2 + 2820*u2^3*v2^3
       - 558*u2^3*v2^4 + 180*u2^3*v2^5 + 1580*u2^4 - 4315*u2^4*v2 + 
      2855*u2^4*v2^2 - 570*u2^4*v2^3 + 252*u2^4*v2^4 - 909*u2^5 + 1173*
      u2^5*v2 - 222*u2^5*v2^2 + 156*u2^5*v2^3 + 180*u2^6 - 18*u2^6*v2
       + 36*u2^6*v2^2]*Nc*v2 + 1/3*G[0,0,v2]*Den[ - 1 + u2]*Den[ - 1 + 
      v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 12 + 48*v2 - 83
      *v2^2 + 46*v2^3 + v2^4 + 36*u2 - 142*u2*v2 + 164*u2*v2^2 - 46*u2*
      v2^3 - 47*u2^2 + 142*u2^2*v2 - 83*u2^2*v2^2 + 36*u2^3 - 48*u2^3*
      v2 - 12*u2^4]*Nf*u2*v2 + 1/3*G[0,0,v2]*Den[ - 1 + u2]*Den[ - 1 + 
      v2 + u2]^2*u2*v2 + 1/2*G[0,0,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + G[0,0,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[ - 3 + 2*v2 + 2*u2]*Nc*v2 - G[0,0,0,u2]*G[0,v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[ - 9 + 5*v2 + 5*u2]*Nc*v2 - G[0,0,0,u2]*
      G[0,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 3 + 2*v2 + 2*u2]*
      Nc^(-1)*v2 + 1/2*G[0,0,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 + G[0,0,0,u2]*G[1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 
      3 + 2*v2 + 2*u2]*Nc*v2 + G[0,0,0,u2]*Den[v2 + u2]*I*Nc^(-1)*Pi*v2
       + 1/2*G[0,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 8 + 5*
      v2 + 5*u2]*I*Nc*Pi*v2 + 17/4*G[0,0,0,u2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]*Num[ - 2 + v2 + u2]*Nc*v2 - 1/2*G[0,0,0,u2]*Den[v2 + u2]
      *Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nf*v2 - 1/2*G[0,0,0,u2]*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]*Num[3*v2 + 2*u2]*Num[ - 2 + v2
       + u2]*Nc^(-1)*v2 - 5*G[0,0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2
      ]*Nc^(-1)*v2 + G[0,0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 1 + 6*v2 - 9*v2^2 + 4*v2^3 + 3*u2 - 10*u2*v2 + 9*u2*v2^2
       - 3*u2^2 + 6*u2^2*v2 + u2^3]*Nc + 1/2*G[0,0,0,v2]*G[ - v2,u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 2 + 4*v2 + v2^2 + 4*u2 + 2*u2*v2 + 
      u2^2]*Nc^(-1)*v2 + 1/2*G[0,0,0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 20 + 57*v2 - 45*v2^2 + 11*v2^3 + 57*u2
       - 66*u2*v2 + 33*u2*v2^2 - 21*u2^2 + 33*u2^2*v2 + 11*u2^3]*Nc*v2
       - 1/2*G[0,0,0,v2]*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 30 + 78*v2 - 63*v2^2 + 16*v2^3 + 78*u2 - 90*u2*v2 + 46*u2*
      v2^2 - 27*u2^2 + 42*u2^2*v2 + 12*u2^3]*Nc*v2 - 1/2*G[0,0,0,v2]*G[
      0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 15*v2 - 12*
      v2^2 + 4*v2^3 + 15*u2 - 30*u2*v2 + 16*u2*v2^2 - 18*u2^2 + 18*u2^2
      *v2 + 6*u2^3]*Nc^(-1)*v2 - 1/2*G[0,0,0,v2]*G[1,u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 2 + 2*v2 - 4*v2^2 + 3*v2^3 + 6*u2 - 4*u2*v2 + 4*
      u2*v2^2 - 6*u2^2 + 2*u2^2*v2 + 2*u2^3]*Nc + 1/2*G[0,0,0,v2]*G[1,
      u2]*Den[ - 1 + v2 + u2]^3*Num[12 - 24*v2 + 13*v2^2 - 24*u2 + 24*
      u2*v2 + 12*u2^2]*Nc^(-1)*v2 - 1/4*G[0,0,0,v2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 78*v2 + 341*v2^2 - 
      588*v2^3 + 498*v2^4 - 206*v2^5 + 33*v2^6 - 30*u2 + 286*u2*v2 - 
      684*u2*v2^2 + 832*u2*v2^3 - 606*u2*v2^4 + 202*u2*v2^5 + 41*u2^2
       - 66*u2^2*v2 + 373*u2^2*v2^2 - 828*u2^2*v2^3 + 480*u2^2*v2^4 + 
      78*u2^3 + 98*u2^3*v2 - 690*u2^3*v2^2 + 558*u2^3*v2^3 + 59*u2^4 - 
      290*u2^4*v2 + 319*u2^4*v2^2 - 28*u2^5 + 72*u2^5*v2]*Nc*v2 - 1/2*
      G[0,0,0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3
      *Num[6*v2 - 26*v2^2 + 41*v2^3 - 27*v2^4 + 5*v2^5 + v2^6 + 4*u2 - 
      31*u2*v2 + 48*u2*v2^2 - 12*u2*v2^3 - 16*u2*v2^4 + 7*u2*v2^5 - 9*
      u2^2 - 7*u2^2*v2 + 46*u2^2*v2^2 - 44*u2^2*v2^3 + 14*u2^2*v2^4 - 
      16*u2^3 + 25*u2^3*v2 - 15*u2^3*v2^2 + 10*u2^3*v2^3 - 6*u2^4 + 13*
      u2^4*v2 + u2^4*v2^2 + 5*u2^5 - u2^5*v2]*Nc^(-1)*v2 + 1/2*G[0,0,0,
      v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 14
       + 38*v2 - 33*v2^2 + 7*v2^3 + 2*v2^4 + 24*u2 - 20*u2*v2 - 18*u2*
      v2^2 + 14*u2*v2^3 + 13*u2^2 - 40*u2^2*v2 + 27*u2^2*v2^2 - 15*u2^3
       + 19*u2^3*v2 + 4*u2^4]*I*Nc*Pi*v2 + 1/2*G[0,0,0,v2]*Den[ - 1 + 
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 5*v2 - 3*v2^2
       - 2*v2^3 + 2*v2^4 + 3*u2 - 9*u2*v2 + 4*u2*v2^2 + 2*u2*v2^3 - 6*
      u2^2 + 9*u2^2*v2 - 3*u2^2*v2^2 + 3*u2^3 - 5*u2^3*v2 - 2*u2^4]*I*
      Nc^(-1)*Pi*v2 + 3/2*G[0,0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 
      11*u2*v2 - 11*u2*v2^2 + 5*u2*v2^3 + 2*u2^2 - 11*u2^2*v2 + 9*u2^2*
      v2^2 - 5*u2^3 + 7*u2^3*v2 + 2*u2^4]*Nf*v2 + 3/2*G[0,0,0,0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + u2]*Nc^(-1)*v2
       + 3/2*G[0,0,0,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2 + 
      v2 + u2]*Nc*v2 + 1/2*G[0,0,0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[6 - 19*v2 + 21*v2^2 - 12*v2^3 + 4*v2^4
       - 13*u2 + 29*u2*v2 - 30*u2*v2^2 + 14*u2*v2^3 + 8*u2^2 - 20*u2^2*
      v2 + 12*u2^2*v2^2 - 2*u2^3 - 2*u2^4]*Nc^(-1)*v2 + 1/2*G[0,0,0,0,
      v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[30 - 
      112*v2 + 147*v2^2 - 81*v2^3 + 16*v2^4 - 82*u2 + 182*u2*v2 - 144*
      u2*v2^2 + 44*u2*v2^3 + 35*u2^2 - 71*u2^2*v2 + 36*u2^2*v2^2 - 8*
      u2^3 + 6*u2^3*v2 - 2*u2^4]*Nc*v2 + 1/2*G[0,0,0,1,v2]*Den[ - 1 + 
      v2]*Den[ - 1 + v2 + u2]^3*Num[ - 11 + 30*v2 - 28*v2^2 + 9*v2^3 + 
      4*u2 - 27*u2*v2 + 23*u2*v2^2 - 16*u2^2 + 16*u2^2*v2 + 2*u2^3]*Nc*
      v2 + 1/2*G[0,0,0,1,v2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*
      v2^2 - 4*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 - 1/2*G[0,0,1,1 - v2,
      u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4*v2 - 
      19*v2^2 + 33*v2^3 - 25*v2^4 + 7*v2^5 - 2*u2 - 7*u2*v2 + 70*u2*
      v2^2 - 85*u2*v2^3 + 24*u2*v2^4 + 6*u2^2 + 31*u2^2*v2 - 64*u2^2*
      v2^2 + 27*u2^2*v2^3 - 6*u2^3 - 2*u2^3*v2 + 10*u2^3*v2^2 + 2*u2^4]
      *Nc - 1/2*G[0,0,1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2
       + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 + 1/2*G[0,0,1,u2]
      *G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4*
      v2 - 19*v2^2 + 33*v2^3 - 25*v2^4 + 7*v2^5 - 2*u2 - 7*u2*v2 + 70*
      u2*v2^2 - 85*u2*v2^3 + 24*u2*v2^4 + 6*u2^2 + 31*u2^2*v2 - 64*u2^2
      *v2^2 + 27*u2^2*v2^3 - 6*u2^3 - 2*u2^3*v2 + 10*u2^3*v2^2 + 2*u2^4
      ]*Nc + 1/2*G[0,0,1,u2]*G[0,v2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2
       + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 - 1/2*G[0,0,1,u2]
      *G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4*
      v2 - 19*v2^2 + 33*v2^3 - 25*v2^4 + 7*v2^5 - 2*u2 - 7*u2*v2 + 70*
      u2*v2^2 - 85*u2*v2^3 + 24*u2*v2^4 + 6*u2^2 + 31*u2^2*v2 - 64*u2^2
      *v2^2 + 27*u2^2*v2^3 - 6*u2^3 - 2*u2^3*v2 + 10*u2^3*v2^2 + 2*u2^4
      ]*Nc - 1/2*G[0,0,1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2
       + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 - 1/2*G[0,0,1,u2]
      *Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4*v2 - 19*
      v2^2 + 33*v2^3 - 25*v2^4 + 7*v2^5 - 2*u2 - 7*u2*v2 + 70*u2*v2^2
       - 85*u2*v2^3 + 24*u2*v2^4 + 6*u2^2 + 31*u2^2*v2 - 64*u2^2*v2^2
       + 27*u2^2*v2^3 - 6*u2^3 - 2*u2^3*v2 + 10*u2^3*v2^2 + 2*u2^4]*I*
      Nc*Pi - 1/2*G[0,0,1,u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 3*
      v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2]*I*Nc^(-1)*Pi*v2 - 1/2*G[0,0,1,v2]
      *G[1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 7 + 21*
      v2 - 21*v2^2 + 7*v2^3 + 8*u2 - 24*u2*v2 + 16*u2*v2^2 - 11*u2^2 + 
      11*u2^2*v2 + 2*u2^3]*Nc*v2 - 3/2*G[0,0,1,v2]*G[1 - v2,u2]*Den[ - 
      1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[0,0,1,v2]*G[ - v2,u2]*Den[ - 1 + 
      v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 6*u2*v2 + 3*u2^2]*
      Nc^(-1)*v2 + 1/2*G[0,0,1,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[6 - 12*v2 + 7*v2^2 + 8*u2 + 14*u2*v2 + 7*u2^2]*Nc*v2 - 1/2*G[
      0,0,1,v2]*G[0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 + v2
       - 8*v2^2 + 5*v2^3 + u2 - 15*u2*v2 + 18*u2*v2^2 - 7*u2^2 + 21*
      u2^2*v2 + 8*u2^3]*Nc*v2 - G[0,0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 + 2*G[0,0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/
      6*G[0,0,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 11 + 4*v2 + 57*v2^2 - 82*v2^3 + 32*v2^4 + 29*u2 + 40*u2*v2
       - 166*u2*v2^2 + 97*u2*v2^3 + 19*u2^2 - 82*u2^2*v2 + 75*u2^2*v2^2
       + 2*u2^3 - 7*u2^3*v2 + 6*u2^3*v2^2 - 17*u2^4 + 6*u2^4*v2]*Nc*v2
       + 1/6*G[0,0,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]^3*Num[ - 2 + v2 + 9*v2^2 - 13*v2^3 + 5*v2^4 - u2 + 19*u2*v2 - 
      31*u2*v2^2 + 13*u2*v2^3 + 10*u2^2 - 19*u2^2*v2 + 9*u2^2*v2^2 - 
      u2^3 - u2^3*v2 - 2*u2^4]*Nf*v2 - 1/2*G[0,0,1,v2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + v2^2 + 9*v2^3 - 
      13*v2^4 + 5*v2^5 + 2*u2 - 9*u2*v2 + 30*u2*v2^2 - 45*u2*v2^3 + 22*
      u2*v2^4 - 6*u2^2 + 27*u2^2*v2 - 54*u2^2*v2^2 + 33*u2^2*v2^3 + 6*
      u2^3 - 24*u2^3*v2 + 20*u2^3*v2^2 - 2*u2^4 + 4*u2^4*v2]*I*Nc*Pi + 
      1/4*G[0,0,1,v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 5*v2 + 
      3*v2^2 - 9*u2 + 10*u2*v2 + 7*u2^2]*Nc^(-1)*v2 + 1/2*G[0,0,1,0,v2]
      *Den[ - 1 + v2]^3*Den[ - 1 + v2 + u2]^3*Num[ - 4 + 23*v2 - 51*
      v2^2 + 55*v2^3 - 29*v2^4 + 6*v2^5 + 33*u2 - 111*u2*v2 + 141*u2*
      v2^2 - 81*u2*v2^3 + 18*u2*v2^4 - 48*u2^2 + 108*u2^2*v2 - 78*u2^2*
      v2^2 + 18*u2^2*v2^3 + 18*u2^3 - 24*u2^3*v2 + 8*u2^3*v2^2]*Nc*v2
       + 1/2*G[0,0,1,0,v2]*Den[ - 1 + v2]^3*Den[ - 1 + v2 + u2]^3*Num[
       - 1 + 5*v2 - 9*v2^2 + 7*v2^3 - 2*v2^4 + 14*u2 - 48*u2*v2 + 66*u2
      *v2^2 - 44*u2*v2^3 + 12*u2*v2^4 - 12*u2^2 + 36*u2^2*v2 - 42*u2^2*
      v2^2 + 18*u2^2*v2^3 + 6*u2^3 - 12*u2^3*v2 + 8*u2^3*v2^2]*Nc^(-1)*
      v2 - G[0,0,1,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[v2^2 - u2 + 2*
      u2*v2]*Nc + G[0,1,1 - v2,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[1 - 3*v2 + 2*v2^2 - 2*u2 + u2*v2 - u2^2]*
      Nc*v2 - 2*G[0,1,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2
       - G[0,1,1 - v2,u2]*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2 - u2^2]*Nc*v2 + 2*G[0,1,1 - 
      v2,u2]*G[0,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,1,1 - v2,u2]*
      G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 3
      *v2 + 2*v2^2 - 2*u2 + u2*v2 - u2^2]*Nc*v2 - 2*G[0,1,1 - v2,u2]*G[
      1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/3*G[0,1,1 - v2,u2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - v2^2 + 3
      *v2^3 - 3*v2^4 + v2^5 + 27*u2 - 122*u2*v2 + 100*u2*v2^2 - 8*u2*
      v2^3 + 3*u2*v2^4 - 67*u2^2 + 5*u2^2*v2 + 86*u2^2*v2^2 + 3*u2^2*
      v2^3 - 65*u2^3 + 118*u2^3*v2 + u2^3*v2^2 + 27*u2^4]*Nc*v2 + 1/2*
      G[0,1,1 - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + 
      u2]^2*Num[ - v2^2 + 5*v2^3 - 7*v2^4 + 3*v2^5 + 2*u2 - 12*u2*v2 + 
      23*u2*v2^2 - 24*u2*v2^3 + 11*u2*v2^4 - 7*u2^2 + 15*u2^2*v2 - 19*
      u2^2*v2^2 + 13*u2^2*v2^3 - u2^3 + 5*u2^3*v2^2 + 2*u2^4]*Nc^(-1)*
      v2 - 1/2*G[0,1,1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*
      Num[ - 1 - v2 + 2*v2^2 - 3*u2 + 3*u2*v2 + 4*u2^2]*I*Nc*Pi*v2 - 1/
      3*G[0,1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2 - G[0,1,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[0,1,1 - v2,0,u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 7*v2 - 
      11*v2^2 + 6*v2^3 + 5*u2 - 16*u2*v2 + 11*u2*v2^2 - 5*u2^2 + 7*u2^2
      *v2 + 2*u2^3]*Nc*v2 - 1/3*G[0,1,u2]*G[0,v2]*Den[ - 1 + v2]^2*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - v2^2 + 3*v2^3 - 3*v2^4 + 
      v2^5 + 27*u2 - 122*u2*v2 + 100*u2*v2^2 - 8*u2*v2^3 + 3*u2*v2^4 - 
      67*u2^2 + 5*u2^2*v2 + 86*u2^2*v2^2 + 3*u2^2*v2^3 - 65*u2^3 + 118*
      u2^3*v2 + u2^3*v2^2 + 27*u2^4]*Nc*v2 - 1/2*G[0,1,u2]*G[0,v2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - v2^2 + 5
      *v2^3 - 7*v2^4 + 3*v2^5 + 2*u2 - 12*u2*v2 + 23*u2*v2^2 - 24*u2*
      v2^3 + 11*u2*v2^4 - 7*u2^2 + 15*u2^2*v2 - 19*u2^2*v2^2 + 13*u2^2*
      v2^3 - u2^3 + 5*u2^3*v2^2 + 2*u2^4]*Nc^(-1)*v2 + 1/3*G[0,1,u2]*G[
      0,v2]*Den[ - 1 + v2 + u2]*Nf*v2 + G[0,1,u2]*G[0,v2]*Den[ - 1 + v2
       + u2]*I*Nc^(-1)*Pi*v2 + G[0,1,u2]*G[0,v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^2*Num[2 - v2 + 2*v2^2 - u2 + 4*u2*v2 + 2*u2^2]*I*Nc*
      Pi*v2 - 1/2*G[0,1,u2]*G[0,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^2*Num[2 + v2 - 5*v2^2 + 2*v2^3 + 3*u2 - 6*u2*v2
       + 3*u2*v2^2 - u2^2 + 3*u2^2*v2 + 2*u2^3]*Nc*v2 + 2*G[0,1,u2]*G[0
      ,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/3*G[0,1,u2]*G[1,v2]*
      Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - v2^2
       + 3*v2^3 - 3*v2^4 + v2^5 + 27*u2 - 122*u2*v2 + 100*u2*v2^2 - 8*
      u2*v2^3 + 3*u2*v2^4 - 67*u2^2 + 5*u2^2*v2 + 86*u2^2*v2^2 + 3*u2^2
      *v2^3 - 65*u2^3 + 118*u2^3*v2 + u2^3*v2^2 + 27*u2^4]*Nc*v2 + 1/2*
      G[0,1,u2]*G[1,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^2*Num[ - v2^2 + 5*v2^3 - 7*v2^4 + 3*v2^5 + 2*u2 - 12*u2*v2
       + 23*u2*v2^2 - 24*u2*v2^3 + 11*u2*v2^4 - 7*u2^2 + 15*u2^2*v2 - 
      19*u2^2*v2^2 + 13*u2^2*v2^3 - u2^3 + 5*u2^3*v2^2 + 2*u2^4]*
      Nc^(-1)*v2 - 1/2*G[0,1,u2]*G[1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2
       + u2]^2*Num[ - 1 - v2 + 2*v2^2 - 3*u2 + 3*u2*v2 + 4*u2^2]*I*Nc*
      Pi*v2 - 1/3*G[0,1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nf*v2 - G[0,1,
      u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - G[0,1,u2]*G[1,0
      ,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2
       + v2^2 - u2 - u2^2]*Nc*v2 + 2*G[0,1,u2]*G[1,0,v2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + G[0,1,u2]*G[1,1,v2]*Den[ - 1 + v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]*Num[1 - 3*v2 + 2*v2^2 - 2*u2 + u2*v2 - 
      u2^2]*Nc*v2 - 2*G[0,1,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 + 1/3*G[0,1,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^2*Num[ - v2^2 + 3*v2^3 - 3*v2^4 + v2^5 + 27*u2 - 122*u2*v2
       + 100*u2*v2^2 - 8*u2*v2^3 + 3*u2*v2^4 - 67*u2^2 + 5*u2^2*v2 + 86
      *u2^2*v2^2 + 3*u2^2*v2^3 - 65*u2^3 + 118*u2^3*v2 + u2^3*v2^2 + 27
      *u2^4]*I*Nc*Pi*v2 + 1/2*G[0,1,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2
      *Den[ - 1 + v2 + u2]^2*Num[ - v2^2 + 5*v2^3 - 7*v2^4 + 3*v2^5 + 2
      *u2 - 12*u2*v2 + 23*u2*v2^2 - 24*u2*v2^3 + 11*u2*v2^4 - 7*u2^2 + 
      15*u2^2*v2 - 19*u2^2*v2^2 + 13*u2^2*v2^3 - u2^3 + 5*u2^3*v2^2 + 2
      *u2^4]*I*Nc^(-1)*Pi*v2 + 1/6*G[0,1,u2]*Den[ - 1 + v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^2*Num[ - 7 + 14*v2 - 19*v2^2 + 12*v2^3 + 7*
      u2 - 30*u2*v2 + 23*u2*v2^2 - 11*u2^2 + 16*u2^2*v2 + 5*u2^3]*Nc*
      Pi^2*v2 - 1/3*G[0,1,u2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2 - 1/2*G[0,
      1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]*Num[2 - 7*v2 + 5*v2^2 - 5*u2 + 7*u2*v2 + 2*u2^2]*Nc*v2
       + 3/2*G[0,1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*
      v2 + G[0,1,v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*
      u2 + 18*u2*v2 - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2 - 15*u2^2*v2 + 6*
      u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2 + u2^4]*Nc*v2 - G[0,1,v2]*G[1 - v2
      , - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/12*G[0,1,v2]*G[1 - 
      v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[
       - 12*v2^2 + 36*v2^3 - 36*v2^4 + 12*v2^5 - 24*u2*v2 + 19*u2*v2^2
       + 111*u2*v2^3 - 183*u2*v2^4 + 77*u2*v2^5 - 120*u2^2 + 410*u2^2*
      v2 - 517*u2^2*v2^2 + 32*u2^2*v2^3 + 183*u2^2*v2^4 + 12*u2^2*v2^5
       + 211*u2^3 - 767*u2^3*v2 + 517*u2^3*v2^2 + 111*u2^3*v2^3 + 36*
      u2^3*v2^4 - 211*u2^4 + 410*u2^4*v2 - 19*u2^4*v2^2 + 36*u2^4*v2^3
       + 120*u2^5 - 24*u2^5*v2 + 12*u2^5*v2^2]*Nc*u2^(-1)*v2 - G[0,1,v2
      ]*G[1 - v2,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2
      ]*Num[2*v2^2 - 2*v2^3 - u2 + 8*u2*v2 - 10*u2*v2^2 + 2*u2*v2^3 + 4
      *u2^2 - 8*u2^2*v2 + 2*u2^2*v2^2 - u2^3]*Nc^(-1)*v2 + 1/2*G[0,1,v2
      ]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[2*v2 - 9*v2^2 + 15*v2^3 - 11*v2^4 + 3*v2^5 + 4*u2 - 23*u2*v2
       + 35*u2*v2^2 - 25*u2*v2^3 + 9*u2*v2^4 - 12*u2^2 + 32*u2^2*v2 - 
      29*u2^2*v2^2 + 9*u2^2*v2^3 + 12*u2^3 - 19*u2^3*v2 + 3*u2^3*v2^2
       - 4*u2^4]*I*Nc*Pi - 7/6*G[0,1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nf*v2 - 3/2*G[0,1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 + 1/2*G[0,1,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 - 4*u2 + 4*u2
      *v2^2 + u2^2 - u2^2*v2 - 2*u2^3]*Nc*v2 - 3/2*G[0,1,v2]*G[1 - v2,0
      ,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[0,1,v2]*G[1 - v2,1,u2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Num[ - 1 + 2*v2 + u2]*Nc*v2 + 4*G[0,1
      ,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,1,v2
      ]*G[ - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 - v2 + 2*v2^2
       + 25*u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 - G[0,1,v2]*G[ - v2,1 - v2,u2]
      *Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2]
      *Nc^(-1)*v2 + 1/2*G[0,1,v2]*G[ - v2, - v2,u2]*Den[ - 1 + v2 + u2]
      ^3*Num[1 - 2*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 
      1/2*G[0,1,v2]*G[ - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5*
      v2 + 2*v2^2 + 7*u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 - 1/2*G[0,1,v2]*G[
       - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 2/3*G[0,1,v2]*G[
       - v2,u2]*Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[0,1,v2]*G[ - v2,
      u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 - 2*v2^2 - 5*v2^3
       + 5*v2^4 - 2*u2 + 4*u2*v2 - 12*u2*v2^2 + 17*u2*v2^3 + 6*u2^2 - 
      13*u2^2*v2 + 21*u2^2*v2^2 - 6*u2^3 + 11*u2^3*v2 + 2*u2^4]*I*Nc*Pi
       - 1/12*G[0,1,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 24*v2^2 + 12*v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87
      *u2^2 + 136*u2^2*v2 - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*
      u2^3*v2 + 36*u2^3*v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*Nc*
      u2^(-1)*v2 - 1/4*G[0,1,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^2*Num[ - v2 + 3*v2^2 + 3*u2 + 2*u2*v2 - u2^2]*Nc^(-1)*v2
       - 1/2*G[0,1,v2]*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/
      2*G[0,1,v2]*G[ - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 5*
      v2^2 - 3*u2 + 10*u2*v2 + 5*u2^2]*Nc*v2 + 1/2*G[0,1,v2]*G[0,1 - v2
      ,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 13
      *v2 + 27*v2^2 - 23*v2^3 + 7*v2^4 - 11*u2 + 16*u2*v2 - 25*u2*v2^2
       + 20*u2*v2^3 - 11*u2^2 - 10*u2^2*v2 + 21*u2^2*v2^2 - 8*u2^3 + 10
      *u2^3*v2 + 2*u2^4]*Nc*v2 - 1/2*G[0,1,v2]*G[0,1 - v2,u2]*Den[ - 1
       + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 8*u2 + 6*u2*v2 + 3*u2^2]*
      Nc^(-1)*v2 - 1/2*G[0,1,v2]*G[0, - v2,u2]*Den[ - 1 + v2]*Den[ - 1
       + v2 + u2]^3*Num[ - 6 + 15*v2 - 12*v2^2 + 3*v2^3 + 18*u2 - 29*u2
      *v2 + 11*u2*v2^2 - 10*u2^2 + 10*u2^2*v2 + 2*u2^3]*Nc*v2 - 1/2*G[0
      ,1,v2]*G[0, - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,1,
      v2]*G[0,u2]*Den[ - 1 + v2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 3 + 9*
      v2 - 9*v2^2 + 3*v2^3 - 4*u2*v2 + 4*u2*v2^2 + 2*u2^2]*Nc^(-1)*v2
       + 1/12*G[0,1,v2]*G[0,u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 
      1 + v2 + u2]^3*Num[22*v2 - 37*v2^2 - 72*v2^3 + 218*v2^4 - 182*
      v2^5 + 51*v2^6 - 2*u2 + 66*u2*v2 - 608*u2*v2^2 + 1224*u2*v2^3 - 
      878*u2*v2^4 + 198*u2*v2^5 + 55*u2^2 - 834*u2^2*v2 + 2067*u2^2*
      v2^2 - 1600*u2^2*v2^3 + 312*u2^2*v2^4 - 322*u2^3 + 1382*u2^3*v2
       - 1390*u2^3*v2^2 + 258*u2^3*v2^3 - 12*u2^3*v2^4 + 321*u2^4 - 582
      *u2^4*v2 + 117*u2^4*v2^2 - 24*u2^4*v2^3 - 96*u2^5 + 24*u2^5*v2 - 
      12*u2^5*v2^2]*Nc*v2 + 1/2*G[0,1,v2]*G[0,u2]*Den[ - 1 + v2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 3*v2^2 + 3*v2^3 - 7*
      v2^4 + 3*v2^5 + 2*u2 - 7*u2*v2 + 39*u2*v2^2 - 51*u2*v2^3 + 17*u2*
      v2^4 - 6*u2^2 + 42*u2^2*v2 - 66*u2^2*v2^2 + 30*u2^2*v2^3 + 6*u2^3
       - 24*u2^3*v2 + 20*u2^3*v2^2 - 2*u2^4 + 4*u2^4*v2]*I*Nc*Pi - 1/2*
      G[0,1,v2]*G[0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 2*v2^2 - 4
      *u2 + 6*u2*v2 + 3*u2^2]*I*Nc^(-1)*Pi*v2 - 1/6*G[0,1,v2]*G[0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - v2 - 4*v2^2 + 3*v2^3
       - u2 - 12*u2*v2 + 9*u2*v2^2 - 8*u2^2 + 9*u2^2*v2 + 3*u2^3]*Nf*v2
       - G[0,1,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 4 + 2*v2
       + v2^2 + 8*u2 - 2*u2*v2 - 4*u2^2]*Nc*v2 + G[0,1,v2]*G[1,1 - v2,
      u2]*Den[ - 1 + v2 + u2]^3*Num[3 - 6*v2 + 4*v2^2 - 6*u2 + 6*u2*v2
       + 3*u2^2]*Nc^(-1)*v2 + 4/3*G[0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]
      *Nf*v2 + 3*G[0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2
       - 1/3*G[0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 34*u2
       - 59*u2*v2 + 31*u2*v2^2 - 62*u2^2 + 59*u2^2*v2 + 34*u2^3 - 3*
      u2^4]*Nc*u2^(-1)*v2 + G[0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^2*
      Num[ - 4 + 3*v2 + 4*u2]*Nc^(-1)*v2 - G[0,1,v2]*G[1,u2]*Den[ - 1
       + v2 + u2]*Num[ - 2 + 3*v2 + 2*u2]*I*Nc*Pi + 2*G[0,1,v2]*G[1,0,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[0,1,v2]*G[1,0,u2]*Den[ - 1
       + v2 + u2]*Nc*v2 + G[0,1,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 4 + 2*v2 + v2^2 + 8*u2 - 2*u2*v2 - 4*u2^2]*Nc*v2 - G[0,1,
      v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 12*v2 + 7*v2^2 - 12*
      u2 + 12*u2*v2 + 6*u2^2]*Nc^(-1)*v2 - 1/2*G[0,1,v2]*Den[ - 1 + v2]
      ^2*Den[ - 1 + v2 + u2]^2*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 - 4*u2
      *v2 + 4*u2*v2^2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 + 1/12*G[0,1,v2]*Den[
       - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[51*v2^2 - 
      204*v2^3 + 306*v2^4 - 204*v2^5 + 51*v2^6 - 24*u2 + 198*u2*v2 - 
      894*u2*v2^2 + 1510*u2*v2^3 - 1010*u2*v2^4 + 220*u2*v2^5 + 99*u2^2
       - 1032*u2^2*v2 + 2419*u2^2*v2^2 - 1886*u2^2*v2^3 + 400*u2^2*v2^4
       - 366*u2^3 + 1580*u2^3*v2 - 1676*u2^3*v2^2 + 390*u2^3*v2^3 - 12*
      u2^3*v2^4 + 365*u2^4 - 714*u2^4*v2 + 205*u2^4*v2^2 - 24*u2^4*v2^3
       - 118*u2^5 + 46*u2^5*v2 - 12*u2^5*v2^2]*I*Nc*Pi*v2 + 1/12*G[0,1,
      v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 5 + 15*v2 - 14*
      v2^2 + 4*v2^3 + 20*u2 - 50*u2*v2 + 30*u2*v2^2 - 21*u2^2 + 21*u2^2
      *v2 + 4*u2^3]*Nc^(-1)*Pi^2*v2 - 1/6*G[0,1,v2]*Den[ - 1 + v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 12*u2 - 20*
      u2*v2 + 8*u2*v2^2 - 7*u2^2 + 7*u2^2*v2 + 2*u2^3]*I*Nf*Pi*v2 - 1/
      12*G[0,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 15*v2^2 + 42*v2^3 - 40*v2^4 + 13*v2^5 + 6*u2 - 39*u2*v2 + 
      139*u2*v2^2 - 185*u2*v2^3 + 79*u2*v2^4 - 18*u2^2 + 115*u2^2*v2 - 
      235*u2^2*v2^2 + 138*u2^2*v2^3 + 18*u2^3 - 96*u2^3*v2 + 82*u2^3*
      v2^2 - 6*u2^4 + 10*u2^4*v2]*Nc*Pi^2 + 1/4*G[0,1,v2]*Den[ - 1 + v2
      ]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[v2 - v2^2 + 7*u2 - 14*u2
      *v2 + u2*v2^2 - 7*u2^2 + u2^2*v2]*Nc^(-1)*v2 - 1/3*G[0,1,v2]*Den[
       - 1 + u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*
      Num[ - 2 + 8*v2 - 13*v2^2 + 6*v2^3 + v2^4 + 6*u2 - 22*u2*v2 + 24*
      u2*v2^2 - 6*u2*v2^3 - 7*u2^2 + 22*u2^2*v2 - 13*u2^2*v2^2 + 6*u2^3
       - 8*u2^3*v2 - 2*u2^4]*Nf*u2*v2 - 1/12*G[0,1,v2]*Den[ - 1 + u2]*
      Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[9*v2^2
       - 30*v2^3 + 33*v2^4 - 12*v2^5 + 44*u2 - 296*u2*v2 + 640*u2*v2^2
       - 330*u2*v2^3 - 70*u2*v2^4 + 12*u2*v2^5 - 261*u2^2 + 1144*u2^2*
      v2 - 1290*u2^2*v2^2 + 330*u2^2*v2^3 + 33*u2^2*v2^4 + 430*u2^3 - 
      1144*u2^3*v2 + 640*u2^3*v2^2 + 30*u2^3*v2^3 - 261*u2^4 + 296*u2^4
      *v2 + 9*u2^4*v2^2 + 44*u2^5]*Nc*v2 - 1/3*G[0,1,v2]*Den[ - 1 + u2]
      *Den[ - 1 + v2 + u2]^2*u2*v2 - 1/2*G[0,1,0,1 - v2,u2]*Den[ - 1 + 
      v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 7*v2 - 11*v2^2
       + 6*v2^3 + 5*u2 - 16*u2*v2 + 11*u2*v2^2 - 5*u2^2 + 7*u2^2*v2 + 2
      *u2^3]*Nc*v2 + 1/2*G[0,1,0,u2]*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 7*v2 - 11*v2^2 + 6*v2^3 + 5*u2
       - 16*u2*v2 + 11*u2*v2^2 - 5*u2^2 + 7*u2^2*v2 + 2*u2^3]*Nc*v2 - 1/
      2*G[0,1,0,u2]*G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^2*Num[ - 2 + 7*v2 - 11*v2^2 + 6*v2^3 + 5*u2 - 16*u2*v2 + 
      11*u2*v2^2 - 5*u2^2 + 7*u2^2*v2 + 2*u2^3]*Nc*v2 - 1/2*G[0,1,0,u2]
      *Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 7*
      v2 - 11*v2^2 + 6*v2^3 + 5*u2 - 16*u2*v2 + 11*u2*v2^2 - 5*u2^2 + 7
      *u2^2*v2 + 2*u2^3]*I*Nc*Pi*v2 + 5/2*G[0,1,0,v2]*G[1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[0,1,0,v2]*G[1 - v2,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 + v2^2 - 8*v2^3 + 5*v2^4 - 
      2*u2 + 7*u2*v2 - 14*u2*v2^2 + 17*u2*v2^3 + 6*u2^2 - 12*u2^2*v2 + 
      21*u2^2*v2^2 - 6*u2^3 + 11*u2^3*v2 + 2*u2^4]*Nc + 1/2*G[0,1,0,v2]
      *G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 3*v2 + 2*v2^2 + 7*
      u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 - 1/2*G[0,1,0,v2]*G[ - v2,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + 6*u2]*Nc^(-1)*v2 - 1/2*G[0,1,
      0,v2]*G[0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 2 + 5*v2 - 6*v2^3 + 3*v2^4 + 3*u2 + 27*u2*v2 - 49*u2*v2^2
       + 19*u2*v2^3 + 27*u2^2 - 60*u2^2*v2 + 33*u2^2*v2^2 - 17*u2^3 + 
      19*u2^3*v2 + 2*u2^4]*Nc*v2 + 1/2*G[0,1,0,v2]*G[0,u2]*Den[ - 1 + 
      v2 + u2]^3*Num[3 - 6*v2 + 4*v2^2 - 4*u2 + 12*u2*v2 + 6*u2^2]*
      Nc^(-1)*v2 + 1/2*G[0,1,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 2 + 16*v2 - 20*v2^2 + 7*v2^3 + 6*u2 - 32*u2*v2 + 20*u2*v2^2 - 
      6*u2^2 + 16*u2^2*v2 + 2*u2^3]*Nc - 1/2*G[0,1,0,v2]*G[1,u2]*Den[
       - 1 + v2 + u2]^3*Num[10 - 20*v2 + 9*v2^2 - 20*u2 + 20*u2*v2 + 10
      *u2^2]*Nc^(-1)*v2 - 1/12*G[0,1,0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^3*Num[22 + 81*v2 - 544*v2^2 + 926*v2^3 - 
      654*v2^4 + 169*v2^5 + 149*u2 - 886*u2*v2 + 1792*u2*v2^2 - 1522*u2
      *v2^3 + 467*u2*v2^4 - 272*u2^2 + 1153*u2^2*v2 - 1250*u2^2*v2^2 + 
      369*u2^2*v2^3 + 311*u2^3 - 408*u2^3*v2 + 13*u2^3*v2^2 + 12*u2^3*
      v2^3 - 26*u2^4 - 58*u2^4*v2 + 12*u2^4*v2^2]*Nc*v2 + 1/2*G[0,1,0,
      v2]*Den[ - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[8*v2
       - 34*v2^2 + 54*v2^3 - 38*v2^4 + 10*v2^5 + 6*u2 - 33*u2*v2 + 81*
      u2*v2^2 - 87*u2*v2^3 + 33*u2*v2^4 - 3*u2^2 + 32*u2^2*v2 - 67*u2^2
      *v2^2 + 38*u2^2*v2^3 + 3*u2^3 - 16*u2^3*v2 + 17*u2^3*v2^2 + 2*
      u2^4 + 2*u2^4*v2]*Nc^(-1)*v2 + 1/2*G[0,1,0,v2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 2 + 6*v2 - 4*v2^2 + 10*u2 - 24*u2*v2
       + 14*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 4*u2^3]*I*Nc^(-1)*Pi*v2 - 
      1/2*G[0,1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3
      *Num[ - 2 - 5*v2 + 21*v2^2 - 21*v2^3 + 7*v2^4 - 7*u2 + 45*u2*v2
       - 77*u2*v2^2 + 39*u2*v2^3 + 24*u2^2 - 90*u2^2*v2 + 66*u2^2*v2^2
       - 34*u2^3 + 38*u2^3*v2 + 4*u2^4]*I*Nc*Pi*v2 + 1/6*G[0,1,0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 5*v2
       + 27*v2^2 - 31*v2^3 + 11*v2^4 - 7*u2 + 37*u2*v2 - 61*u2*v2^2 + 
      31*u2*v2^3 + 10*u2^2 - 37*u2^2*v2 + 27*u2^2*v2^2 - 7*u2^3 + 5*
      u2^3*v2 - 2*u2^4]*Nf*v2 + 1/2*G[0,1,0,0,v2]*Den[ - 1 + v2]^3*Den[
       - 1 + v2 + u2]^3*Num[ - 3 + 15*v2 - 30*v2^2 + 30*v2^3 - 15*v2^4
       + 3*v2^5 + u2 - 30*u2*v2 + 78*u2*v2^2 - 70*u2*v2^3 + 21*u2*v2^4
       + 9*u2^2 + 9*u2^2*v2 - 39*u2^2*v2^2 + 21*u2^2*v2^3 - 10*u2^3 + 8
      *u2^3*v2]*Nc*v2 - 1/2*G[0,1,0,0,v2]*Den[ - 1 + v2]^3*Den[ - 1 + 
      v2 + u2]^3*Num[ - 1 + 5*v2 - 10*v2^2 + 10*v2^3 - 5*v2^4 + v2^5 - 
      8*u2 + 26*u2*v2 - 24*u2*v2^2 + 2*u2*v2^3 + 4*u2*v2^4 + 10*u2^2 - 
      30*u2^2*v2 + 24*u2^2*v2^2 - 4*u2^2*v2^3 - 6*u2^3 + 12*u2^3*v2 - 4
      *u2^3*v2^2]*Nc^(-1)*v2 - 1/2*G[0,1,0,1,v2]*Den[ - 1 + v2]*Den[ - 
      1 + v2 + u2]^3*Num[ - 6 + 12*v2 - 8*v2^2 + 2*v2^3 - 9*u2 - 2*u2*
      v2 + 11*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 2*u2^3]*Nc*v2 - G[0,1,0,
      1,v2]*Den[ - 1 + v2 + u2]^3*Num[v2^2 + u2]*Nc^(-1)*v2 + 1/2*G[0,1
      ,1,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*
      Num[1 + u2]*Num[4 - 5*v2 + v2^2 - 5*u2 + 5*u2*v2 + 4*u2^2]*Nc*v2
       - 1/2*G[0,1,1,u2]*G[0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^2*Num[1 + u2]*Num[4 - 5*v2 + v2^2 - 5*u2 + 5*u2*v2 + 
      4*u2^2]*Nc*v2 + 1/2*G[0,1,1,u2]*G[1,v2]*Den[ - 1 + v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^2*Num[1 + u2]*Num[4 - 5*v2 + v2^2 - 5*u2
       + 5*u2*v2 + 4*u2^2]*Nc*v2 + 1/2*G[0,1,1,u2]*Den[ - 1 + v2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[1 + u2]*Num[4 - 5*v2 + v2^2 - 
      5*u2 + 5*u2*v2 + 4*u2^2]*I*Nc*Pi*v2 - 1/2*G[0,1,1,v2]*G[1 - v2,u2
      ]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2 + 
      v2^2 + v2^3 - 4*u2 + 7*u2*v2 - u2*v2^2 + 4*u2^2 - 2*u2^2*v2]*Nc
       + 1/2*G[0,1,1,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 
      1/2*G[0,1,1,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*
      G[0,1,1,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2
      *v2 + v2^2 + 2*u2 - u2*v2 - 2*u2^2]*Nc + G[0,1,1,v2]*G[0,u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Num[v2^2 - u2 + 2*u2*v2]*Nc - G[0,1,1,v2]
      *G[0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 2*G[0,1,1,v2]*G[1,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[0,1,1,v2]*G[1,u2]*Den[ - 1 + 
      v2 + u2]*Num[ - 2 + v2 + 2*u2]*Nc + G[0,1,1,v2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Num[v2^2 - u2 + 2*u2*v2]*I*Nc*Pi - 3/2*G[0,1,1,v2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 73/12*G[0,1,1,v2]*Den[ - 1 + v2
       + u2]*Nc*v2 - 5/6*G[0,1,1,v2]*Den[ - 1 + v2 + u2]*Nf*v2 - G[0,1,
      1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 1/2*G[0,1,1,0,v2]*
      Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 6*v2 - 5*v2^2 + 
      v2^3 - 2*u2 + 10*u2*v2 - 8*u2*v2^2 + 10*u2^2 - 10*u2^2*v2 - 4*
      u2^3]*Nc^(-1)*v2 + 1/2*G[0,1,1,0,v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - v2^2 - v2^3 + v2^4 + 4*u2 - 13*u2*v2 + 9*u2*v2^2
       + 8*u2*v2^3 - 12*u2^2 + 22*u2^2*v2 + 12*u2^2*v2^2 + 12*u2^3 + 
      u2^3*v2 - 4*u2^4]*Nc - 1/2*G[0,1,1,1,v2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 1/2*G[0,1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 - 3*G[1,
      1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 3*G[1,1
       - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 20/3*G[1,1 - v2
      ,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 2/3*G[1,1 - v2,1 - v2,u2]
      *Den[ - 1 + v2 + u2]*Nf*v2 - 3*G[1,1 - v2,1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*I*Nc^(-1)*Pi*v2 + 2*G[1,1 - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]*I*Nc*Pi*v2 - 2*G[1,1 - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 + 2*G[1,1 - v2,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc*v2
       + 1/2*G[1,1 - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 
      3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,1 - 
      v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 + 2*v2 - 4*v2^2 + v2^3
       - 6*u2 - 4*u2*v2 + 4*u2*v2^2 + 6*u2^2 + 2*u2^2*v2 - 2*u2^3]*I*Nc
      *Pi + 1/2*G[1,1 - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*
      v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 1/2*G[1,1 - 
      v2, - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 + 2*v2 - 4*v2^2 + v2^3
       - 6*u2 - 4*u2*v2 + 4*u2*v2^2 + 6*u2^2 + 2*u2^2*v2 - 2*u2^3]*Nc
       + G[1,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]
      ^2*Num[2*v2 - 4*v2^2 + 2*v2^3 + 3*u2 - 8*u2*v2 + 5*u2*v2^2 - 4*
      u2^2 + 8*u2^2*v2 - 5*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 8*u2^3*v2
       + 4*u2^3*v2^2 - 3*u2^4 + 2*u2^4*v2]*Nc^(-1)*u2^(-1)*v2 - G[1,1
       - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[3
      *v2 - 7*v2^2 + 4*v2^3 - 6*u2 + 10*u2*v2 - 10*u2*v2^2 + 6*u2*v2^3
       + 17*u2^2 - 40*u2^2*v2 + 10*u2^2*v2^2 + 4*u2^2*v2^3 - 17*u2^3 + 
      10*u2^3*v2 + 7*u2^3*v2^2 + 6*u2^4 + 3*u2^4*v2]*Nc*u2^(-1)*v2 + 3/
      2*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/12*G[1,1
       - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 - 8*v2 - 8*v2^2 + 15*
      v2^3 + 18*u2 + 16*u2*v2 + 8*u2*v2^2 - 18*u2^2 - 8*u2^2*v2 + 6*
      u2^3]*Nc*Pi^2 - 1/2*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 
      u2 - 6*u2*v2 + 3*u2*v2^2 - 6*u2^2 + 6*u2^2*v2 + 7*u2^3 - 2*u2^4]*
      I*Nc*Pi*u2^(-1)*v2 + 1/12*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[6 - 12*v2 + 13*v2^2 - 12*u2 + 12*u2*v2 + 6*u2^2]*Nc^(-1)*Pi^2
      *v2 - 2*G[1,1 - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 
      2*G[1,1 - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 3/2*G[1,1
       - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/3*G[1,1 - v2,0,u2]
      *Den[ - 1 + v2 + u2]*Nf*v2 + 1/3*G[1,1 - v2,0,u2]*Den[ - 1 + v2
       + u2]^3*Num[ - 3 + 7*u2 - 2*u2*v2 + u2*v2^2 - 2*u2^2 + 2*u2^2*v2
       - 5*u2^3 + 3*u2^4]*Nc*u2^(-1)*v2 + 1/2*G[1,1 - v2,0,u2]*Den[ - 1
       + v2 + u2]^3*Num[ - 2 + 4*v2 - 8*v2^2 + 5*v2^3 + 6*u2 - 8*u2*v2
       + 8*u2*v2^2 - 6*u2^2 + 4*u2^2*v2 + 2*u2^3]*I*Nc*Pi - 1/2*G[1,1
       - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 8*v2 + 5*v2^2 - 8*u2 + 
      8*u2*v2 + 4*u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,1 - v2,0,0,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 2 + v2^3 + 6*u2 - 6*u2^2 + 2*u2^3]*Nc - 
      1/2*G[1,1 - v2,0,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*
      v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 - G[1,1 - v2,1,1 - v2,
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2 + 2*u2]*Num[ - 4 + 3*v2
       + 4*u2]*Nc*v2 + G[1,1 - v2,1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 2 + v2 + 2*u2]*Num[ - 2 + 3*v2 + 2*u2]*Nc^(-1)*v2 - G[1,1
       - v2,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2 + 2*u2]*Num[ - 4
       + 3*v2 + 4*u2]*I*Nc*Pi*v2 + G[1,1 - v2,1,u2]*Den[ - 1 + v2 + u2]
      ^3*Num[ - 2 + v2 + 2*u2]*Num[ - 2 + 3*v2 + 2*u2]*I*Nc^(-1)*Pi*v2
       + G[1,u2]*G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2
      ]^2*Num[2*v2 - 4*v2^2 + 2*v2^3 + 3*u2 - 8*u2*v2 + 5*u2*v2^2 - 4*
      u2^2 + 8*u2^2*v2 - 5*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 8*u2^3*v2
       + 4*u2^3*v2^2 - 3*u2^4 + 2*u2^4*v2]*Nc^(-1)*u2^(-1)*v2 - G[1,u2]
      *G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[3*
      v2 - 7*v2^2 + 4*v2^3 - 6*u2 + 10*u2*v2 - 10*u2*v2^2 + 6*u2*v2^3
       + 17*u2^2 - 40*u2^2*v2 + 10*u2^2*v2^2 + 4*u2^2*v2^3 - 17*u2^3 + 
      10*u2^3*v2 + 7*u2^3*v2^2 + 6*u2^4 + 3*u2^4*v2]*Nc*u2^(-1)*v2 + 3/
      2*G[1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/12*G[1,
      u2]*G[1,v2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 - 8*v2 - 8*v2^2 + 15*
      v2^3 + 18*u2 + 16*u2*v2 + 8*u2*v2^2 - 18*u2^2 - 8*u2^2*v2 + 6*
      u2^3]*Nc*Pi^2 - 1/2*G[1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]^3*Num[2
       - u2 - 6*u2*v2 + 3*u2*v2^2 - 6*u2^2 + 6*u2^2*v2 + 7*u2^3 - 2*
      u2^4]*I*Nc*Pi*u2^(-1)*v2 + 1/12*G[1,u2]*G[1,v2]*Den[ - 1 + v2 + 
      u2]^3*Num[6 - 12*v2 + 13*v2^2 - 12*u2 + 12*u2*v2 + 6*u2^2]*
      Nc^(-1)*Pi^2*v2 + G[1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + 
      v2 + u2]^2*Num[2*v2 - 4*v2^2 + 2*v2^3 + 3*u2 - 8*u2*v2 + 5*u2*
      v2^2 - 4*u2^2 + 8*u2^2*v2 - 5*u2^2*v2^2 + 2*u2^2*v2^3 + 4*u2^3 - 
      8*u2^3*v2 + 4*u2^3*v2^2 - 3*u2^4 + 2*u2^4*v2]*I*Nc^(-1)*Pi*
      u2^(-1)*v2 - G[1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^2*Num[3*v2 - 7*v2^2 + 4*v2^3 - 6*u2 + 10*u2*v2 - 10*u2*v2^2
       + 6*u2*v2^3 + 17*u2^2 - 40*u2^2*v2 + 10*u2^2*v2^2 + 4*u2^2*v2^3
       - 17*u2^3 + 10*u2^3*v2 + 7*u2^3*v2^2 + 6*u2^4 + 3*u2^4*v2]*I*Nc*
      Pi*u2^(-1)*v2 - 1/3*G[1,u2]*Den[ - 1 + v2 + u2]*Nf*Pi^2*v2 + 1/2*
      G[1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi^3*v2 + 1/6*G[1,u2]*Den[
       - 1 + v2 + u2]^3*Num[8 + 9*u2 - 48*u2*v2 + 23*u2*v2^2 - 46*u2^2
       + 48*u2^2*v2 + 33*u2^3 - 4*u2^4]*Nc*Pi^2*u2^(-1)*v2 - 1/3*G[1,u2
      ]*Den[ - 1 + v2 + u2]^2*Num[ - 5 + 6*v2 + 5*u2]*Nc^(-1)*Pi^2*v2
       - 1/3*G[1,u2]*Den[ - 1 + v2 + u2]*Num[ - 1 + 4*v2 + u2]*I*Nc*
      Pi^3 + 1/2*G[1,v2]*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 + 1/2*G[1,v2]*G[1 - v2,1 - v2,1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*Nc*v2 + 3/2*G[1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*Nc^(-1)*v2 - 17/4*G[1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc*v2 + 1/2*G[1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2
      ]*Nf*v2 + 3/2*G[1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 + 3/2*G[1,v2]*G[1 - v2,1 - v2,0,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + G[1,v2]*G[1 - v2,1 - v2,1,u2]*Den[ - 1 + v2]*
      Den[v2 + u2]*Num[ - 1 + 2*v2 + u2]*Nc*v2 - 5*G[1,v2]*G[1 - v2,1
       - v2,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1,v2]*G[1 - v2, - 
      v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 
      7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 18*u2*v2 - 17*u2*v2^2 + 4*
      u2*v2^3 + 9*u2^2 - 15*u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2
       + u2^4]*I*Nc*Pi*v2 + G[1,v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2 + 
      u2]*I*Nc^(-1)*Pi*v2 - G[1,v2]*G[1 - v2, - v2,0,u2]*Den[ - 1 + v2]
      *Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*
      v2^3 + v2^4 - 5*u2 + 18*u2*v2 - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2
       - 15*u2^2*v2 + 6*u2^2*v2^2 - 3*u2^3 + 4*u2^3*v2 + u2^4]*Nc*v2 + 
      G[1,v2]*G[1 - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/6
      *G[1,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[ - v2 - 2*v2^2 + 12*v2^3 - 14*v2^4 + 5*v2^5 - 3*u2
       + 9*u2*v2 + 4*u2*v2^2 - 25*u2*v2^3 + 15*u2*v2^4 + 9*u2^2 - 17*
      u2^2*v2 - 7*u2^2*v2^2 + 15*u2^2*v2^3 - 9*u2^3 + 7*u2^3*v2 + 5*
      u2^3*v2^2 + 3*u2^4]*Nc*Pi^2 - 1/4*G[1,v2]*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*Pi^2*v2 + 3/2*G[1,v2]*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*I*Nc^(-1)*Pi*v2 - 29/12*G[1,v2]*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*I*Nc*Pi*v2 + 1/6*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + v2
       + u2]*I*Nf*Pi*v2 + 1/3*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + u2]*Den[
       - 1 + v2 + u2]^2*u2*v2 + 1/3*G[1,v2]*G[1 - v2,u2]*Den[ - 1 + u2]
      *Den[ - 1 + v2 + u2]^2*Nf*u2*v2 + 1/3*G[1,v2]*G[1 - v2,u2]*Den[
       - 1 + u2]*Den[ - 1 + v2 + u2]^2*Num[3 - 3*v2 - 7*u2 + 3*u2*v2 + 
      3*u2^2]*Nc*v2 + 3/2*G[1,v2]*G[1 - v2,0,1 - v2,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + 3/2*G[1,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2 + u2
      ]*Nc^(-1)*v2 - 17/4*G[1,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc
      *v2 + 1/2*G[1,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nf*v2 + 2*G[
      1,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[
      1,v2]*G[1 - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 
      2*u2 + 3*u2*v2 + 2*u2^2]*I*Nc*Pi + 3/2*G[1,v2]*G[1 - v2,0,0,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,v2]*G[1 - v2,0,0,u2]*
      Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[v2^2 - 2*u2 + 3*u2*v2 + 2*
      u2^2]*Nc + G[1,v2]*G[1 - v2,0,1,u2]*Den[ - 1 + v2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]*Num[ - 1 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2
       - G[1,v2]*G[1 - v2,0,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1,
      v2]*G[1 - v2,1,1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Num[ - v2
       - 2*u2 + u2*v2]*Nc - 4*G[1,v2]*G[1 - v2,1,1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*Nc^(-1)*v2 - 1/3*G[1,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2]^2
      *Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 3*v2^2 + 9*v2^3 - 9*
      v2^4 + 3*v2^5 - 6*u2*v2 + 43*u2*v2^2 - 87*u2*v2^3 + 69*u2*v2^4 - 
      19*u2*v2^5 - 30*u2^2 + 179*u2^2*v2 - 397*u2^2*v2^2 + 314*u2^2*
      v2^3 - 69*u2^2*v2^4 + 3*u2^2*v2^5 + 91*u2^3 - 383*u2^3*v2 + 397*
      u2^3*v2^2 - 87*u2^3*v2^3 + 9*u2^3*v2^4 - 91*u2^4 + 179*u2^4*v2 - 
      43*u2^4*v2^2 + 9*u2^4*v2^3 + 30*u2^5 - 6*u2^5*v2 + 3*u2^5*v2^2]*
      Nc*u2^(-1)*v2 - 1/2*G[1,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2]^2*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]*Num[5*v2^2 - 14*v2^3 + 9*v2^4 + 2*
      u2 + 2*u2*v2 - 16*u2*v2^2 + 14*u2*v2^3 + u2^2 - 2*u2^2*v2 + 5*
      u2^2*v2^2 + 2*u2^3]*Nc^(-1)*v2 + G[1,v2]*G[1 - v2,1,u2]*Den[ - 1
       + v2]*Den[ - 1 + v2 + u2]*Num[ - 2 + v2 + v2^2 + 2*u2]*I*Nc*Pi
       - 1/3*G[1,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2 + u2]*Nf*v2 - 2*G[1,
      v2]*G[1 - v2,1,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + G[1,v2]*
      G[1 - v2,1,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*
      Num[ - 1 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc*v2 - G[1,v2]*G[1 - v2,1
      ,0,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 2*G[1,v2]*G[1 - v2,1,1,u2
      ]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2^2
       + 2*v2^3 - u2 + 2*u2*v2^2 + u2^2]*Nc + 2*G[1,v2]*G[1 - v2,1,1,u2
      ]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[1,v2]*G[ - v2,1 - v2,u2]
      *Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[1,v2]*G[ - v2,1 - v2
      ,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2 + v2^2 + 2*u2
       - u2*v2 - 2*u2^2]*I*Nc*Pi + 1/2*G[1,v2]*G[ - v2,1 - v2,0,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,v2]*G[ - v2,1 - v2,0,u2]
      *Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2 + v2^2 + 2*u2 - u2*
      v2 - 2*u2^2]*Nc + 1/2*G[1,v2]*G[ - v2,1 - v2,1,u2]*Den[ - 1 + v2
       + u2]^3*Num[1 - 2*v2 + v2^2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 + 1/2*
      G[1,v2]*G[ - v2,1 - v2,1,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*v2^4 + 2*u2 - 2*u2*v2 + 22*u2*
      v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2*v2 + 3*u2^2*v2^2 + 6*u2^3 - 3
      *u2^3*v2 - 2*u2^4]*Nc - 1/2*G[1,v2]*G[ - v2, - v2,u2]*Den[ - 1 + 
      v2 + u2]^3*Num[1 - 2*v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*I*
      Nc^(-1)*Pi*v2 - 1/2*G[1,v2]*G[ - v2, - v2,u2]*Den[ - 1 + v2 + u2]
      ^3*Num[4 - 5*v2 + 2*v2^2 + 7*u2 + 4*u2*v2 + 2*u2^2]*I*Nc*Pi*v2 - 
      1/2*G[1,v2]*G[ - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*
      v2 + 2*v2^2 - 2*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 - 1/2*G[1,v2]*
      G[ - v2, - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5*v2 + 2*v2^2
       + 7*u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 + 2/3*G[1,v2]*G[ - v2,u2]*Den[
       - 1 + v2 + u2]^3*I*Nf*Pi*u2*v2 + 1/12*G[1,v2]*G[ - v2,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + 5*v2^2 + 10*u2*v2 + 5*u2^2]*
      Nc^(-1)*Pi^2*v2 - 1/12*G[1,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[6*v2 - 34*v2^2 + 11*v2^3 + 11*v2^4 - 6*u2 - 16*
      u2*v2 + 18*u2*v2^2 + 39*u2*v2^3 + 18*u2^2 - 11*u2^2*v2 + 51*u2^2*
      v2^2 - 18*u2^3 + 29*u2^3*v2 + 6*u2^4]*Nc*Pi^2 + 1/12*G[1,v2]*G[
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 24*v2^2 + 12*
      v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 136*u2^2*v2
       - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2 + 36*u2^3*
      v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*I*Nc*Pi*u2^(-1)*v2 + 1/4*
      G[1,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - v2
       + 3*v2^2 + 3*u2 + 2*u2*v2 - u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,v2]*
      G[ - v2,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,v2]
      *G[ - v2,0,1 - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*
      v2 + v2^2 + 2*u2 - u2*v2 - 2*u2^2]*Nc + 2/3*G[1,v2]*G[ - v2,0,u2]
      *Den[ - 1 + v2 + u2]^3*Nf*u2*v2 - 1/2*G[1,v2]*G[ - v2,0,u2]*Den[
       - 1 + v2 + u2]^3*Num[v2 + u2]^2*I*Nc^(-1)*Pi*v2 + 1/2*G[1,v2]*G[
       - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 - 6*v2^2
       + 3*v2^4 - 2*u2 - 18*u2*v2^2 + 11*u2*v2^3 + 6*u2^2 - 24*u2^2*v2
       + 15*u2^2*v2^2 - 6*u2^3 + 9*u2^3*v2 + 2*u2^4]*I*Nc*Pi + 1/12*G[1
      ,v2]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 24*
      v2^2 + 12*v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 
      136*u2^2*v2 - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2
       + 36*u2^3*v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*Nc*u2^(-1)*v2
       + 1/4*G[1,v2]*G[ - v2,0,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*
      Num[ - v2 + 3*v2^2 + 3*u2 + 2*u2*v2 - u2^2]*Nc^(-1)*v2 + 1/2*G[1,
      v2]*G[ - v2,0,0,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 2*v2 + 3*
      v2^2 - 14*u2 + 6*u2*v2 + 3*u2^2]*Nc*v2 - 1/2*G[1,v2]*G[ - v2,0,0,
      u2]*Den[ - 1 + v2 + u2]^3*Num[v2 + u2]^2*Nc^(-1)*v2 + 1/2*G[1,v2]
      *G[ - v2,0,1,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 + 2*u2
      *v2 + u2^2]*Nc^(-1)*v2 + 1/2*G[1,v2]*G[ - v2,0,1,u2]*Den[v2 + u2]
      *Den[ - 1 + v2 + u2]^3*Num[ - 2*v2 + 4*v2^2 - 5*v2^3 + 3*v2^4 + 2
      *u2 - 2*u2*v2 + 22*u2*v2^2 + 7*u2*v2^3 - 6*u2^2 + 33*u2^2*v2 + 3*
      u2^2*v2^2 + 6*u2^3 - 3*u2^3*v2 - 2*u2^4]*Nc - 3*G[1,v2]*G[1,1 - 
      v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 3*G[1,v2]*G[1,1 - 
      v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 20/3*G[1,v2]*G[1,1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 2/3*G[1,v2]*G[1,1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nf*v2 - 3*G[1,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]*I*Nc^(-1)*Pi*v2 + 2*G[1,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2
      ]*I*Nc*Pi*v2 - 2*G[1,v2]*G[1,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 2*G[1,v2]*G[1,1 - v2,0,u2]*Den[ - 1 + v2 + u2]*Nc*v2
       - G[1,v2]*G[1,1 - v2,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2
       + 2*u2]*Num[ - 4 + 3*v2 + 4*u2]*Nc*v2 + G[1,v2]*G[1,1 - v2,1,u2]
      *Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2 + 2*u2]*Num[ - 2 + 3*v2 + 2*
      u2]*Nc^(-1)*v2 + 1/36*G[1,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[ - 33*v2 + 150*v2^2 - 273*v2^3 + 249*
      v2^4 - 114*v2^5 + 21*v2^6 + 57*u2 - 180*u2*v2 + 350*u2*v2^2 - 319
      *u2*v2^3 + 23*u2*v2^4 + 69*u2*v2^5 - 150*u2^2 + 838*u2^2*v2 - 
      1436*u2^2*v2^2 + 652*u2^2*v2^3 + 96*u2^2*v2^4 + 305*u2^3 - 1153*
      u2^3*v2 + 872*u2^3*v2^2 + 84*u2^3*v2^3 - 6*u2^3*v2^4 - 285*u2^4
       + 450*u2^4*v2 + 51*u2^4*v2^2 - 12*u2^4*v2^3 + 93*u2^5 + 15*u2^5*
      v2 - 6*u2^5*v2^2]*Nc*Pi^2*v2 - 1/12*G[1,v2]*Den[ - 1 + v2]^2*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[6*v2^2 - 23*v2^3 + 33*v2^4
       - 21*v2^5 + 5*v2^6 - 6*u2 + 36*u2*v2 - 86*u2*v2^2 + 107*u2*v2^3
       - 70*u2*v2^4 + 19*u2*v2^5 + 18*u2^2 - 67*u2^2*v2 + 110*u2^2*v2^2
       - 85*u2^2*v2^3 + 24*u2^2*v2^4 - 10*u2^3 + 43*u2^3*v2 - 43*u2^3*
      v2^2 + 8*u2^3*v2^3 + 7*u2^4 - 6*u2^4*v2 - 5*u2^4*v2^2 + u2^5 - 3*
      u2^5*v2]*Nc^(-1)*Pi^2*v2 - 1/12*G[1,v2]*Den[ - 1 + v2]*Den[ - 1
       + v2 + u2]^3*Num[ - 5 + 15*v2 - 15*v2^2 + 5*v2^3 + 2*u2 - 2*u2*
      v2^2 + 7*u2^2 - 7*u2^2*v2 - 4*u2^3]*I*Nc^(-1)*Pi^3*v2 + 1/12*G[1,
      v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[6 - 24*
      v2 + 36*v2^2 - 24*v2^3 + 6*v2^4 - 18*u2 - 5*u2*v2 + 24*u2*v2^2 - 
      u2*v2^3 - 41*u2^2 + 71*u2^2*v2 - 30*u2^2*v2^2 + 23*u2^3 - 29*u2^3
      *v2 - 6*u2^4]*I*Nc*Pi^3*v2 - 1/4*G[1,v2]*Den[ - 1 + v2]*Den[v2 + 
      u2]*Den[ - 1 + v2 + u2]^2*Num[2 + 9*v2 - 19*v2^2 + 8*v2^3 + 11*u2
       - 31*u2*v2 + 16*u2*v2^2 - 12*u2^2 + 8*u2^2*v2]*I*Nc^(-1)*Pi*u2*
      v2 + 1/12*G[1,v2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + 
      u2]^2*Num[ - 24*v2 + 96*v2^2 - 108*v2^3 + 36*v2^4 + 20*u2 + 6*u2*
      v2 - 119*u2*v2^2 + 45*u2*v2^3 + 48*u2*v2^4 - 46*u2^2 - 32*u2^2*v2
       + 30*u2^2*v2^2 + 132*u2^2*v2^3 - 21*u2^3 + 69*u2^3*v2 + 120*u2^3
      *v2^2 + 48*u2^4 + 36*u2^4*v2]*I*Nc*Pi*v2 + 2*G[1,v2]*Den[ - 1 + 
      v2 + u2]*Nc^(-1)*v2 - 1/3*G[1,v2]*Den[ - 1 + u2]^2*Den[ - 1 + v2]
      *Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 11 + 10*v2 + v2^2 + 21*
      u2 - 28*u2*v2 - 4*u2*v2^2 - 18*u2^2 + 28*u2^2*v2 + u2^2*v2^2 + 21
      *u2^3 - 10*u2^3*v2 - 11*u2^4]*Nc*v2 - 2/3*G[1,v2]*Den[ - 1 + u2]^
      2*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + 
      v2^2 - 3*u2 + 5*u2*v2 - u2*v2^2 + 3*u2^2 - 5*u2^2*v2 + u2^2*v2^2
       - 3*u2^3 + 2*u2^3*v2 + u2^4]*Nf*v2 - 2/3*G[1,v2]*Den[ - 1 + u2]^
      2*Den[ - 1 + v2 + u2]*u2*v2 + 1/18*G[1,v2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]^3*Num[3 - 6*v2 + 3*v2^2 - 6*u2 + 8*u2*v2 + 5*u2^2]*Nf
      *Pi^2*v2 - 2/3*G[1,v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[
       - 1 + 2*v2 + 2*u2]*I*Nf*Pi*u2*v2 - 2*G[1,0,1 - v2,1 - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 2*G[1,0,1 - v2,1 - v2,u2]*Den[
       - 1 + v2 + u2]*Nc*v2 - 2*G[1,0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 + 2*G[1,0,1 - v2,u2]*G[1,v2]*Den[ - 1 + v2 + u2
      ]*Nc*v2 + 3/2*G[1,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/
      3*G[1,0,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nf*v2 + 1/3*G[1,0,1 - v2,
      u2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 7*u2 - 2*u2*v2 + u2*v2^2 - 2
      *u2^2 + 2*u2^2*v2 - 5*u2^3 + 3*u2^4]*Nc*u2^(-1)*v2 + 1/2*G[1,0,1
       - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 4*v2 - 8*v2^2 + 5*v2^3
       + 6*u2 - 8*u2*v2 + 8*u2*v2^2 - 6*u2^2 + 4*u2^2*v2 + 2*u2^3]*I*Nc
      *Pi - 1/2*G[1,0,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 8*v2 + 5
      *v2^2 - 8*u2 + 8*u2*v2 + 4*u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,0,1 - 
      v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2^3 + 6*u2 - 6*u2^2 + 
      2*u2^3]*Nc - 1/2*G[1,0,1 - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2
       - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 1/2*G[1,
      0, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 
      4*u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,0, - v2,u2]*Den[ - 1
       + v2 + u2]^3*Num[2 + 2*v2 - 4*v2^2 + v2^3 - 6*u2 - 4*u2*v2 + 4*
      u2*v2^2 + 6*u2^2 + 2*u2^2*v2 - 2*u2^3]*I*Nc*Pi + 1/2*G[1,0, - v2,
      0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*
      v2 + 2*u2^2]*Nc^(-1)*v2 + 1/2*G[1,0, - v2,0,u2]*Den[ - 1 + v2 + 
      u2]^3*Num[2 + 2*v2 - 4*v2^2 + v2^3 - 6*u2 - 4*u2*v2 + 4*u2*v2^2
       + 6*u2^2 + 2*u2^2*v2 - 2*u2^3]*Nc + 3/2*G[1,0,u2]*G[1,v2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/3*G[1,0,u2]*G[1,v2]*Den[ - 1 + v2
       + u2]*Nf*v2 + 1/3*G[1,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]^3*Num[
       - 3 + 7*u2 - 2*u2*v2 + u2*v2^2 - 2*u2^2 + 2*u2^2*v2 - 5*u2^3 + 3
      *u2^4]*Nc*u2^(-1)*v2 + 1/2*G[1,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 2 + 4*v2 - 8*v2^2 + 5*v2^3 + 6*u2 - 8*u2*v2 + 8*u2*v2^2
       - 6*u2^2 + 4*u2^2*v2 + 2*u2^3]*I*Nc*Pi - 1/2*G[1,0,u2]*G[1,v2]*
      Den[ - 1 + v2 + u2]^3*Num[4 - 8*v2 + 5*v2^2 - 8*u2 + 8*u2*v2 + 4*
      u2^2]*I*Nc^(-1)*Pi*v2 - 1/2*G[1,0,u2]*G[1,0,v2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 2 + v2^3 + 6*u2 - 6*u2^2 + 2*u2^3]*Nc + 1/2*G[1,0,u2
      ]*G[1,0,v2]*Den[ - 1 + v2 + u2]^3*Num[6 - 12*v2 + 7*v2^2 - 12*u2
       + 12*u2*v2 + 6*u2^2]*Nc^(-1)*v2 - 2*G[1,0,u2]*G[1,1,v2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 + 2*G[1,0,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2
      ]*Nc*v2 + 3/2*G[1,0,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/3
      *G[1,0,u2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2 + 1/3*G[1,0,u2]*Den[ - 
      1 + v2 + u2]^3*Num[ - 3 + 7*u2 - 2*u2*v2 + u2*v2^2 - 2*u2^2 + 2*
      u2^2*v2 - 5*u2^3 + 3*u2^4]*I*Nc*Pi*u2^(-1)*v2 - 1/3*G[1,0,u2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 2 + 4*v2 - 8*v2^2 + 5*v2^3 + 6*u2 - 
      8*u2*v2 + 8*u2*v2^2 - 6*u2^2 + 4*u2^2*v2 + 2*u2^3]*Nc*Pi^2 + 1/3*
      G[1,0,u2]*Den[ - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*
      u2*v2 + 2*u2^2]*Nc^(-1)*Pi^2*v2 + G[1,0,v2]*G[1 - v2,1 - v2,u2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Num[2*v2^2 + u2 + u2*v2]*Nc - 4*G[1,0
      ,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + G[1,0,
      v2]*G[1 - v2, - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2
       + u2]^3*Num[2 - 7*v2 + 9*v2^2 - 5*v2^3 + v2^4 - 5*u2 + 18*u2*v2
       - 17*u2*v2^2 + 4*u2*v2^3 + 9*u2^2 - 15*u2^2*v2 + 6*u2^2*v2^2 - 3
      *u2^3 + 4*u2^3*v2 + u2^4]*Nc*v2 - G[1,0,v2]*G[1 - v2, - v2,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,0,v2]*G[1 - v2,u2]*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[2*v2 - 11*v2^2
       + 21*v2^3 - 17*v2^4 + 5*v2^5 - 2*u2 - u2*v2 + 19*u2*v2^2 - 31*u2
      *v2^3 + 15*u2*v2^4 + 6*u2^2 - 8*u2^2*v2 - 13*u2^2*v2^2 + 15*u2^2*
      v2^3 - 6*u2^3 + 3*u2^3*v2 + 5*u2^3*v2^2 + 2*u2^4]*I*Nc*Pi + 1/6*
      G[1,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^3*Num[ - 30*v2^2 + 105*v2^3 - 120*v2^4 + 45*v2^5 + 54*u2
       - 252*u2*v2 + 533*u2*v2^2 - 515*u2*v2^3 + 180*u2*v2^4 - 168*u2^2
       + 613*u2^2*v2 - 691*u2^2*v2^2 + 270*u2^2*v2^3 + 185*u2^3 - 317*
      u2^3*v2 + 180*u2^3*v2^2 - 21*u2^4 + 45*u2^4*v2]*Nc*v2 + 1/4*G[1,0
      ,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + 
      u2]^3*Num[ - v2^2 + 5*v2^3 - 7*v2^4 + 3*v2^5 + 4*u2 - 14*u2*v2 + 
      6*u2*v2^2 - 8*u2*v2^3 + 12*u2*v2^4 - 9*u2^2 - 11*u2^2*v2 + 6*u2^2
      *v2^2 + 18*u2^2*v2^3 - 12*u2^3 + 8*u2^3*v2 + 12*u2^3*v2^2 + u2^4
       + 3*u2^4*v2]*Nc^(-1)*v2 + 1/2*G[1,0,v2]*G[1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/6*G[1,0,v2]*G[1 - v2,u2]*Den[ - 1 + 
      v2 + u2]^3*Num[9 - 18*v2 + 9*v2^2 - 14*u2 + 18*u2*v2 + 9*u2^2]*Nf
      *v2 - G[1,0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[v2 - 4*v2^2 + 6*v2^3 - 4*v2^4 + v2^5 - u2
       + u2*v2 + 7*u2*v2^2 - 11*u2*v2^3 + 4*u2*v2^4 + 3*u2^2 - 2*u2^2*
      v2 - 7*u2^2*v2^2 + 6*u2^2*v2^3 - 3*u2^3 + u2^3*v2 + 4*u2^3*v2^2
       + u2^4 + u2^4*v2]*Nc - 3*G[1,0,v2]*G[1 - v2,0,u2]*Den[ - 1 + v2
       + u2]*Nc^(-1)*v2 - G[1,0,v2]*G[1 - v2,1,u2]*Den[ - 1 + v2]*Den[
      v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - v2 - v2^2 + 2*v2^3 - 2*u2 + 2
      *u2*v2 + u2*v2^2 + 2*u2^2 - u2^2*v2]*Nc + 6*G[1,0,v2]*G[1 - v2,1,
      u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,0,v2]*G[ - v2,1 - v2
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 3*v2^2 + 6*u2*v2 + 3*
      u2^2]*Nc^(-1)*v2 - 1/2*G[1,0,v2]*G[ - v2,1 - v2,u2]*Den[v2 + u2]*
      Den[ - 1 + v2 + u2]^3*Num[4*v2 + 3*v2^2 - 6*v2^3 + v2^4 - 4*u2 + 
      15*u2*v2 - 34*u2*v2^2 + 7*u2*v2^3 + 12*u2^2 - 40*u2^2*v2 + 15*
      u2^2*v2^2 - 12*u2^3 + 13*u2^3*v2 + 4*u2^4]*Nc + 1/2*G[1,0,v2]*G[
       - v2, - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 2*v2^2 - 2*
      u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)*v2 + 1/2*G[1,0,v2]*G[ - v2, - v2,
      u2]*Den[ - 1 + v2 + u2]^3*Num[4 - 5*v2 + 2*v2^2 + 7*u2 + 4*u2*v2
       + 2*u2^2]*Nc*v2 - 2/3*G[1,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^
      3*Nf*u2*v2 - 1/2*G[1,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[
       - 10 + 5*v2 + 3*v2^2 + 19*u2 + 6*u2*v2 + 3*u2^2]*I*Nc*Pi*v2 + 1/
      2*G[1,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + 
      v2^2 + 4*u2 + 2*u2*v2 + u2^2]*I*Nc^(-1)*Pi*v2 - 1/12*G[1,0,v2]*G[
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 24*v2^2 + 12*
      v2^3 - 63*u2*v2 + 84*u2*v2^2 - 9*u2*v2^3 - 87*u2^2 + 136*u2^2*v2
       - 51*u2^2*v2^2 + 12*u2^2*v2^3 + 64*u2^3 - 75*u2^3*v2 + 36*u2^3*
      v2^2 - 33*u2^4 + 36*u2^4*v2 + 12*u2^5]*Nc*u2^(-1)*v2 - 1/4*G[1,0,
      v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[ - v2 + 3*
      v2^2 + 3*u2 + 2*u2*v2 - u2^2]*Nc^(-1)*v2 - G[1,0,v2]*G[ - v2,0,u2
      ]*Den[ - 1 + v2 + u2]^3*Num[ - 5 + 4*v2 - 2*u2]*Nc*v2 + G[1,0,v2]
      *G[ - v2,0,u2]*Den[ - 1 + v2 + u2]^3*Num[v2^2 + 2*u2 + 2*u2*v2 + 
      u2^2]*Nc^(-1)*v2 - 1/2*G[1,0,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + 
      u2]^3*Num[2 + 10*v2 - 20*v2^2 + 9*v2^3 - 6*u2 - 20*u2*v2 + 20*u2*
      v2^2 + 6*u2^2 + 10*u2^2*v2 - 2*u2^3]*Nc + 1/2*G[1,0,v2]*G[1,1 - 
      v2,u2]*Den[ - 1 + v2 + u2]^3*Num[12 - 24*v2 + 11*v2^2 - 24*u2 + 
      24*u2*v2 + 12*u2^2]*Nc^(-1)*v2 - 22/3*G[1,0,v2]*G[1,u2]*Den[ - 1
       + v2 + u2]*Nc*v2 + 4/3*G[1,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nf*
      v2 - 1/2*G[1,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 8*v2
       + 4*v2^2 + 3*v2^3 + 6*u2 + 16*u2*v2 - 4*u2*v2^2 - 6*u2^2 - 8*
      u2^2*v2 + 2*u2^3]*I*Nc*Pi + 1/2*G[1,0,v2]*G[1,u2]*Den[ - 1 + v2
       + u2]^3*Num[4 - 8*v2 + 7*v2^2 - 8*u2 + 8*u2*v2 + 4*u2^2]*I*
      Nc^(-1)*Pi*v2 - 5*G[1,0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)
      *v2 + G[1,0,v2]*G[1,1,u2]*Den[ - 1 + v2 + u2]*Num[2 + 3*v2 - 2*u2
      ]*Nc + 1/6*G[1,0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^3*Num[4*v2^2 - 22*v2^3 + 42*v2^4 - 34*v2^5 + 10*v2^6 + 
      42*u2 - 190*u2*v2 + 355*u2*v2^2 - 257*u2*v2^3 - u2*v2^4 + 51*u2*
      v2^5 - 110*u2^2 + 464*u2^2*v2 - 701*u2^2*v2^2 + 252*u2^2*v2^3 + 
      95*u2^2*v2^4 + 129*u2^3 - 577*u2^3*v2 + 435*u2^3*v2^2 + 79*u2^3*
      v2^3 - 175*u2^4 + 280*u2^4*v2 + 27*u2^4*v2^2 + 64*u2^5 + 2*u2^5*
      v2]*I*Nc*Pi*v2 - 1/4*G[1,0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^3*Num[7*v2^2 - 24*v2^3 + 30*v2^4 - 16*v2^5 + 
      3*v2^6 - 4*u2 + 30*u2*v2 - 90*u2*v2^2 + 114*u2*v2^3 - 58*u2*v2^4
       + 8*u2*v2^5 + 15*u2^2 - 84*u2^2*v2 + 135*u2^2*v2^2 - 66*u2^2*
      v2^3 - 22*u2^3 + 56*u2^3*v2 - 20*u2^3*v2^2 - 18*u2^3*v2^3 + 5*
      u2^4 + 6*u2^4*v2 - 19*u2^4*v2^2 + 2*u2^5 - 6*u2^5*v2]*I*Nc^(-1)*
      Pi*v2 - 1/12*G[1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[
       - 15 + 45*v2 - 45*v2^2 + 15*v2^3 - 53*u2 + 42*u2*v2 + 11*u2*v2^2
       + 5*u2^2 - 5*u2^2*v2 + 8*u2^3]*Nc*Pi^2*v2 + 1/12*G[1,0,v2]*Den[
       - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 12 + 36*v2 - 36*v2^2 + 12
      *v2^3 + 2*u2 - 2*u2*v2^2 + 13*u2^2 - 13*u2^2*v2 - 8*u2^3]*Nc^(-1)
      *Pi^2*v2 - 1/6*G[1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 1 + 3*v2 - 3*v2^2 + v2^3 + 12*u2 - 16*u2*v2 + 4*u2*v2^2 - 
      5*u2^2 + 5*u2^2*v2 + 2*u2^3]*I*Nf*Pi*v2 + 1/4*G[1,0,v2]*Den[ - 1
       + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - v2 + 2*v2^2 - 
      v2^3 + u2 - 21*u2*v2 + 34*u2*v2^2 - 22*u2*v2^3 + 8*u2*v2^4 - 21*
      u2^2 + 49*u2^2*v2 - 54*u2^2*v2^2 + 24*u2^2*v2^3 + 14*u2^3 - 42*
      u2^3*v2 + 24*u2^3*v2^2 - 10*u2^4 + 8*u2^4*v2]*Nc^(-1)*v2 - 1/12*
      G[1,0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1
       + v2 + u2]^3*Num[ - 57*v2^2 + 195*v2^3 - 255*v2^4 + 153*v2^5 - 
      36*v2^6 - 44*u2 + 28*u2*v2 + 150*u2*v2^2 - 335*u2*v2^3 + 316*u2*
      v2^4 - 103*u2*v2^5 - 12*u2*v2^6 + 41*u2^2 - 231*u2^2*v2 + 320*
      u2^2*v2^2 - 279*u2^2*v2^3 + 335*u2^2*v2^4 - 234*u2^2*v2^5 + 48*
      u2^2*v2^6 - 142*u2^3 + 483*u2^3*v2 - 776*u2^3*v2^2 + 955*u2^3*
      v2^3 - 648*u2^3*v2^4 + 180*u2^3*v2^5 + 127*u2^4 - 270*u2^4*v2 + 
      627*u2^4*v2^2 - 684*u2^4*v2^3 + 252*u2^4*v2^4 + 64*u2^5 + 28*u2^5
      *v2 - 300*u2^5*v2^2 + 156*u2^5*v2^3 - 46*u2^6 - 42*u2^6*v2 + 36*
      u2^6*v2^2]*Nc*v2 - 1/3*G[1,0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2]^2*
      Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 2 + 8*v2 - 13*v2^2 + 
      6*v2^3 + v2^4 + 6*u2 - 22*u2*v2 + 24*u2*v2^2 - 6*u2*v2^3 - 7*u2^2
       + 22*u2^2*v2 - 13*u2^2*v2^2 + 6*u2^3 - 8*u2^3*v2 - 2*u2^4]*Nf*u2
      *v2 - 1/3*G[1,0,v2]*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*u2*v2 + 
      1/2*G[1,0,0,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2^3 + 6*
      u2 - 6*u2^2 + 2*u2^3]*Nc - 1/2*G[1,0,0,1 - v2,u2]*Den[ - 1 + v2
       + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*Nc^(-1)
      *v2 + 1/2*G[1,0,0,u2]*G[1,v2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 
      v2^3 + 6*u2 - 6*u2^2 + 2*u2^3]*Nc - 1/2*G[1,0,0,u2]*G[1,v2]*Den[
       - 1 + v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2
      ]*Nc^(-1)*v2 + 1/2*G[1,0,0,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 
      v2^3 + 6*u2 - 6*u2^2 + 2*u2^3]*I*Nc*Pi - 1/2*G[1,0,0,u2]*Den[ - 1
       + v2 + u2]^3*Num[2 - 4*v2 + 3*v2^2 - 4*u2 + 4*u2*v2 + 2*u2^2]*I*
      Nc^(-1)*Pi*v2 + 11/2*G[1,0,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]
      *Nc^(-1)*v2 - 1/2*G[1,0,0,v2]*G[1 - v2,u2]*Den[v2 + u2]*Den[ - 1
       + v2 + u2]*Num[2*v2 + 3*v2^2 - 2*u2 + 5*u2*v2 + 2*u2^2]*Nc + 1/2
      *G[1,0,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 3*v2 + 
      2*v2^2 + 7*u2 + 4*u2*v2 + 2*u2^2]*Nc*v2 - 1/2*G[1,0,0,v2]*G[ - v2
      ,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + 6*u2]*Nc^(-1)*v2 + 1/
      2*G[1,0,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 - 6*v2 + 5*
      v2^3 + 6*u2 + 12*u2*v2 - 6*u2^2 - 6*u2^2*v2 + 2*u2^3]*Nc - 1/2*G[
      1,0,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[16 - 32*v2 + 19*v2^2
       - 32*u2 + 32*u2*v2 + 16*u2^2]*Nc^(-1)*v2 - 1/12*G[1,0,0,v2]*Den[
       - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[22 + 201*v2
       - 1024*v2^2 + 1646*v2^3 - 1134*v2^4 + 289*v2^5 + 269*u2 - 1216*
      u2*v2 + 2506*u2*v2^2 - 2440*u2*v2^3 + 881*u2*v2^4 - 122*u2^2 + 
      853*u2^2*v2 - 1604*u2^2*v2^2 + 873*u2^2*v2^3 + 17*u2^3 - 192*u2^3
      *v2 + 259*u2^3*v2^2 + 12*u2^3*v2^3 + 106*u2^4 - 22*u2^4*v2 + 12*
      u2^4*v2^2]*Nc*v2 + 1/2*G[1,0,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2
       + u2]^3*Num[ - 6 + 18*v2 - 18*v2^2 + 6*v2^3 + 14*u2 - 30*u2*v2
       + 16*u2*v2^2 - 17*u2^2 + 17*u2^2*v2 + 6*u2^3]*I*Nc^(-1)*Pi*v2 + 
      1/6*G[1,0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3
      *Num[ - 2 - 11*v2 + 45*v2^2 - 49*v2^3 + 17*v2^4 - 13*u2 + 55*u2*
      v2 - 91*u2*v2^2 + 49*u2*v2^3 + 10*u2^2 - 55*u2^2*v2 + 45*u2^2*
      v2^2 - 13*u2^3 + 11*u2^3*v2 - 2*u2^4]*Nf*v2 - 1/2*G[1,0,0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2
       + 9*v2^2 - 13*v2^3 + 5*v2^4 - u2 - 6*u2*v2 - 3*u2*v2^2 + 10*u2*
      v2^3 - 15*u2^2 + 9*u2^2*v2 + 6*u2^2*v2^2 - u2^3 + 3*u2^3*v2 + 2*
      u2^4]*I*Nc*Pi*v2 + G[1,0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 9*v2 + 27*v2^2 - 27*v2^3 + 9*v2^4 - 8*u2
       + 36*u2*v2 - 59*u2*v2^2 + 31*u2*v2^3 + 10*u2^2 - 47*u2^2*v2 + 38
      *u2^2*v2^2 - 15*u2^3 + 19*u2^3*v2 + 3*u2^4]*Nc^(-1)*v2 + 1/2*G[1,
      0,0,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 6 + 18*v2
       - 18*v2^2 + 6*v2^3 - 9*u2 - 4*u2*v2 + 13*u2*v2^2 - 11*u2^2 + 11*
      u2^2*v2 + 6*u2^3]*Nc*v2 - G[1,0,0,0,v2]*Den[ - 1 + v2]*Den[ - 1
       + v2 + u2]^3*Num[ - 2 + 6*v2 - 6*v2^2 + 2*v2^3 - 2*u2 + 3*u2*v2
       - u2*v2^2 + 5*u2^2 - 5*u2^2*v2 - 3*u2^3]*Nc^(-1)*v2 - 1/2*G[1,0,
      0,1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^2*Num[2 - 4*v2 + 2*
      v2^2 - 7*u2 + 7*u2*v2 + 2*u2^2]*Nc*v2 - G[1,0,0,1,v2]*Den[ - 1 + 
      v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,0,1,v2]*G[1 - v2,u2]*Den[ - 1 + v2]
      *Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 - 4*u2
       + 4*u2*v2^2 + u2^2 - u2^2*v2 - 2*u2^3]*Nc*v2 + 1/2*G[1,0,1,v2]*
      G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,0,1,v2]*G[
       - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 - v2 + 2*v2^2 + 25*u2 + 
      4*u2*v2 + 2*u2^2]*Nc*v2 - G[1,0,1,v2]*G[ - v2,u2]*Den[ - 1 + v2
       + u2]^3*Num[1 - 2*v2 + v2^2 - u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 - 
      G[1,0,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 4 + 2*v2 + v2^2
       + 8*u2 - 2*u2*v2 - 4*u2^2]*Nc*v2 + G[1,0,1,v2]*G[1,u2]*Den[ - 1
       + v2 + u2]^3*Num[3 - 6*v2 + 4*v2^2 - 6*u2 + 6*u2*v2 + 3*u2^2]*
      Nc^(-1)*v2 + 1/6*G[1,0,1,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[
       - 1 + v2 + u2]^3*Num[37*v2^2 - 154*v2^3 + 240*v2^4 - 166*v2^5 + 
      43*v2^6 + 54*u2 - 220*u2*v2 + 297*u2*v2^2 + 31*u2*v2^3 - 343*u2*
      v2^4 + 181*u2*v2^5 - 149*u2^2 + 576*u2^2*v2 - 594*u2^2*v2^2 - 106
      *u2^2*v2^3 + 273*u2^2*v2^4 + 179*u2^3 - 507*u2^3*v2 + 213*u2^3*
      v2^2 + 163*u2^3*v2^3 + 6*u2^3*v2^4 - 122*u2^4 + 202*u2^4*v2 + 16*
      u2^4*v2^2 + 12*u2^4*v2^3 + 60*u2^5 - 12*u2^5*v2 + 6*u2^5*v2^2]*Nc
      *v2 - 1/4*G[1,0,1,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + 
      v2 + u2]^2*Num[ - 7*v2^2 + 17*v2^3 - 13*v2^4 + 3*v2^5 + 4*u2 - 34
      *u2*v2 + 79*u2*v2^2 - 64*u2*v2^3 + 15*u2*v2^4 - 19*u2^2 + 75*u2^2
      *v2 - 81*u2^2*v2^2 + 21*u2^2*v2^3 + 17*u2^3 - 34*u2^3*v2 + 9*u2^3
      *v2^2 - 4*u2^4]*Nc^(-1)*v2 - 1/2*G[1,0,1,v2]*Den[ - 1 + v2 + u2]^
      3*Num[3 - 6*v2 + 3*v2^2 - 6*u2 + 4*u2*v2 + 2*u2^2]*I*Nc^(-1)*Pi*
      v2 - 1/6*G[1,0,1,v2]*Den[ - 1 + v2 + u2]^3*Num[7 - 14*v2 + 7*v2^2
       - 10*u2 + 14*u2*v2 + 7*u2^2]*Nf*v2 + 1/2*G[1,0,1,v2]*Den[v2 + u2
      ]*Den[ - 1 + v2 + u2]^3*Num[3*v2^2 - 6*v2^3 + 3*v2^4 - 2*u2 + 9*
      u2*v2 + 4*u2*v2^2 + 7*u2*v2^3 + 6*u2^2 + 4*u2^2*v2 + 6*u2^2*v2^2
       - 6*u2^3 + 4*u2^3*v2 + 2*u2^4]*I*Nc*Pi + 1/2*G[1,0,1,0,v2]*Den[
       - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*v2^2 + v2^3
       + 6*u2*v2 - 6*u2*v2^2 + 9*u2^2 - 9*u2^2*v2 - 4*u2^3]*Nc^(-1)*v2
       + 1/2*G[1,0,1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - v2^2 + 3*v2^3 - 3*v2^4 + v2^5 - 4*u2 + 15*u2*v2 + 5*
      u2*v2^2 - 21*u2*v2^3 + 5*u2*v2^4 + 12*u2^2 - 10*u2^2*v2 - 11*u2^2
      *v2^2 + 9*u2^2*v2^3 - 12*u2^3 + 11*u2^3*v2 + 5*u2^3*v2^2 + 4*u2^4
      ]*Nc + G[1,0,1,1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]*Num[1 - 2*v2 + 2*v2^2 - u2 + 2*u2*v2]*Nc*u2 + 5*G[1,1,1 - v2,
      1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1,1,1 - v2,1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Num[2 + 3*v2 - 2*u2]*Nc + 5*G[1,1,1 - v2,
      u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1,1,1 - v2,u2]*G[1
      ,v2]*Den[ - 1 + v2 + u2]*Num[2 + 3*v2 - 2*u2]*Nc + 2*G[1,1,1 - v2
      ,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + G[1,1,1 - v2,u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 1 + 4*u2 - 5*u2*v2 + 3*u2*v2^2 - 6*u2^2
       + 5*u2^2*v2 + 4*u2^3 - u2^4]*Nc*u2^(-1)*v2 - G[1,1,1 - v2,u2]*
      Den[ - 1 + v2 + u2]^2*Num[ - 4 + 3*v2 + 4*u2]*Nc^(-1)*v2 - 2*G[1,
      1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Num[1 + v2 - u2]*I*Nc*Pi + 2*G[1
      ,1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + G[1,1,u2]*G[
      1,v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 4*u2 - 5*u2*v2 + 3*u2*v2^2
       - 6*u2^2 + 5*u2^2*v2 + 4*u2^3 - u2^4]*Nc*u2^(-1)*v2 - G[1,1,u2]*
      G[1,v2]*Den[ - 1 + v2 + u2]^2*Num[ - 4 + 3*v2 + 4*u2]*Nc^(-1)*v2
       - 2*G[1,1,u2]*G[1,v2]*Den[ - 1 + v2 + u2]*Num[1 + v2 - u2]*I*Nc*
      Pi + 5*G[1,1,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1,1
      ,u2]*G[1,1,v2]*Den[ - 1 + v2 + u2]*Num[2 + 3*v2 - 2*u2]*Nc - 1/6*
      G[1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 15*v2 - 12*v2^2 + v2^3
       + 6*u2 - 30*u2*v2 + 12*u2*v2^2 - 6*u2^2 + 15*u2^2*v2 + 2*u2^3]*
      Nc*Pi^2 - 1/6*G[1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 2*v2 + 
      v2^2 + 2*u2 - 2*u2*v2 - u2^2]*Nc^(-1)*Pi^2*v2 + G[1,1,u2]*Den[ - 
      1 + v2 + u2]^3*Num[ - 1 + 4*u2 - 5*u2*v2 + 3*u2*v2^2 - 6*u2^2 + 5
      *u2^2*v2 + 4*u2^3 - u2^4]*I*Nc*Pi*u2^(-1)*v2 - G[1,1,u2]*Den[ - 1
       + v2 + u2]^2*Num[ - 4 + 3*v2 + 4*u2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,1
      ,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[1
      ,1,v2]*G[1 - v2,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 3/2*G[1,1,
      v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 17/4*G[1,1,v2]*
      G[1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*G[1,1,v2]*G[1 - v2,
      u2]*Den[ - 1 + v2 + u2]*Nf*v2 + 3/2*G[1,1,v2]*G[1 - v2,u2]*Den[
       - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 + 3/2*G[1,1,v2]*G[1 - v2,0,u2]*
      Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - G[1,1,v2]*G[1 - v2,1,u2]*Den[ - 
      1 + v2]*Den[v2 + u2]*Num[ - v2 - 2*u2 + u2*v2]*Nc - 4*G[1,1,v2]*
      G[1 - v2,1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[1,1,v2]*G[
       - v2,u2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi*v2 - 1/2*G[1,1,v2]*G[
       - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2 + v2^2 + 2
      *u2 - u2*v2 - 2*u2^2]*I*Nc*Pi + 1/2*G[1,1,v2]*G[ - v2,0,u2]*Den[
       - 1 + v2 + u2]*Nc^(-1)*v2 - 1/2*G[1,1,v2]*G[ - v2,0,u2]*Den[v2
       + u2]*Den[ - 1 + v2 + u2]*Num[ - 2*v2 + v2^2 + 2*u2 - u2*v2 - 2*
      u2^2]*Nc - 3*G[1,1,v2]*G[1,1 - v2,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)
      *v2 - 3*G[1,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 20/3*
      G[1,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*Nc*v2 - 2/3*G[1,1,v2]*G[1,
      u2]*Den[ - 1 + v2 + u2]*Nf*v2 - 3*G[1,1,v2]*G[1,u2]*Den[ - 1 + v2
       + u2]*I*Nc^(-1)*Pi*v2 + 2*G[1,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*
      I*Nc*Pi*v2 - 1/12*G[1,1,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*
      Num[ - 9 + 27*v2 - 27*v2^2 + 9*v2^3 + 22*u2 - 46*u2*v2 + 24*u2*
      v2^2 - 18*u2^2 + 18*u2^2*v2 + 4*u2^3]*Nc^(-1)*Pi^2*v2 - 1/12*G[1,
      1,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 8*
      v2^2 + 24*v2^3 - 24*v2^4 + 8*v2^5 - 4*u2 + 8*u2*v2 - 16*u2*v2^2
       - 10*u2*v2^3 + 22*u2*v2^4 + 12*u2^2 - 52*u2^2*v2 + 19*u2^2*v2^2
       + 21*u2^2*v2^3 - 12*u2^3 + 9*u2^3*v2 + 9*u2^3*v2^2 + 4*u2^4 + 2*
      u2^4*v2]*Nc*Pi^2 + 3/2*G[1,1,v2]*Den[ - 1 + v2 + u2]*I*Nc^(-1)*Pi
      *v2 - 29/12*G[1,1,v2]*Den[ - 1 + v2 + u2]*I*Nc*Pi*v2 + 1/6*G[1,1,
      v2]*Den[ - 1 + v2 + u2]*I*Nf*Pi*v2 + 1/3*G[1,1,v2]*Den[ - 1 + u2]
      *Den[ - 1 + v2 + u2]^2*u2*v2 + 1/3*G[1,1,v2]*Den[ - 1 + u2]*Den[
       - 1 + v2 + u2]^2*Nf*u2*v2 + 1/3*G[1,1,v2]*Den[ - 1 + u2]*Den[ - 
      1 + v2 + u2]^2*Num[3 - 3*v2 - 7*u2 + 3*u2*v2 + 3*u2^2]*Nc*v2 + G[
      1,1,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[
       - 1 - v2 + 9*v2^2 - 11*v2^3 + 4*v2^4 + 3*u2 + 7*u2*v2 - 21*u2*
      v2^2 + 11*u2*v2^3 - 3*u2^2 - 7*u2^2*v2 + 10*u2^2*v2^2 + u2^3 + 3*
      u2^3*v2]*Nc - 4*G[1,1,0,v2]*G[1 - v2,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 - 1/2*G[1,1,0,v2]*G[ - v2,u2]*Den[ - 1 + v2 + u2]^3*
      Num[1 - 2*v2 + 3*v2^2 + 6*u2*v2 + 3*u2^2]*Nc^(-1)*v2 - 1/2*G[1,1,
      0,v2]*G[ - v2,u2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[4*v2 + 3
      *v2^2 - 6*v2^3 + v2^4 - 4*u2 + 15*u2*v2 - 34*u2*v2^2 + 7*u2*v2^3
       + 12*u2^2 - 40*u2^2*v2 + 15*u2^2*v2^2 - 12*u2^3 + 13*u2^3*v2 + 4
      *u2^4]*Nc - 1/2*G[1,1,0,v2]*G[1,u2]*Den[ - 1 + v2 + u2]^3*Num[2
       + 10*v2 - 20*v2^2 + 9*v2^3 - 6*u2 - 20*u2*v2 + 20*u2*v2^2 + 6*
      u2^2 + 10*u2^2*v2 - 2*u2^3]*Nc + 1/2*G[1,1,0,v2]*G[1,u2]*Den[ - 1
       + v2 + u2]^3*Num[12 - 24*v2 + 11*v2^2 - 24*u2 + 24*u2*v2 + 12*
      u2^2]*Nc^(-1)*v2 + 1/12*G[1,1,0,v2]*Den[ - 1 + v2]^2*Den[v2 + u2]
      ^2*Den[ - 1 + v2 + u2]^3*Num[99*v2^2 - 402*v2^3 + 612*v2^4 - 414*
      v2^5 + 105*v2^6 - 108*u2 + 690*u2*v2 - 2000*u2*v2^2 + 2782*u2*
      v2^3 - 1784*u2*v2^4 + 420*u2*v2^5 + 375*u2^2 - 2026*u2^2*v2 + 
      3791*u2^2*v2^2 - 2716*u2^2*v2^3 + 576*u2^2*v2^4 - 536*u2^3 + 1960
      *u2^3*v2 - 1802*u2^3*v2^2 + 258*u2^3*v2^3 + 24*u2^3*v2^4 + 339*
      u2^4 - 522*u2^4*v2 - 57*u2^4*v2^2 + 48*u2^4*v2^3 - 66*u2^5 - 54*
      u2^5*v2 + 24*u2^5*v2^2]*Nc*v2 - 1/2*G[1,1,0,v2]*Den[ - 1 + v2]*
      Den[ - 1 + v2 + u2]^3*Num[ - 2 + 6*v2 - 6*v2^2 + 2*v2^3 + 12*u2
       - 26*u2*v2 + 14*u2*v2^2 - 13*u2^2 + 13*u2^2*v2 + 4*u2^3]*I*
      Nc^(-1)*Pi*v2 + 1/2*G[1,1,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 2*v2^2 + 6*v2^3 - 6*v2^4 + 2*v2^5 + 4*u2
       - 18*u2*v2 + 71*u2*v2^2 - 82*u2*v2^3 + 25*u2*v2^4 - 12*u2^2 + 77
      *u2^2*v2 - 122*u2^2*v2^2 + 57*u2^2*v2^3 + 12*u2^3 - 50*u2^3*v2 + 
      44*u2^3*v2^2 - 4*u2^4 + 10*u2^4*v2]*I*Nc*Pi - 1/2*G[1,1,0,v2]*
      Den[ - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 4*v2^2
       + 11*v2^3 - 10*v2^4 + 3*v2^5 - 2*u2 - 2*u2*v2 + 35*u2*v2^2 - 45*
      u2*v2^3 + 14*u2*v2^4 + 41*u2^2*v2 - 68*u2^2*v2^2 + 27*u2^2*v2^3
       + 17*u2^3 - 41*u2^3*v2 + 27*u2^3*v2^2 - 8*u2^4 + 14*u2^4*v2 + 3*
      u2^5]*Nc^(-1)*v2 - 1/6*G[1,1,0,v2]*Den[ - 1 + v2 + u2]^3*Num[9 - 
      18*v2 + 9*v2^2 - 10*u2 + 18*u2*v2 + 9*u2^2]*Nf*v2 + 1/2*G[1,1,0,0
      ,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 1 + 3*v2 - 3*
      v2^2 + v2^3 + 2*u2*v2 - 2*u2*v2^2 + 10*u2^2 - 10*u2^2*v2 - 6*u2^3
      ]*Nc^(-1)*v2 + 1/2*G[1,1,0,0,v2]*Den[ - 1 + v2]*Den[v2 + u2]*Den[
       - 1 + v2 + u2]^3*Num[ - 9*v2^2 + 27*v2^3 - 27*v2^4 + 9*v2^5 - 4*
      u2 + 7*u2*v2 + 5*u2*v2^2 - 33*u2*v2^3 + 25*u2*v2^4 + 12*u2^2 - 34
      *u2^2*v2 - 14*u2^2*v2^2 + 36*u2^2*v2^3 - 12*u2^3 - 4*u2^3*v2 + 34
      *u2^3*v2^2 + 4*u2^4 + 14*u2^4*v2]*Nc - 1/2*G[1,1,0,1,v2]*Den[ - 1
       + v2]*Den[ - 1 + v2 + u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 - 
      22*u2 + 22*u2*v2 + 6*u2^2 - 6*u2^2*v2 - 2*u2^3]*Nc*v2 + 1/2*G[1,1
      ,0,1,v2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + v2^2 - 2*u2]*
      Nc^(-1)*v2 + G[1,1,1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + 
      v2 + 2*u2]*Num[ - 1 - 2*v2 + 2*v2^2 + 2*u2 + 2*u2*v2 - u2^2]*Nc
       + G[1,1,1,1 - v2,u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 2*v2^2
       - 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*v2 + G[1,1,1,u2]*G[1,v2]*Den[
       - 1 + v2 + u2]^3*Num[ - 2 + v2 + 2*u2]*Num[ - 1 - 2*v2 + 2*v2^2
       + 2*u2 + 2*u2*v2 - u2^2]*Nc + G[1,1,1,u2]*G[1,v2]*Den[ - 1 + v2
       + u2]^3*Num[1 - 2*v2 + 2*v2^2 - 2*u2 + 2*u2*v2 + u2^2]*Nc^(-1)*
      v2 + G[1,1,1,u2]*Den[ - 1 + v2 + u2]^3*Num[ - 2 + v2 + 2*u2]*Num[
       - 1 - 2*v2 + 2*v2^2 + 2*u2 + 2*u2*v2 - u2^2]*I*Nc*Pi + G[1,1,1,
      u2]*Den[ - 1 + v2 + u2]^3*Num[1 - 2*v2 + 2*v2^2 - 2*u2 + 2*u2*v2
       + u2^2]*I*Nc^(-1)*Pi*v2 + 1/2*G[1,1,1,v2]*G[1 - v2,u2]*Den[ - 1
       + v2 + u2]*Nc^(-1)*v2 + 1/2*G[1,1,1,v2]*G[1 - v2,u2]*Den[ - 1 + 
      v2 + u2]*Nc*v2 - 3*G[1,1,1,v2]*G[1,u2]*Den[ - 1 + v2 + u2]*
      Nc^(-1)*v2 + 3/2*G[1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 - 17/
      4*G[1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 + 1/2*G[1,1,1,v2]*Den[ - 
      1 + v2 + u2]*Nf*v2 + 3/2*G[1,1,1,v2]*Den[ - 1 + v2 + u2]*I*
      Nc^(-1)*Pi*v2 + G[1,1,1,0,v2]*Den[ - 1 + v2]*Den[ - 1 + v2 + u2]^
      3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 4*u2 - 14*u2*v2 + 10*u2*
      v2^2 - 11*u2^2 + 11*u2^2*v2 + 4*u2^3]*Nc*v2 - G[1,1,1,0,v2]*Den[
       - 1 + v2]*Den[ - 1 + v2 + u2]*Num[ - 1 + v2 - 2*u2]*Nc^(-1)*v2
       + 1/2*G[1,1,1,1,v2]*Den[ - 1 + v2 + u2]*Nc^(-1)*v2 + 1/2*G[1,1,1
      ,1,v2]*Den[ - 1 + v2 + u2]*Nc*v2 - 1/720*Den[ - 1 + v2]^3*Den[v2
       + u2]^3*Den[ - 1 + v2 + u2]^3*Num[124*v2^2 - 729*v2^3 + 1785*
      v2^4 - 2323*v2^5 + 1689*v2^6 - 648*v2^7 + 102*v2^8 + 224*u2*v2 - 
      1671*u2*v2^2 + 4757*u2*v2^3 - 6605*u2*v2^4 + 4767*u2*v2^5 - 1736*
      u2*v2^6 + 264*u2*v2^7 + 112*u2^2 - 1299*u2^2*v2 + 4473*u2^2*v2^2
       - 6277*u2^2*v2^3 + 3735*u2^2*v2^4 - 852*u2^2*v2^5 + 108*u2^2*
      v2^6 - 321*u2^3 + 1563*u2^3*v2 - 1659*u2^3*v2^2 - 841*u2^3*v2^3
       + 1580*u2^3*v2^4 - 274*u2^3*v2^5 + 98*u2^4 + 540*u2^4*v2 - 2310*
      u2^4*v2^2 + 2176*u2^4*v2^3 - 360*u2^4*v2^4 + 216*u2^5 - 894*u2^5*
      v2 + 996*u2^5*v2^2 - 174*u2^5*v2^3 - 82*u2^6 + 164*u2^6*v2 - 34*
      u2^6*v2^2]*Nc^(-1)*Pi^4*v2 - 1/720*Den[ - 1 + v2]^3*Den[v2 + u2]^
      3*Den[ - 1 + v2 + u2]^3*Num[180*v2^3 - 1088*v2^4 + 2761*v2^5 - 
      3757*v2^6 + 2885*v2^7 - 1183*v2^8 + 202*v2^9 + 468*u2*v2^2 - 3372
      *u2*v2^3 + 11329*u2*v2^4 - 19796*u2*v2^5 + 18258*u2*v2^6 - 8392*
      u2*v2^7 + 1505*u2*v2^8 + 360*u2^2*v2 - 3588*u2^2*v2^2 + 17421*
      u2^2*v2^3 - 38905*u2^2*v2^4 + 42237*u2^2*v2^5 - 21807*u2^2*v2^6
       + 4282*u2^2*v2^7 + 60*u2^3 - 1448*u2^3*v2 + 12043*u2^3*v2^2 - 
      35665*u2^3*v2^3 + 46513*u2^3*v2^4 - 27467*u2^3*v2^5 + 6012*u2^3*
      v2^6 - 180*u2^4 + 3406*u2^4*v2 - 15170*u2^4*v2^2 + 25494*u2^4*
      v2^3 - 17770*u2^4*v2^4 + 4364*u2^4*v2^5 + 180*u2^5 - 2419*u2^5*v2
       + 6381*u2^5*v2^2 - 5505*u2^5*v2^3 + 1507*u2^5*v2^4 - 60*u2^6 + 
      536*u2^6*v2 - 604*u2^6*v2^2 + 176*u2^6*v2^3]*Nc*Pi^4 + 1/12*Den[
       - 1 + v2]^2*Den[v2 + u2]*Den[ - 1 + v2 + u2]^3*Num[ - 10 + 50*v2
       - 98*v2^2 + 94*v2^3 - 44*v2^4 + 8*v2^5 + 31*u2 - 126*u2*v2 + 180
      *u2*v2^2 - 106*u2*v2^3 + 21*u2*v2^4 - 36*u2^2 + 99*u2^2*v2 - 78*
      u2^2*v2^2 + 15*u2^2*v2^3 + 14*u2^3 - 17*u2^3*v2 - u2^3*v2^2 - 
      u2^4 - 3*u2^4*v2]*I*Nc^(-1)*Pi^3*v2 - 1/36*Den[ - 1 + v2]^2*Den[
      v2 + u2]^2*Den[ - 1 + v2 + u2]^3*Num[ - 63*v2 + 303*v2^2 - 588*
      v2^3 + 576*v2^4 - 285*v2^5 + 57*v2^6 - 45*u2 + 402*u2*v2 - 994*u2
      *v2^2 + 1220*u2*v2^3 - 841*u2*v2^4 + 258*u2*v2^5 + 135*u2^2 - 407
      *u2^2*v2 + 496*u2^2*v2^2 - 635*u2^2*v2^3 + 411*u2^2*v2^4 + 17*
      u2^3 - 406*u2^3*v2 + 236*u2^3*v2^2 + 255*u2^3*v2^3 + 6*u2^3*v2^4
       - 258*u2^4 + 438*u2^4*v2 + 24*u2^4*v2^2 + 12*u2^4*v2^3 + 123*
      u2^5 - 21*u2^5*v2 + 6*u2^5*v2^2]*I*Nc*Pi^3*v2 + 10*Den[ - 1 + v2]
      *Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2 - u2 + 2*u2
      *v2 + u2^2]*Nc^(-1)*v2 + 1/24*Den[ - 1 + v2]*Den[v2 + u2]^2*Den[
       - 1 + v2 + u2]^3*Num[2*v2 - 8*v2^2 + 12*v2^3 - 8*v2^4 + 2*v2^5
       + 80*u2 - 347*u2*v2 + 435*u2*v2^2 - 97*u2*v2^3 - 103*u2*v2^4 + 
      32*u2*v2^5 - 261*u2^2 + 579*u2^2*v2 - 79*u2^2*v2^2 - 371*u2^2*
      v2^3 + 128*u2^2*v2^4 + 156*u2^3 + 101*u2^3*v2 - 475*u2^3*v2^2 + 
      192*u2^3*v2^3 + 91*u2^4 - 259*u2^4*v2 + 128*u2^4*v2^2 - 50*u2^5
       + 32*u2^5*v2]*Nc^(-1)*Pi^2*v2 + 2*Den[ - 1 + v2]*Den[v2 + u2]^2*
      Den[ - 1 + v2 + u2]^2*Num[ - 3*v2 + 10*v2^2 - 11*v2^3 + 4*v2^4 + 
      2*u2 + 2*u2*v2 - 18*u2*v2^2 + 14*u2*v2^3 - 3*u2^2 - 13*u2^2*v2 + 
      19*u2^2*v2^2 - 6*u2^3 + 12*u2^3*v2 + 3*u2^4]*I*Nc^(-1)*Pi*v2 - 1/
      24*Den[ - 1 + u2]*Den[ - 1 + v2]^2*Den[v2 + u2]^2*Den[ - 1 + v2
       + u2]^3*Num[54*v2 - 298*v2^2 + 636*v2^3 - 656*v2^4 + 326*v2^5 - 
      62*v2^6 + 288*u2 - 1563*u2*v2 + 3344*u2*v2^2 - 3524*u2*v2^3 + 
      1826*u2*v2^4 - 369*u2*v2^5 - 2*u2*v2^6 - 1031*u2^2 + 4173*u2^2*v2
       - 6332*u2^2*v2^2 + 4304*u2^2*v2^3 - 985*u2^2*v2^4 - 193*u2^2*
      v2^5 + 64*u2^2*v2^6 + 1231*u2^3 - 3749*u2^3*v2 + 3962*u2^3*v2^2
       - 1195*u2^3*v2^3 - 521*u2^3*v2^4 + 240*u2^3*v2^5 - 519*u2^4 + 
      1239*u2^4*v2 - 651*u2^4*v2^2 - 437*u2^4*v2^3 + 336*u2^4*v2^4 + 81
      *u2^5 - 184*u2^5*v2 - 73*u2^5*v2^2 + 208*u2^5*v2^3 - 50*u2^6 + 34
      *u2^6*v2 + 48*u2^6*v2^2]*Nc*Pi^2*v2 - 2/3*Den[ - 1 + u2]*Den[ - 1
       + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]^2*Num[33 - 99*v2 + 99*
      v2^2 - 33*v2^3 - 99*u2 + 263*u2*v2 - 197*u2*v2^2 + 33*u2*v2^3 + 
      131*u2^2 - 263*u2^2*v2 + 99*u2^2*v2^2 - 99*u2^3 + 99*u2^3*v2 + 33
      *u2^4]*Nc*v2 + 2/3*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*u2*v2 + 1/
      6*Den[ - 1 + u2]*Den[ - 1 + v2 + u2]^2*Pi^2*u2*v2 + 2/3*Den[ - 1
       + u2]*Den[ - 1 + v2 + u2]^2*Nf*u2*v2 + 2/3*Den[ - 1 + u2]^2*Den[
       - 1 + v2]*Den[v2 + u2]*Den[ - 1 + v2 + u2]*Num[1 - 2*v2 + v2^2
       - 3*u2 + 7*u2*v2 - 3*u2*v2^2 + 5*u2^2 - 7*u2^2*v2 + u2^2*v2^2 - 
      3*u2^3 + 2*u2^3*v2 + u2^4]*I*Nf*Pi*v2 - 1/3*Den[ - 1 + u2]^2*Den[
       - 1 + v2]*Den[v2 + u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 29*v2 + 99
      *v2^2 - 111*v2^3 + 41*v2^4 + 37*u2 + 29*u2*v2 - 348*u2*v2^2 + 366
      *u2*v2^3 - 84*u2*v2^4 - 136*u2^2 - 70*u2^2*v2 + 591*u2^2*v2^2 - 
      397*u2^2*v2^3 + 41*u2^2*v2^4 + 101*u2^3 + 285*u2^3*v2 - 526*u2^3*
      v2^2 + 140*u2^3*v2^3 + 85*u2^4 - 329*u2^4*v2 + 186*u2^4*v2^2 - 
      116*u2^5 + 116*u2^5*v2 + 29*u2^6]*I*Nc*Pi*v2 - 2/3*Den[ - 1 + u2]
      ^2*Den[ - 1 + v2 + u2]*I*Pi*u2*v2 + 1/6*Den[ - 1 + u2]*Den[v2 + 
      u2]^2*Den[ - 1 + v2 + u2]^2*Num[ - 4 + 8*v2 + v2^2 + 12*u2 - 6*u2
      *v2 - 7*u2^2]*Nf*Pi^2*u2*v2 + 1/18*Den[v2 + u2]*Den[ - 1 + v2 + 
      u2]^3*Num[ - 3 + 9*v2 - 9*v2^2 + 3*v2^3 + 9*u2 - 20*u2*v2 + 9*u2*
      v2^2 - 11*u2^2 + 9*u2^2*v2 + 3*u2^3]*I*Nf*Pi^3*v2) ;


